A Description of a Subtask Dataset with Glances

This paper describes a set of data made available that contains detailed subtask coding of interactions with several production vehicle human machine interfaces (HMIs) on open roadways, along with accompanying eyeglance data.

==> anc/AgeLab_Subtask_DataDictionary_20180817.csv <==
code,definition
Study,string: uniquely identifies each study
Participant,integer: uniquely identifies each participant within the dataset
TaskCode,string: uniquely identifies each task within a study
Trial,integer: ordinal identifier of each repetition of each task (usually 1)
StartTime,decimal: start time of subtask
Vehicle,string: vehicle code
Gender,string: M or F
Age,integer: years in age
Display,integer: display metadata code
Touch,integer: touch metadata code
Hear,integer: hear metadata code
Speak,integer: speak metadata code
Latency,integer: latency metadata code
SubtaskDuration,decimal: length of trial of subtask
GlanceStartSeconds,array of decimals: start time of each glance away from the road
GlanceEndSeconds,array of decimals: end time of each glance away from the road
GlanceLocation,array of strings: locations of each glance


==> anc/AgeLab_Task_DataDictionary_20180817.csv <==
code,definition
Participant,integer: uniquely identifies each participant within the dataset
TaskCode,string: uniquely identifies each task within a study
Study,string: uniquely identifies each study
Trial,integer: ordinal identifier of each repetition of each task (usually 1)
Gender,string: M or F
Age,integer: years in age
TaskDurationSeconds,decimal: length of trial of task in seconds
Vehicle,string: vehicle code
WeightedDisplay,decimal: average display value across subtasks weighted by subtask duration
WeightedTouch,decimal: average touch value across subtasks weighted by subtask duration
WeightedHear,decimal: average hear value across subtasks weighted by subtask duration
WeightedSpeak,decimal: average speak value across subtasks weighted by subtask duration
WeightedLatency,decimal: average latency value across subtasks weighted by subtask duration
GlanceStartSeconds,array of decimals: start time of each glance away from the road
GlanceEndSeconds,array of decimals: end time of each glance away from the road


==> anc/AgeLab_Task_Dataset_20180817.json <==
[
{"Participant":[1],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[43],"TaskDurationSeconds":[14.39],"Vehicle":["A1"],"WeightedDisplay":[0.4461],"WeightedTouch":[0.155],"WeightedHear":[0.8103],"WeightedSpeak":[0.1897],"WeightedLatency":[0.4461],"GlanceStartSeconds":[409.92,413.51,414.65,419.62,421.42,424.15],"GlanceEndSeconds":[410.79,414.25,415.25,420.69,422.88,424.29]},
{"Participant":[1],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[43],"TaskDurationSeconds":[15.63],"Vehicle":["A1"],"WeightedDisplay":[0.4466],"WeightedTouch":[0.1919],"WeightedHear":[0.8317],"WeightedSpeak":[0.1683],"WeightedLatency":[0.4466],"GlanceStartSeconds":[152.32,155.91,157.045,158.465,164.1,165.9],"GlanceEndSeconds":[153.08,156.58,157.705,159.235,165.135,166.755]},
{"Participant":[1],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[43],"TaskDurationSeconds":[71.65],"Vehicle":["A1"],"WeightedDisplay":[0.3163],"WeightedTouch":[0.0366],"WeightedHear":[0.789],"WeightedSpeak":[0.1188],"WeightedLatency":[0.3163],"GlanceStartSeconds":[253.11,257.01,259.44,263.53,265.42,267.7,272.99,276.18,277.73,279.96,282,285.27,289.24,290.94,293.16,295.76,302.18,310.26,312.74,318.33,322.12],"GlanceEndSeconds":[254.04,258.67,260.44,265.13,266.36,268.84,275.65,277.11,279.26,281.14,284.85,288.07,290.13,292.14,294.43,296.56,302.85,311.32,313.34,318.93,322.72]},
{"Participant":[1],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[43],"TaskDurationSeconds":[8.33],"Vehicle":["A1"],"WeightedDisplay":[0.4382],"WeightedTouch":[0.3577],"WeightedHear":[0.8127],"WeightedSpeak":[0.1873],"WeightedLatency":[0.4382],"GlanceStartSeconds":[328.95,332.37,333.96,335.83],"GlanceEndSeconds":[329.76,333.43,335.03,336.72]},
{"Participant":[1],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[43],"TaskDurationSeconds":[170.64],"Vehicle":["A1"],"WeightedDisplay":[0.5354],"WeightedTouch":[0.0132],"WeightedHear":[0.8527],"WeightedSpeak":[0.1231],"WeightedLatency":[0.5354],"GlanceStartSeconds":[496.42,498.83,500.95,508.37,512.11,514.11,515.98,521.64,523.38,524.84,526.64,528.24,529.9,531.62,533.49,537.17,545.26,550.61,557.25,563.24,565.76,567.35,572.07,574.58,581.25,583.4,585.48,587.72,589.44,591.6,593.65,595.95,598.93,601.71,603.23,605.91,608.92,613.92,619.75,621.6,623.85,628.53,630.75,635.06,639.32,640.42,646.8,648.19,652.71,662.06,666.09],"GlanceEndSeconds":[497.2,499.69,501.88,510.03,513.31,515.24,516.71,522.71,524.2,525.58,527.44,529.37,530.7,532.82,534.75,537.81,545.99,552.59,558.12,565.02,566.69,568.61,573.07,575.51,582.79,584.52,586.8,588.32,590.51,592.6,594.93,596.95,599.8,602.31,603.96,607.62,609.55,614.55,620.82,622.9,624.91,629.58,631.75,635.73,639.85,641.63,647.67,648.85,653.56,663.33,666.92]},
{"Participant":[1],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[43],"TaskDurationSeconds":[9.8],"Vehicle":["A1"],"WeightedDisplay":[0.2122],"WeightedTouch":[0.6173],"WeightedHear":[0.8296],"WeightedSpeak":[0.1704],"WeightedLatency":[0.2122],"GlanceStartSeconds":[672.02,674.24,675.66,676.87,681.14],"GlanceEndSeconds":[673.42,675.17,676.33,677.54,681.82]},
{"Participant":[1],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[43],"TaskDurationSeconds":[10.85],"Vehicle":["A1"],"WeightedDisplay":[0.4728],"WeightedTouch":[0.5272],"WeightedHear":[0.4728],"WeightedSpeak":[0],"WeightedLatency":[0.4728],"GlanceStartSeconds":[430.65,432.1,433.71,435.11,436.08,437.86,439.21],"GlanceEndSeconds":[431.42,433.11,434.51,435.58,437.31,438.61,440.92]},
{"Participant":[1],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[43],"TaskDurationSeconds":[13.11],"Vehicle":["A1"],"WeightedDisplay":[0.6785],"WeightedTouch":[0.3215],"WeightedHear":[0.6785],"WeightedSpeak":[0],"WeightedLatency":[0.6785],"GlanceStartSeconds":[532.995,534.59,536.07,537.34,538.37,540.13,541.69,543.23,544.89],"GlanceEndSeconds":[533.87,535.56,536.89,537.82,539.64,541.16,542.69,544.29,546.05]},
{"Participant":[2],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[10.65],"Vehicle":["A1"],"WeightedDisplay":[0.3127],"WeightedTouch":[0.1437],"WeightedHear":[0.6207],"WeightedSpeak":[0.1577],"WeightedLatency":[0.3127],"GlanceStartSeconds":[391.61,399.39,401.94],"GlanceEndSeconds":[392.365,400.86,402.1]},
{"Participant":[2],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[12.34],"Vehicle":["A1"],"WeightedDisplay":[0.4927],"WeightedTouch":[0.1126],"WeightedHear":[0.8428],"WeightedSpeak":[0.1572],"WeightedLatency":[0.4927],"GlanceStartSeconds":[20.785,21.955,25.04,30.95],"GlanceEndSeconds":[21.4,23.11,25.645,31.98]},
{"Participant":[2],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[52.41],"Vehicle":["A1"],"WeightedDisplay":[0.4114],"WeightedTouch":[0.0382],"WeightedHear":[0.854],"WeightedSpeak":[0.146],"WeightedLatency":[0.4114],"GlanceStartSeconds":[256.64,265.3,276,288.58,298.43,303.02],"GlanceEndSeconds":[257.45,266.19,276.6,289.78,299.1,304.12]},
{"Participant":[2],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[6.52],"Vehicle":["A1"],"WeightedDisplay":[0.4156],"WeightedTouch":[0.4034],"WeightedHear":[0.8313],"WeightedSpeak":[0.1687],"WeightedLatency":[0.4156],"GlanceStartSeconds":[315.22],"GlanceEndSeconds":[315.96]},
{"Participant":[2],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[65.75],"Vehicle":["A1"],"WeightedDisplay":[0.3629],"WeightedTouch":[0.0648],"WeightedHear":[0.9019],"WeightedSpeak":[0.0981],"WeightedLatency":[0.3629],"GlanceStartSeconds":[481.38,499.56,510.15,520.16,534.55],"GlanceEndSeconds":[482.04,500.45,511.28,520.88,535.39]},
{"Participant":[2],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[4.44],"Vehicle":["A1"],"WeightedDisplay":[0.4797],"WeightedTouch":[0.2523],"WeightedHear":[0.7613],"WeightedSpeak":[0.2387],"WeightedLatency":[0.4797],"GlanceStartSeconds":[544.24,545.89],"GlanceEndSeconds":[544.87,547.29]},
{"Participant":[2],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[14.64],"Vehicle":["A1"],"WeightedDisplay":[0.6441],"WeightedTouch":[0.3559],"WeightedHear":[0.6441],"WeightedSpeak":[0],"WeightedLatency":[0.6441],"GlanceStartSeconds":[436.765,438.77,440.795,443.43,445.7,447.78,449.58],"GlanceEndSeconds":[437.765,440.175,442.76,444.31,447.23,448.71,450.98]},
{"Participant":[2],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[12.82],"Vehicle":["A1"],"WeightedDisplay":[0.5429],"WeightedTouch":[0.4571],"WeightedHear":[0.5429],"WeightedSpeak":[0],"WeightedLatency":[0.5429],"GlanceStartSeconds":[546.82,548.57,549.98,550.96,552.07,553.47,555.1,556.95],"GlanceEndSeconds":[547.84,549.43,550.56,551.49,553,554.04,556.14,558.63]},
{"Participant":[3],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[13.51],"Vehicle":["A1"],"WeightedDisplay":[-0.4952],"WeightedTouch":[0.168],"WeightedHear":[-0.0481],"WeightedSpeak":[0],"WeightedLatency":[-0.4952],"GlanceStartSeconds":[379.79,381.49,382.89,384.55,385.67,388.79,391.75],"GlanceEndSeconds":[380.6,382.37,383.96,385.02,386.21,389.79,392.79]},
{"Participant":[3],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[4.07],"Vehicle":["A1"],"WeightedDisplay":[-0.3317],"WeightedTouch":[0.2432],"WeightedHear":[-0.0885],"WeightedSpeak":[0],"WeightedLatency":[-0.3317],"GlanceStartSeconds":[399.5,401.05,402.47],"GlanceEndSeconds":[400.37,401.85,403.14]},
{"Participant":[3],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[3],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[12.31],"Vehicle":["A1"],"WeightedDisplay":[0.3672],"WeightedTouch":[0.1836],"WeightedHear":[0.7977],"WeightedSpeak":[0.2023],"WeightedLatency":[0.3672],"GlanceStartSeconds":[415.03,416.46,417.5,419.1,421.1,423.61,425.15],"GlanceEndSeconds":[415.55,416.86,418.66,420.5,421.73,424.6,425.95]},
{"Participant":[3],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[14.51],"Vehicle":["A1"],"WeightedDisplay":[0.4425],"WeightedTouch":[0.1971],"WeightedHear":[0.8408],"WeightedSpeak":[0.1592],"WeightedLatency":[0.4425],"GlanceStartSeconds":[36.9,37.84,39.015,41.015,43.34,48.84,50.365],"GlanceEndSeconds":[37.515,38.33,39.89,41.835,43.94,49.64,50.615]},
{"Participant":[3],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[52.75],"Vehicle":["A1"],"WeightedDisplay":[0.3812],"WeightedTouch":[0.0465],"WeightedHear":[0.8894],"WeightedSpeak":[0.1106],"WeightedLatency":[0.3812],"GlanceStartSeconds":[504.965,507.72,508.86,513.79,514.95,516.81,518.63,520.52,522.26,523.86,525.74,528.04,529.09,530.69,531.9,534.07,535.55,537.19,539.72,541.59,545.91,547.57,549.18,550.98,552.62,554.49],"GlanceEndSeconds":[505.87,508.06,509.21,514.44,515.68,517.34,519.17,521.25,523.26,524.26,526.81,528.71,529.44,531.35,533.69,535.18,536.41,538.1,540.81,542.37,546.88,548.09,549.65,551.41,553.97,555.38]},
{"Participant":[3],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[4.8],"Vehicle":["A1"],"WeightedDisplay":[0.4615],"WeightedTouch":[0.2104],"WeightedHear":[0.7021],"WeightedSpeak":[0.2979],"WeightedLatency":[0.4615],"GlanceStartSeconds":[563.98,565.7],"GlanceEndSeconds":[564.54,566.03]},
{"Participant":[3],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[12.63],"Vehicle":["A1"],"WeightedDisplay":[0.6207],"WeightedTouch":[0.3793],"WeightedHear":[0.6207],"WeightedSpeak":[0],"WeightedLatency":[0.6207],"GlanceStartSeconds":[427.15,428.645,431.39,433.23,434.345,435.6,436.875,438.515],"GlanceEndSeconds":[428.13,430.965,432.85,433.815,434.985,436.4,438.18,439.27]},
{"Participant":[3],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[10.32],"Vehicle":["A1"],"WeightedDisplay":[0.4409],"WeightedTouch":[0.5591],"WeightedHear":[0.4409],"WeightedSpeak":[0],"WeightedLatency":[0.4409],"GlanceStartSeconds":[529.115,530.695,532.93,534.79,536.875,538.225],"GlanceEndSeconds":[530.045,532.585,534.31,536.49,537.755,538.76]},
{"Participant":[4],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[44],"TaskDurationSeconds":[7.49],"Vehicle":["A1"],"WeightedDisplay":[0.2977],"WeightedTouch":[0.2016],"WeightedHear":[0.733],"WeightedSpeak":[0.267],"WeightedLatency":[0.2977],"GlanceStartSeconds":[257.04],"GlanceEndSeconds":[257.7]},
{"Participant":[4],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[44],"TaskDurationSeconds":[7.7],"Vehicle":["A1"],"WeightedDisplay":[0.2805],"WeightedTouch":[0.2727],"WeightedHear":[0.7688],"WeightedSpeak":[0.2312],"WeightedLatency":[0.2805],"GlanceStartSeconds":[270.29],"GlanceEndSeconds":[271.13]},
{"Participant":[4],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[3],"Gender":["F"],"Age":[44],"TaskDurationSeconds":[20.65],"Vehicle":["A1"],"WeightedDisplay":[0.7094],"WeightedTouch":[0.0286],"WeightedHear":[0.8993],"WeightedSpeak":[0.1007],"WeightedLatency":[0.7094],"GlanceStartSeconds":[284.48,287.58,289.81,292.04,294.27,298.2,301.45,302.84],"GlanceEndSeconds":[285.25,288.81,291.05,293.47,295.89,299.41,302.38,303.63]},
{"Participant":[4],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[4],"Gender":["F"],"Age":[44],"TaskDurationSeconds":[67.5],"Vehicle":["A1"],"WeightedDisplay":[0.4744],"WeightedTouch":[0.0124],"WeightedHear":[0.8738],"WeightedSpeak":[0.1262],"WeightedLatency":[0.4744],"GlanceStartSeconds":[308.7,310.45,312.16,314.22,315.38,317.75,319.49,321.98,323.43,325.29,327,329.54,332.27,334.26,353.87,361.51],"GlanceEndSeconds":[309.47,311.32,313.82,314.8,316.98,318.94,320.92,322.96,324.69,326.33,328.95,330.32,332.99,335.27,354.75,362.12]},
{"Participant":[4],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[5],"Gender":["F"],"Age":[44],"TaskDurationSeconds":[10.87],"Vehicle":["A1"],"WeightedDisplay":[0.7479],"WeightedTouch":[0.1168],"WeightedHear":[0.8749],"WeightedSpeak":[0.1251],"WeightedLatency":[0.7479],"GlanceStartSeconds":[377.23,383.07],"GlanceEndSeconds":[377.92,384.78]},
{"Participant":[4],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[44],"TaskDurationSeconds":[84.91],"Vehicle":["A1"],"WeightedDisplay":[0.4033],"WeightedTouch":[0.016],"WeightedHear":[0.8354],"WeightedSpeak":[0.1013],"WeightedLatency":[0.4033],"GlanceStartSeconds":[573.47,575.37,580.94,596.93,599.63,610.19,613.25,614.66,616.37,618.12,621.87,625.37,634.86,648.63,654.04,657.03],"GlanceEndSeconds":[574.01,577.32,582.34,597.6,600.74,611.99,614.25,615.78,617.57,618.62,623.22,626.31,635.45,649.85,655.63,657.38]},
{"Participant":[4],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[44],"TaskDurationSeconds":[6.14],"Vehicle":["A1"],"WeightedDisplay":[0.5065],"WeightedTouch":[0.2606],"WeightedHear":[0.7785],"WeightedSpeak":[0.2215],"WeightedLatency":[0.5065],"GlanceStartSeconds":[658.13,659.28,660.58],"GlanceEndSeconds":[658.26,659.99,661.85]},
{"Participant":[4],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[44],"TaskDurationSeconds":[11.29],"Vehicle":["A1"],"WeightedDisplay":[0.4787],"WeightedTouch":[0.5213],"WeightedHear":[0.4787],"WeightedSpeak":[0],"WeightedLatency":[0.4787],"GlanceStartSeconds":[455.215,456.985,459.765,460.815,462.04,463.63,465.195],"GlanceEndSeconds":[456.45,458.69,460.25,461.56,463.26,464.73,466.405]},
{"Participant":[4],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[44],"TaskDurationSeconds":[12.02],"Vehicle":["A1"],"WeightedDisplay":[0.515],"WeightedTouch":[0.485],"WeightedHear":[0.515],"WeightedSpeak":[0],"WeightedLatency":[0.515],"GlanceStartSeconds":[560.52,561.445,563.595,564.905,566.17,567.855,569.1,570.19,572.055],"GlanceEndSeconds":[561.115,563.09,564.295,565.505,567.3,568.525,569.855,571.09,572.54]},
{"Participant":[5],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[12.76],"Vehicle":["A1"],"WeightedDisplay":[0.4781],"WeightedTouch":[0.1246],"WeightedHear":[0.8448],"WeightedSpeak":[0.1552],"WeightedLatency":[0.4781],"GlanceStartSeconds":[96.55,104.82,108.285],"GlanceEndSeconds":[97.2,105.915,108.945]},
{"Participant":[5],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[37.62],"Vehicle":["A1"],"WeightedDisplay":[0.3589],"WeightedTouch":[0.0247],"WeightedHear":[0.8642],"WeightedSpeak":[0.1358],"WeightedLatency":[0.3589],"GlanceStartSeconds":[257.435,267.31,270.515,272.385,285.005,287.285],"GlanceEndSeconds":[258.09,268.245,271.66,273.475,285.695,288.065]},
{"Participant":[5],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[6.57],"Vehicle":["A1"],"WeightedDisplay":[0.6849],"WeightedTouch":[0.1324],"WeightedHear":[0.8432],"WeightedSpeak":[0.1568],"WeightedLatency":[0.6849],"GlanceStartSeconds":[297.43,300.21],"GlanceEndSeconds":[298.21,300.825]},
{"Participant":[5],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[54.11],"Vehicle":["A1"],"WeightedDisplay":[0.4069],"WeightedTouch":[0.0142],"WeightedHear":[0.8071],"WeightedSpeak":[0.1055],"WeightedLatency":[0.4069],"GlanceStartSeconds":[565.17,572.85,576.19,579.4,586.67,588.91,590.37,591.48,593.56,595.95,597.5,598.82,601.13,612.62,613.99,616.29,618.04,619.19],"GlanceEndSeconds":[565.33,573.51,576.87,580.16,587.38,589.67,590.97,593.22,594.85,597.08,598.5,600.26,601.73,613.41,615.81,617.28,618.66,619.28]},
{"Participant":[5],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[7.78],"Vehicle":["A1"],"WeightedDisplay":[0.3355],"WeightedTouch":[0.473],"WeightedHear":[0.8252],"WeightedSpeak":[0.1748],"WeightedLatency":[0.3355],"GlanceStartSeconds":[623.57,627.62],"GlanceEndSeconds":[625.12,629.08]},
{"Participant":[5],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[26.51],"Vehicle":["A1"],"WeightedDisplay":[0.2003],"WeightedTouch":[0.7997],"WeightedHear":[0.2003],"WeightedSpeak":[0],"WeightedLatency":[0.2003],"GlanceStartSeconds":[440.76,441.745,442.545,443.885,450.4,460.44],"GlanceEndSeconds":[441.325,442.185,443.48,445.725,450.81,461.22]},
{"Participant":[5],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[13.67],"Vehicle":["A1"],"WeightedDisplay":[0.526],"WeightedTouch":[0.474],"WeightedHear":[0.526],"WeightedSpeak":[0],"WeightedLatency":[0.526],"GlanceStartSeconds":[537.61,539.69,542.76,544.695,545.96,549.645],"GlanceEndSeconds":[538.78,540.89,544.04,545.37,546.44,551.075]},
{"Participant":[6],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[56],"TaskDurationSeconds":[14.955],"Vehicle":["A1"],"WeightedDisplay":[0.4544],"WeightedTouch":[0.1892],"WeightedHear":[0.8485],"WeightedSpeak":[0.1515],"WeightedLatency":[0.4544],"GlanceStartSeconds":[378.24,379.435,389.83],"GlanceEndSeconds":[378.81,380.045,391.03]},
{"Participant":[6],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[56],"TaskDurationSeconds":[14.235],"Vehicle":["A1"],"WeightedDisplay":[0.5019],"WeightedTouch":[0.124],"WeightedHear":[0.8402],"WeightedSpeak":[0.1598],"WeightedLatency":[0.5019],"GlanceStartSeconds":[18.91,27.37,30.425,31.105],"GlanceEndSeconds":[19.965,28.625,30.725,31.965]},
{"Participant":[6],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[56],"TaskDurationSeconds":[40.84],"Vehicle":["A1"],"WeightedDisplay":[0.3631],"WeightedTouch":[0.0485],"WeightedHear":[0.8531],"WeightedSpeak":[0.1469],"WeightedLatency":[0.3631],"GlanceStartSeconds":[255.85,263.29,264.69,268.18,273.63,274.4,276.82,279.52,280.66,282.71,283.7,285.21,287.27],"GlanceEndSeconds":[256.86,263.96,266.82,268.88,274.03,275.17,277.4,280.19,281.59,283.27,284.25,285.61,288]},
{"Participant":[6],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[56],"TaskDurationSeconds":[9.21],"Vehicle":["A1"],"WeightedDisplay":[0.3225],"WeightedTouch":[0.4995],"WeightedHear":[0.8371],"WeightedSpeak":[0.1629],"WeightedLatency":[0.3225],"GlanceStartSeconds":[298.23,299.85],"GlanceEndSeconds":[299.09,300.31]},
{"Participant":[6],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[56],"TaskDurationSeconds":[72.22],"Vehicle":["A1"],"WeightedDisplay":[0.4066],"WeightedTouch":[0.0241],"WeightedHear":[0.8769],"WeightedSpeak":[0.1231],"WeightedLatency":[0.4066],"GlanceStartSeconds":[465.08,474.61,476.38,480.51,483.39,485.94,488.58,495.52,497.61,503.26,506.95,531.59,533.21,536.19],"GlanceEndSeconds":[465.86,475.34,477.42,481.34,484.45,487.53,490.18,496.48,498.34,503.93,507.67,532.62,534.68,537.07]},
{"Participant":[6],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[56],"TaskDurationSeconds":[8.28],"Vehicle":["A1"],"WeightedDisplay":[0.3182],"WeightedTouch":[0.4861],"WeightedHear":[0.8249],"WeightedSpeak":[0.1751],"WeightedLatency":[0.3182],"GlanceStartSeconds":[540.75,542.93],"GlanceEndSeconds":[541.57,543.41]},
{"Participant":[6],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[56],"TaskDurationSeconds":[9.98],"Vehicle":["A1"],"WeightedDisplay":[0.5902],"WeightedTouch":[0.4098],"WeightedHear":[0.5902],"WeightedSpeak":[0],"WeightedLatency":[0.5902],"GlanceStartSeconds":[530.46,531.705,535.025,535.875,537.67,540.43],"GlanceEndSeconds":[531.52,534.76,535.61,536.275,540.065,540.44]},
{"Participant":[7],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[48.03],"Vehicle":["A1"],"WeightedDisplay":[0.3144],"WeightedTouch":[0.0208],"WeightedHear":[0.8205],"WeightedSpeak":[0.1795],"WeightedLatency":[0.3144],"GlanceStartSeconds":[256.52,259.28,276.26,285.32,290.66,292.06,301.32],"GlanceEndSeconds":[256.81,259.61,277.06,285.92,291.26,292.99,302.06]},
{"Participant":[7],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[6.17],"Vehicle":["A1"],"WeightedDisplay":[0.6078],"WeightedTouch":[0.1475],"WeightedHear":[0.7828],"WeightedSpeak":[0.2172],"WeightedLatency":[0.6078],"GlanceStartSeconds":[308.67,311.46,313.86],"GlanceEndSeconds":[309.06,312.46,314.84]},
{"Participant":[7],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[73.97],"Vehicle":["A1"],"WeightedDisplay":[0.4442],"WeightedTouch":[0.0184],"WeightedHear":[0.9108],"WeightedSpeak":[0.0892],"WeightedLatency":[0.4442],"GlanceStartSeconds":[493.07,511.01,512.68,514.62,517.92,520.12,522.25,523.52,525.79,532.6,550.62,556.58,558.28,560.99,562.59],"GlanceEndSeconds":[493.87,512.41,513.35,515.69,518.59,521.06,522.78,524.58,526.79,533.27,551.42,557.81,558.72,562.19,563.52]},
{"Participant":[7],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[6.28],"Vehicle":["A1"],"WeightedDisplay":[0.586],"WeightedTouch":[0.1656],"WeightedHear":[0.7739],"WeightedSpeak":[0.2261],"WeightedLatency":[0.586],"GlanceStartSeconds":[567.27],"GlanceEndSeconds":[568.07]},
{"Participant":[7],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[13.03],"Vehicle":["A1"],"WeightedDisplay":[0.6577],"WeightedTouch":[0.3423],"WeightedHear":[0.6577],"WeightedSpeak":[0],"WeightedLatency":[0.6577],"GlanceStartSeconds":[432.37,433.33,434.47,436.27,437.4,438.33,439.53,440.47,442,443.33,444.27],"GlanceEndSeconds":[432.93,434.2,435.73,436.87,437.8,439.27,440.07,441.6,443.13,444,444.93]},
{"Participant":[7],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[6.81],"Vehicle":["A1"],"WeightedDisplay":[0.3642],"WeightedTouch":[0.6358],"WeightedHear":[0.3642],"WeightedSpeak":[0],"WeightedLatency":[0.3642],"GlanceStartSeconds":[536.99,537.59,539.79,540.85,542.59,543.79],"GlanceEndSeconds":[537.32,539.32,540.45,542.32,543.45,543.8]},
{"Participant":[8],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[14.9],"Vehicle":["A1"],"WeightedDisplay":[0.4134],"WeightedTouch":[0.2161],"WeightedHear":[0.8329],"WeightedSpeak":[0.1671],"WeightedLatency":[0.4134],"GlanceStartSeconds":[443,452.19,455.17,456.77],"GlanceEndSeconds":[443.48,452.73,455.9,457.17]},
{"Participant":[8],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[13.61],"Vehicle":["A1"],"WeightedDisplay":[0.3233],"WeightedTouch":[0.255],"WeightedHear":[0.7921],"WeightedSpeak":[0.2079],"WeightedLatency":[0.3233],"GlanceStartSeconds":[63.16,73.9],"GlanceEndSeconds":[63.6,74.63]},
{"Participant":[8],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[50.87],"Vehicle":["A1"],"WeightedDisplay":[0.3723],"WeightedTouch":[0.0236],"WeightedHear":[0.8579],"WeightedSpeak":[0.1421],"WeightedLatency":[0.3723],"GlanceStartSeconds":[285.03,306.4,307.13],"GlanceEndSeconds":[285.43,306.8,307.43]},
{"Participant":[8],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[60.35],"Vehicle":["A1"],"WeightedDisplay":[0.3437],"WeightedTouch":[0.0181],"WeightedHear":[0.8698],"WeightedSpeak":[0.1302],"WeightedLatency":[0.3437],"GlanceStartSeconds":[309.65,310.83,311.69,313.09,316.96,321.09,325.03,327.83,328.89,335.36,344.36],"GlanceEndSeconds":[309.8,311.29,312.49,313.96,317.36,321.76,325.83,328.36,329.36,335.96,344.69]},
{"Participant":[8],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[3],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[4.13],"Vehicle":["A1"],"WeightedDisplay":[0.54],"WeightedTouch":[0.0654],"WeightedHear":[0.6344],"WeightedSpeak":[0.3656],"WeightedLatency":[0.54],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[8],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[54.59],"Vehicle":["A1"],"WeightedDisplay":[0.4109],"WeightedTouch":[0.0163],"WeightedHear":[0.8943],"WeightedSpeak":[0.1057],"WeightedLatency":[0.4109],"GlanceStartSeconds":[548.43,550.5,553.99,559.93,564.26,565.59,567.53,576.92,578.79,580.06,584.35],"GlanceEndSeconds":[549.03,551.23,554.52,560.86,564.79,566.46,568.06,577.46,579.26,580.72,584.88]},
{"Participant":[8],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[5.5],"Vehicle":["A1"],"WeightedDisplay":[0.4127],"WeightedTouch":[0.3255],"WeightedHear":[0.7636],"WeightedSpeak":[0.2364],"WeightedLatency":[0.4127],"GlanceStartSeconds":[590.49],"GlanceEndSeconds":[590.99]},
{"Participant":[8],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[25.12],"Vehicle":["A1"],"WeightedDisplay":[0.5123],"WeightedTouch":[0.4877],"WeightedHear":[0.5123],"WeightedSpeak":[0],"WeightedLatency":[0.5123],"GlanceStartSeconds":[434.37,435,437.33,439.13,441.33,443.4,445.2,447.06,449.69,450.35,451.49,452.69,454.15,455.09,456.55,457.75],"GlanceEndSeconds":[434.4,436.93,438.73,440.86,442.93,444.8,446.73,449,450.09,450.89,452.22,453.75,454.75,456.22,457.35,458.89]},
{"Participant":[9],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[35],"TaskDurationSeconds":[41.56],"Vehicle":["A1"],"WeightedDisplay":[0.513],"WeightedTouch":[0.0301],"WeightedHear":[0.923],"WeightedSpeak":[0.077],"WeightedLatency":[0.513],"GlanceStartSeconds":[402.39,403.92,405.26,406.46,407.92,409.59,410.92,412.46,413.92,415.52,417.06,419.32,420.86,422.26,423.52,425.79,427.66,428.92,430.92,432.59,433.39,436.12,437.79,439.26,440.19,441.32,443.06],"GlanceEndSeconds":[403.19,404.72,405.99,407.52,409.12,410.52,411.99,413.52,415.06,416.59,417.72,420.46,421.92,423.06,424.52,427.06,428.39,429.66,432.12,432.92,434.66,437.19,438.92,439.72,440.99,441.79,443.55]},
{"Participant":[9],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[35],"TaskDurationSeconds":[10.02],"Vehicle":["A1"],"WeightedDisplay":[0.5898],"WeightedTouch":[0.0878],"WeightedHear":[0.8393],"WeightedSpeak":[0.1607],"WeightedLatency":[0.5898],"GlanceStartSeconds":[448.61,450.12,453.86,454.99,455.99,457.79],"GlanceEndSeconds":[449.79,450.79,454.52,455.66,457.39,458.32]},
{"Participant":[9],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[35],"TaskDurationSeconds":[61.49],"Vehicle":["A1"],"WeightedDisplay":[0.4417],"WeightedTouch":[0.0342],"WeightedHear":[0.8946],"WeightedSpeak":[0.0685],"WeightedLatency":[0.4417],"GlanceStartSeconds":[255.46,257.53,258.66,260.06,261.66,263.33,264.19,265.39,266.46,270.01,271.75,275.41,276.61,277.41,283.82,285.16,287.29,288.96,290.36,292.22,293.56,296.76,298.09,300.82,302.76,303.96,304.76,314.62],"GlanceEndSeconds":[256.32,258.06,259.59,261.19,262.66,263.79,264.66,266.19,267.26,271.01,272.35,275.75,277.01,278.15,284.62,285.62,287.89,289.76,291.22,293.02,294.09,297.42,298.49,301.09,303.22,304.42,305.36,315.22]},
{"Participant":[9],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[35],"TaskDurationSeconds":[7.04],"Vehicle":["A1"],"WeightedDisplay":[0.6577],"WeightedTouch":[0.1974],"WeightedHear":[0.8878],"WeightedSpeak":[0.1122],"WeightedLatency":[0.6577],"GlanceStartSeconds":[318.29,318.95,320.02,322.62],"GlanceEndSeconds":[318.69,319.62,320.49,323.35]},
{"Participant":[9],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[35],"TaskDurationSeconds":[158.16],"Vehicle":["A1"],"WeightedDisplay":[0.5152],"WeightedTouch":[0.0121],"WeightedHear":[0.8991],"WeightedSpeak":[0.0713],"WeightedLatency":[0.5152],"GlanceStartSeconds":[534.2,536.72,537.79,539.39,543.25,544.92,547.45,549.65,550.79,551.59,554.12,557.45,559.79,561.85,563.25,564.32,565.65,567.39,568.99,571.25,572.78,574.78,577.31,578.98,580.65,581.98,583.58,585.31,587.11,588.91,592.4,594,595.93,597.06,598.8,600.47,602.34,604.94,606.07,607.74,609.34,610.8,612.6,614.67,616.2,618.34,620.94,622.87,624.07,625,627.8,629.2,632.6,635.67,638.07,639.4,641.6,643.73,645.07,646.93,648.4,650.07,651.73,653.33,655.47,657.47,659.33,661.53,662.67,663.53,666.07,667.6,672.33,673.67,674.8,676,676.87,678.67,680.47,683,684.2,685.8,687.07,688.8,691.27],"GlanceEndSeconds":[534.79,537.39,538.45,540.19,543.85,545.79,548.05,550.25,551.19,552.59,554.79,558.39,560.25,562.85,563.99,565.12,566.25,567.85,569.65,571.65,573.45,575.51,577.85,579.38,581.31,583.18,584.85,585.91,588.05,589.73,593,595.46,596.6,598.26,600.07,601.2,603.27,605.54,606.54,608.34,610.34,612.27,614.34,615.34,617.27,619.54,622.4,623.74,624.8,625.74,628.74,631.14,634.2,636.07,638.73,641.27,642.4,644.4,646.47,647.67,649.27,650.8,652.53,655.07,656.6,658.53,660,662.27,663.2,664.2,666.67,668.67,673.33,674.4,675.53,676.27,677.33,680,681.4,683.8,684.93,686.6,687.93,689.6,692.09]},
{"Participant":[9],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[35],"TaskDurationSeconds":[3.32],"Vehicle":["A1"],"WeightedDisplay":[0.5241],"WeightedTouch":[0.1295],"WeightedHear":[0.6928],"WeightedSpeak":[0.3072],"WeightedLatency":[0.5241],"GlanceStartSeconds":[696.22],"GlanceEndSeconds":[697.33]},
{"Participant":[9],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[35],"TaskDurationSeconds":[19.64],"Vehicle":["A1"],"WeightedDisplay":[0.5611],"WeightedTouch":[0.4389],"WeightedHear":[0.5611],"WeightedSpeak":[0],"WeightedLatency":[0.5611],"GlanceStartSeconds":[437.18,438.07,438.93,440.4,441.27,442.6,444.67,446,447.13,448.13,449.4,450.73,452.73,454.07,455.33,456.73],"GlanceEndSeconds":[437.33,438.6,440.13,440.8,441.87,444.2,445.6,446.6,447.6,448.87,450.27,451.53,453.67,455,456.2,456.82]},
{"Participant":[9],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[35],"TaskDurationSeconds":[21.12],"Vehicle":["A1"],"WeightedDisplay":[0.6113],"WeightedTouch":[0.3887],"WeightedHear":[0.6113],"WeightedSpeak":[0],"WeightedLatency":[0.6113],"GlanceStartSeconds":[558.54,559.6,560.67,561.93,565.13,566.13,567.73,568.73,572.2,573.4,574.53,575.4,576.33,578.07,579.33],"GlanceEndSeconds":[558.8,560.07,561.4,562.4,565.87,567.4,568.27,569.73,572.93,574.07,575.07,576,577.13,579,579.66]},
{"Participant":[10],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[1.64],"Vehicle":["A1"],"WeightedDisplay":[0],"WeightedTouch":[0],"WeightedHear":[0],"WeightedSpeak":[1],"WeightedLatency":[0],"GlanceStartSeconds":[422.3],"GlanceEndSeconds":[422.8]},
{"Participant":[10],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[16.46],"Vehicle":["A1"],"WeightedDisplay":[0.1744],"WeightedTouch":[0.1209],"WeightedHear":[0.7716],"WeightedSpeak":[0.0243],"WeightedLatency":[0.1744],"GlanceStartSeconds":[424.22,425.31,426.5,428.52,431.92,433.7,437.18,438.78],"GlanceEndSeconds":[424.98,426.07,427.94,429.4,432.3,434.64,438.17,439.93]},
{"Participant":[10],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[3],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[13.58],"Vehicle":["A1"],"WeightedDisplay":[0.2526],"WeightedTouch":[0.2025],"WeightedHear":[0.891],"WeightedSpeak":[0.109],"WeightedLatency":[0.2526],"GlanceStartSeconds":[444.67,445.57,448.47,450.49],"GlanceEndSeconds":[445.21,446.68,449.15,451.7]},
{"Participant":[10],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[4],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[16.35],"Vehicle":["A1"],"WeightedDisplay":[-0.3945],"WeightedTouch":[0],"WeightedHear":[-0.2667],"WeightedSpeak":[0.1174],"WeightedLatency":[-0.3945],"GlanceStartSeconds":[464.86,465.88,469.92,472.87,478.06],"GlanceEndSeconds":[465.44,466.7,471.3,473.95,479.22]},
{"Participant":[10],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[5],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[20.97],"Vehicle":["A1"],"WeightedDisplay":[0.2284],"WeightedTouch":[0.3848],"WeightedHear":[0.6738],"WeightedSpeak":[0.0176],"WeightedLatency":[0.2284],"GlanceStartSeconds":[482.14,484.44,486.53,491.17,492.55,496.39,498.49,503.08],"GlanceEndSeconds":[483.03,485.55,487.21,491.78,493.08,497.46,501.19,503.11]},
{"Participant":[10],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[21.47],"Vehicle":["A1"],"WeightedDisplay":[0.36],"WeightedTouch":[0.0629],"WeightedHear":[0.9054],"WeightedSpeak":[0.0946],"WeightedLatency":[0.36],"GlanceStartSeconds":[135.58,137.59,138.77,143.87,145.4,152.3,153.42],"GlanceEndSeconds":[137.24,138.46,139.52,144.99,146.06,152.93,154.4]},
{"Participant":[10],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[19.01],"Vehicle":["A1"],"WeightedDisplay":[0.3014],"WeightedTouch":[0],"WeightedHear":[0.5613],"WeightedSpeak":[0.0994],"WeightedLatency":[0.3014],"GlanceStartSeconds":[157.76,159.56,165.91,170.92,174.3],"GlanceEndSeconds":[158.68,160.09,167.05,171.93,175.78]},
{"Participant":[10],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[76.84],"Vehicle":["A1"],"WeightedDisplay":[0.5094],"WeightedTouch":[0.0121],"WeightedHear":[0.8976],"WeightedSpeak":[0.1024],"WeightedLatency":[0.5094],"GlanceStartSeconds":[256.11,258.21,260.56,262.36,263.61,265.74,268.59,271.19,273.69,276.29,277.99,278.95,281.38,283.76,286.18,288.62,291.33,292.22,293.36,295.61,299.36,302.34,305.32,307.58,311.8,313.73,315.13,321.81,324.01,326.07,328.74,330.72,331.8],"GlanceEndSeconds":[257.87,260.13,261.56,263.29,264.8,266.34,269.26,272.27,274.63,277.56,278.66,280.98,283.44,285.59,287.41,290.22,291.89,293.11,294,296.33,299.91,304.02,306.25,308.21,312.85,314.2,315.44,322.61,325.47,327.61,329.54,331.34,332.95]},
{"Participant":[10],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[2.79],"Vehicle":["A1"],"WeightedDisplay":[0.319],"WeightedTouch":[0.1828],"WeightedHear":[0.5018],"WeightedSpeak":[0.4982],"WeightedLatency":[0.319],"GlanceStartSeconds":[338.03,338.72],"GlanceEndSeconds":[338.32,340.24]},
{"Participant":[10],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[3],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[6.15],"Vehicle":["A1"],"WeightedDisplay":[0.3691],"WeightedTouch":[0.3366],"WeightedHear":[0.7317],"WeightedSpeak":[0.2683],"WeightedLatency":[0.3691],"GlanceStartSeconds":[343.94,344.92,346.02,349.61],"GlanceEndSeconds":[344.6,345.76,346.85,350.09]},
{"Participant":[10],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[7.8],"Vehicle":["A1"],"WeightedDisplay":[0.409],"WeightedTouch":[0.1526],"WeightedHear":[0.8205],"WeightedSpeak":[0.1795],"WeightedLatency":[0.409],"GlanceStartSeconds":[574.96,576.79,579.77],"GlanceEndSeconds":[576.42,578.3,580.65]},
{"Participant":[10],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[51.48],"Vehicle":["A1"],"WeightedDisplay":[0.4002],"WeightedTouch":[0],"WeightedHear":[0.8836],"WeightedSpeak":[0.1164],"WeightedLatency":[0.4002],"GlanceStartSeconds":[603.46,604.24,609.59,612.07,612.95,617.19,620.67,621.8,623.51,628.59,633.06,634.87,637.07,642.22,644.39,646.01,651.24],"GlanceEndSeconds":[603.97,604.8,610.77,612.54,613.93,619.16,621.24,622.98,624.72,630.44,633.95,636.34,637.91,642.6,645.13,646.96,653.38]},
{"Participant":[10],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[3],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[7.85],"Vehicle":["A1"],"WeightedDisplay":[0.3439],"WeightedTouch":[0.4459],"WeightedHear":[0.8166],"WeightedSpeak":[0.1834],"WeightedLatency":[0.3439],"GlanceStartSeconds":[658.92,662.59],"GlanceEndSeconds":[660.16,663.47]},
{"Participant":[10],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[20.35],"Vehicle":["A1"],"WeightedDisplay":[0.4688],"WeightedTouch":[0.5312],"WeightedHear":[0.4688],"WeightedSpeak":[0],"WeightedLatency":[0.4688],"GlanceStartSeconds":[445.38,446.73,448.1,449.81,452.53,455.21,456.57,458.83,460.13,461.65,463.05],"GlanceEndSeconds":[446.17,447.74,449.41,452.14,454.92,455.92,457.9,459.7,461.31,462.78,465.18]},
{"Participant":[10],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[8.69],"Vehicle":["A1"],"WeightedDisplay":[0.4626],"WeightedTouch":[0.5374],"WeightedHear":[0.4626],"WeightedSpeak":[0],"WeightedLatency":[0.4626],"GlanceStartSeconds":[559.11,560.31,562.19,563.52,565.65],"GlanceEndSeconds":[559.68,561.92,563.12,565.19,567.72]},
{"Participant":[11],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[67],"TaskDurationSeconds":[24.39],"Vehicle":["A1"],"WeightedDisplay":[0.3645],"WeightedTouch":[0.034],"WeightedHear":[0.8766],"WeightedSpeak":[0.1234],"WeightedLatency":[0.3645],"GlanceStartSeconds":[440.73,443.42,444.51,452.45,458.18,460.17],"GlanceEndSeconds":[441.6,444.16,445.18,453.42,458.78,460.6]},
{"Participant":[11],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[67],"TaskDurationSeconds":[23.55],"Vehicle":["A1"],"WeightedDisplay":[0.4726],"WeightedTouch":[0.1214],"WeightedHear":[0.8875],"WeightedSpeak":[0.1125],"WeightedLatency":[0.4726],"GlanceStartSeconds":[480.53,481.87,487.06,494.95,498.93,500.39,502.24],"GlanceEndSeconds":[481.12,482.57,487.57,495.46,499.7,501.33,502.91]},
{"Participant":[11],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[67],"TaskDurationSeconds":[18.78],"Vehicle":["A1"],"WeightedDisplay":[0.3999],"WeightedTouch":[0.3493],"WeightedHear":[0.9121],"WeightedSpeak":[0.0879],"WeightedLatency":[0.3999],"GlanceStartSeconds":[156.02,157.92,161.12,162.05,165.21,171.26],"GlanceEndSeconds":[156.63,158.5,161.52,162.54,165.91,172.28]},
{"Participant":[11],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[67],"TaskDurationSeconds":[30.19],"Vehicle":["A1"],"WeightedDisplay":[0.5429],"WeightedTouch":[0.4571],"WeightedHear":[0.5429],"WeightedSpeak":[0],"WeightedLatency":[0.5429],"GlanceStartSeconds":[452.54,453.84,455.46,456.32,458.11,459.19,460.51,462.44,464.57,466.63,468.49,470.94,472.05,473.02,474.02,475.4,476.6,478.05,479.75,482.32],"GlanceEndSeconds":[453.27,454.79,456.06,457.7,458.99,459.91,462.06,464.14,465.94,467.92,469.23,471.55,472.44,473.47,475.02,475.99,477.58,478.8,480.59,482.73]},
{"Participant":[11],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[67],"TaskDurationSeconds":[19.04],"Vehicle":["A1"],"WeightedDisplay":[0.7264],"WeightedTouch":[0.2736],"WeightedHear":[0.7264],"WeightedSpeak":[0],"WeightedLatency":[0.7264],"GlanceStartSeconds":[577.42,578.99,581.75,583.14,585.17,586.85,588.09,590.04,591.02,592.19,594.18],"GlanceEndSeconds":[578.11,581.07,582.39,583.73,585.94,587.31,589.03,590.56,591.6,592.66,594.87]},
{"Participant":[12],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[64],"TaskDurationSeconds":[69.21],"Vehicle":["A1"],"WeightedDisplay":[0.5872],"WeightedTouch":[0.0101],"WeightedHear":[0.8934],"WeightedSpeak":[0.1066],"WeightedLatency":[0.5872],"GlanceStartSeconds":[427.54,428.99,431.15,433.77,439.46,440.96,445,446.92,449.29,451.32,455.2,457.06,460.22,463.41,465.46,471.81,474.31,477.3,491.53,493.87],"GlanceEndSeconds":[428.26,430.48,432.98,434.74,440.33,441.84,446.13,448.37,450.35,451.81,456.47,458.07,460.93,464.64,466.89,473.91,474.97,478.31,493.13,495.03]},
{"Participant":[12],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[64],"TaskDurationSeconds":[23.23],"Vehicle":["A1"],"WeightedDisplay":[0.6225],"WeightedTouch":[0.0835],"WeightedHear":[0.9027],"WeightedSpeak":[0.0973],"WeightedLatency":[0.6225],"GlanceStartSeconds":[138.44,140.83,143.87,146.41,147.99,151.87,156.48,158.69],"GlanceEndSeconds":[139.51,143.43,145.73,147.47,148.98,152.38,158.14,159.72]},
{"Participant":[12],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[64],"TaskDurationSeconds":[85.74],"Vehicle":["A1"],"WeightedDisplay":[0.4889],"WeightedTouch":[0.0173],"WeightedHear":[0.857],"WeightedSpeak":[0.0839],"WeightedLatency":[0.4889],"GlanceStartSeconds":[571.31,573.04,575.59,577.15,580.64,584.26,585.92,587.25,589.82,591.84,599.27,601.58,604.56,608.52,609.36,613.09,614.51,617.54,621.91,625.43,628.81,630.03,632.98,638.63,643.11,651.23,653.02],"GlanceEndSeconds":[571.98,574.92,576.34,577.98,582.23,585.26,586.71,588.41,590.75,592.66,601.13,603,605.39,608.91,610.16,613.8,615.59,618.35,623.01,626.49,629.57,632.44,633.77,639.54,643.74,652.39,654.02]},
{"Participant":[12],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[64],"TaskDurationSeconds":[6.42],"Vehicle":["A1"],"WeightedDisplay":[0.4704],"WeightedTouch":[0.3037],"WeightedHear":[0.8022],"WeightedSpeak":[0.1978],"WeightedLatency":[0.4704],"GlanceStartSeconds":[661.49,663.14],"GlanceEndSeconds":[661.95,664.99]},
{"Participant":[12],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[64],"TaskDurationSeconds":[31.07],"Vehicle":["A1"],"WeightedDisplay":[0.3399],"WeightedTouch":[0.6601],"WeightedHear":[0.3399],"WeightedSpeak":[0],"WeightedLatency":[0.3399],"GlanceStartSeconds":[464.36,467.07,469.02,471.78,473.02,475.3,477.28,479.71,481.84,485.89,487.3,489.11,490.65,492.21,493.49],"GlanceEndSeconds":[466.27,468.04,471.04,472.57,474.34,476.94,479,481.32,485.55,486.73,488.32,489.97,491.17,492.99,494.36]},
{"Participant":[12],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[64],"TaskDurationSeconds":[9.39],"Vehicle":["A1"],"WeightedDisplay":[0.1006],"WeightedTouch":[0.8994],"WeightedHear":[0.1006],"WeightedSpeak":[0],"WeightedLatency":[0.1006],"GlanceStartSeconds":[589.98,592.05,594.64,596.31,598.4],"GlanceEndSeconds":[591,593.41,595.63,597.76,599.37]},
{"Participant":[13],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[61.03],"Vehicle":["A1"],"WeightedDisplay":[0.3919],"WeightedTouch":[0.0598],"WeightedHear":[0.8989],"WeightedSpeak":[0.1011],"WeightedLatency":[0.3919],"GlanceStartSeconds":[258.1,259.02,260.28,261.41,263.86,265.44,267.28,269.21,271.84,274.18,276.19,277.87,280.38,282.45,284.07,285.6,286.91,290.18,291.52,293.76,295.19,297.6,299.85,301.57,304.07,306.82,310.51,314.3,315.88,317.94],"GlanceEndSeconds":[258.62,259.86,260.89,263.38,265.16,266.76,268.78,271.5,273.19,275.71,276.87,279.26,281.67,283.4,285.16,286.31,287.79,291.09,292.5,294.39,296.35,298.68,300.67,302.67,304.94,307.57,311.57,315.33,317.29,319]},
{"Participant":[13],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[4.67],"Vehicle":["A1"],"WeightedDisplay":[0.4347],"WeightedTouch":[0.167],"WeightedHear":[0.6381],"WeightedSpeak":[0.3619],"WeightedLatency":[0.4347],"GlanceStartSeconds":[319.99,321.12,323.25],"GlanceEndSeconds":[320.34,321.92,324.66]},
{"Participant":[13],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[66.2],"Vehicle":["A1"],"WeightedDisplay":[0.3947],"WeightedTouch":[0.0234],"WeightedHear":[0.8654],"WeightedSpeak":[0.1085],"WeightedLatency":[0.3947],"GlanceStartSeconds":[520.21,521.73,524.52,528.19,529.68,531.61,533.43,535.12,537.41,541.53,542.67,546.82,548.17,549.47,551.37,553.41,555.85,559.36,561.99,563.39,568.77,574.17,581.36,583.96,586.26],"GlanceEndSeconds":[521.17,523.42,526.93,528.88,530.57,532.65,534.45,536.05,538.46,542.18,544.19,547.72,549.16,550.48,552.29,555.4,557.25,560.68,562.92,564.24,569.64,575.03,583.41,585.27,586.41]},
{"Participant":[13],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[7.01],"Vehicle":["A1"],"WeightedDisplay":[0.331],"WeightedTouch":[0.4137],"WeightedHear":[0.7603],"WeightedSpeak":[0.2397],"WeightedLatency":[0.331],"GlanceStartSeconds":[590.99,593.48],"GlanceEndSeconds":[591.75,594.69]},
{"Participant":[13],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[18.19],"Vehicle":["A1"],"WeightedDisplay":[0.5432],"WeightedTouch":[0.4568],"WeightedHear":[0.5432],"WeightedSpeak":[0],"WeightedLatency":[0.5432],"GlanceStartSeconds":[434.59,435.18,436.95,438.31,439.93,442.26,443.81,445.37,446.98,448.31,450.08,451.26],"GlanceEndSeconds":[434.78,436.47,438.04,439.67,441.74,443.49,444.83,446.5,447.97,449.7,450.82,452.39]},
{"Participant":[13],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[13.45],"Vehicle":["A1"],"WeightedDisplay":[0.6312],"WeightedTouch":[0.3688],"WeightedHear":[0.6312],"WeightedSpeak":[0],"WeightedLatency":[0.6312],"GlanceStartSeconds":[542.37,543.81,545.75,547.57,548.91,550.89,552.78,555.72],"GlanceEndSeconds":[543.4,545.49,547.2,548.57,550.56,552.44,555.17,555.82]},
{"Participant":[14],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[16.11],"Vehicle":["A1"],"WeightedDisplay":[0.378],"WeightedTouch":[0.0813],"WeightedHear":[0.9404],"WeightedSpeak":[0.0596],"WeightedLatency":[0.378],"GlanceStartSeconds":[482.775,490.14,493.69,495.435,496.99],"GlanceEndSeconds":[483.45,491.16,494.5,496.355,497.845]},
{"Participant":[14],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[23.85],"Vehicle":["A1"],"WeightedDisplay":[0.514],"WeightedTouch":[0.057],"WeightedHear":[0.9061],"WeightedSpeak":[0.0939],"WeightedLatency":[0.514],"GlanceStartSeconds":[514.335,523.725,525.72,527.565,529.175,530.725,532.035,533.905,536.655],"GlanceEndSeconds":[515.04,524.825,526.93,528.7,530.31,531.65,533.28,534.62,537.6]},
{"Participant":[14],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.01],"Vehicle":["A1"],"WeightedDisplay":[0.262],"WeightedTouch":[0.253],"WeightedHear":[0.909],"WeightedSpeak":[0.091],"WeightedLatency":[0.262],"GlanceStartSeconds":[218.26,219.62,221.15,222.45,229.29],"GlanceEndSeconds":[219.05,220.51,221.92,223.06,230.08]},
{"Participant":[14],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[12.04],"Vehicle":["A1"],"WeightedDisplay":[0.5349],"WeightedTouch":[0.0656],"WeightedHear":[0.8571],"WeightedSpeak":[0.1429],"WeightedLatency":[0.5349],"GlanceStartSeconds":[246.07,253.45,255.03,256.5],"GlanceEndSeconds":[247.36,254.53,255.75,257.71]},
{"Participant":[14],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[30.85],"Vehicle":["A1"],"WeightedDisplay":[0.3783],"WeightedTouch":[0.0512],"WeightedHear":[0.8496],"WeightedSpeak":[0.0956],"WeightedLatency":[0.3783],"GlanceStartSeconds":[255.99,258.19,260.76,262.64,264.29,265.75,267.92,269.15,270.54,272.02,274.52,276.05,277.26,280.56,282.11,283.39,284.44],"GlanceEndSeconds":[256.86,258.8,261.37,263.65,265.32,267.15,268.34,269.88,271.56,272.87,275.55,276.93,278.2,281.25,282.79,283.96,286.07]},
{"Participant":[14],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[5.08],"Vehicle":["A1"],"WeightedDisplay":[0.5118],"WeightedTouch":[0.3327],"WeightedHear":[0.8681],"WeightedSpeak":[0.1319],"WeightedLatency":[0.5118],"GlanceStartSeconds":[289.08,290.73,292.03,293.3],"GlanceEndSeconds":[290.1,291.64,292.83,293.81]},
{"Participant":[14],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[3],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[107.33],"Vehicle":["A1"],"WeightedDisplay":[0.4134],"WeightedTouch":[0.0198],"WeightedHear":[0.9029],"WeightedSpeak":[0.0971],"WeightedLatency":[0.4134],"GlanceStartSeconds":[300.25,323.44,330.72,332.24,333.54,338.18,339.97,341.94,344.94,346.96,354.25,356.1,359.62,378.69,386.99,388.34,394.62],"GlanceEndSeconds":[301.06,324.16,331.65,333.07,334.17,339.12,340.54,342.57,345.73,347.59,355.61,357.39,360.31,379.56,387.9,389.1,395.24]},
{"Participant":[14],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[4],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[5],"Vehicle":["A1"],"WeightedDisplay":[0.522],"WeightedTouch":[0.214],"WeightedHear":[0.77],"WeightedSpeak":[0.23],"WeightedLatency":[0.522],"GlanceStartSeconds":[407.94],"GlanceEndSeconds":[408.74]},
{"Participant":[14],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[49.19],"Vehicle":["A1"],"WeightedDisplay":[0.6052],"WeightedTouch":[0.0299],"WeightedHear":[0.9185],"WeightedSpeak":[0.0815],"WeightedLatency":[0.6052],"GlanceStartSeconds":[11.34,13.22,16.72,18.59,20.56,22.77,25.7,27.6,29.17,31.09,32.78,37.92,40.41,41.92,43.77,45.3,47.51,51.49,53.33,54.97,57.71],"GlanceEndSeconds":[12.46,14.12,17.32,20.17,21.86,23.26,27.1,28.76,30.59,32.24,34.12,38.96,41.37,43.02,44.54,46.55,48.28,52.63,54.52,56.07,58.96]},
{"Participant":[14],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[6.39],"Vehicle":["A1"],"WeightedDisplay":[0.2817],"WeightedTouch":[0.5884],"WeightedHear":[0.8842],"WeightedSpeak":[0.1158],"WeightedLatency":[0.2817],"GlanceStartSeconds":[65.11,66.29,68.95],"GlanceEndSeconds":[65.67,67.4,69.31]},
{"Participant":[14],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[3],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[64.99],"Vehicle":["A1"],"WeightedDisplay":[0.4271],"WeightedTouch":[0.048],"WeightedHear":[0.9218],"WeightedSpeak":[0.0782],"WeightedLatency":[0.4271],"GlanceStartSeconds":[76.22,78,83.11,94.63,108.96,124.75,130.57,132.71,134.54,136.42],"GlanceEndSeconds":[77.03,78.71,84.11,95.57,109.86,125.51,131.94,133.34,135.72,137.15]},
{"Participant":[14],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[4],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[5.75],"Vehicle":["A1"],"WeightedDisplay":[0.6122],"WeightedTouch":[0.1687],"WeightedHear":[0.8017],"WeightedSpeak":[0.1983],"WeightedLatency":[0.6122],"GlanceStartSeconds":[141.41,142.45,144.01],"GlanceEndSeconds":[141.98,143.25,145.08]},
{"Participant":[14],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[56.29],"Vehicle":["A1"],"WeightedDisplay":[0.6577],"WeightedTouch":[0.3423],"WeightedHear":[0.6577],"WeightedSpeak":[0],"WeightedLatency":[0.6577],"GlanceStartSeconds":[433.57,434.54,436.99,439.28,440.845,442.425,444.555,446.25,449.125,451.485,453.805,456.76,459.07,460.96,463.095,465.73,467.355,470.245,472.045,474.245,475.71,478.77,480.385,481.785,483.135,485.18,486.845,488.64],"GlanceEndSeconds":[434.215,435.145,438.585,440.21,441.925,444.145,445.655,448.565,450.685,453.135,456.095,458.505,460.215,462.37,465.175,466.955,468.44,471.585,473.495,475.17,477.785,479.63,481.06,482.465,484.22,486.085,487.96,489.815]},
{"Participant":[14],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[20.57],"Vehicle":["A1"],"WeightedDisplay":[0.3996],"WeightedTouch":[0.6004],"WeightedHear":[0.3996],"WeightedSpeak":[0],"WeightedLatency":[0.3996],"GlanceStartSeconds":[582.3,584.6,586.03,587.655,589.5,592.63,593.82,595.5,597.17,598.845,600.93,602.14],"GlanceEndSeconds":[583.77,585.355,586.965,588.91,591.925,593.105,594.96,596.68,598.295,600.295,601.63,602.21]},
{"Participant":[15],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[18.46],"Vehicle":["A1"],"WeightedDisplay":[0.2476],"WeightedTouch":[0.2519],"WeightedHear":[0.8131],"WeightedSpeak":[0.0921],"WeightedLatency":[0.2476],"GlanceStartSeconds":[379.755],"GlanceEndSeconds":[380.415]},
{"Participant":[15],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[14.14],"Vehicle":["A1"],"WeightedDisplay":[0.4837],"WeightedTouch":[0.1782],"WeightedHear":[0.8769],"WeightedSpeak":[0.1231],"WeightedLatency":[0.4837],"GlanceStartSeconds":[411.17,422.61],"GlanceEndSeconds":[411.66,424.42]},
{"Participant":[15],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[47.83],"Vehicle":["A1"],"WeightedDisplay":[0.434],"WeightedTouch":[0.0322],"WeightedHear":[0.9001],"WeightedSpeak":[0.0999],"WeightedLatency":[0.434],"GlanceStartSeconds":[256.46,268.7,270.18,271.94,275.51,281.8,289.4,291.97],"GlanceEndSeconds":[259.32,269.14,270.74,272.46,276.17,282.18,290.36,293.08]},
{"Participant":[15],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[7.08],"Vehicle":["A1"],"WeightedDisplay":[0.3602],"WeightedTouch":[0.4223],"WeightedHear":[0.8023],"WeightedSpeak":[0.1977],"WeightedLatency":[0.3602],"GlanceStartSeconds":[307.79],"GlanceEndSeconds":[308.51]},
{"Participant":[15],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[56.21],"Vehicle":["A1"],"WeightedDisplay":[0.3855],"WeightedTouch":[0.0231],"WeightedHear":[0.8203],"WeightedSpeak":[0.0614],"WeightedLatency":[0.3855],"GlanceStartSeconds":[509.49,516.05,522.28,528.49,536.71,549.92],"GlanceEndSeconds":[510.11,516.57,522.96,528.99,537.2,550.6]},
{"Participant":[15],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[8.48],"Vehicle":["A1"],"WeightedDisplay":[0.4316],"WeightedTouch":[0.388],"WeightedHear":[0.8373],"WeightedSpeak":[0.1627],"WeightedLatency":[0.4316],"GlanceStartSeconds":[557.69,562.68,563.51],"GlanceEndSeconds":[558.19,563.04,563.855]},
{"Participant":[15],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[18.06],"Vehicle":["A1"],"WeightedDisplay":[0.7126],"WeightedTouch":[0.2874],"WeightedHear":[0.7126],"WeightedSpeak":[0],"WeightedLatency":[0.7126],"GlanceStartSeconds":[460.74,462.64,468.03,471.05,472.52,473.69,475.33,476.56,477.49],"GlanceEndSeconds":[461.19,464.71,469.28,471.59,472.88,474.1,476.03,477.14,478.8]},
{"Participant":[15],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[16.835],"Vehicle":["A1"],"WeightedDisplay":[0.6781],"WeightedTouch":[0.3219],"WeightedHear":[0.6781],"WeightedSpeak":[0],"WeightedLatency":[0.6781],"GlanceStartSeconds":[573.395,575.37,577.76,579.48,581.25,583.31,584.6,586.07,587.37,589.29],"GlanceEndSeconds":[574.35,576.36,578.84,580.85,582.99,584.03,585.77,586.65,588.86,590.14]},
{"Participant":[16],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[67],"TaskDurationSeconds":[15.85],"Vehicle":["A1"],"WeightedDisplay":[0.3369],"WeightedTouch":[0.0423],"WeightedHear":[0.8596],"WeightedSpeak":[0.1404],"WeightedLatency":[0.3369],"GlanceStartSeconds":[434.125,435.72,437.49,441.87,444.45,448.43],"GlanceEndSeconds":[435.26,436.54,438.98,442.87,445.34,449.38]},
{"Participant":[16],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[67],"TaskDurationSeconds":[18.61],"Vehicle":["A1"],"WeightedDisplay":[0.6491],"WeightedTouch":[0.0648],"WeightedHear":[0.8821],"WeightedSpeak":[0.1179],"WeightedLatency":[0.6491],"GlanceStartSeconds":[468.695,469.95,474.07,479.28,482.67,486.2],"GlanceEndSeconds":[469.53,471.04,475.73,481.08,485.65,487.305]},
{"Participant":[16],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[67],"TaskDurationSeconds":[64.64],"Vehicle":["A1"],"WeightedDisplay":[0.5713],"WeightedTouch":[0.0204],"WeightedHear":[0.9304],"WeightedSpeak":[0.0696],"WeightedLatency":[0.5713],"GlanceStartSeconds":[167.12,169.11,171.98,173.98,175.2,179.16,182.96,192.24,197.6,201.23,203.17,212.41,218.24,223.88,227.11],"GlanceEndSeconds":[168.6,171.02,173.1,174.7,176.31,180.49,183.67,192.91,198.1,202.1,204.05,212.95,218.97,226.44,227.9]},
{"Participant":[16],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[67],"TaskDurationSeconds":[1.13],"Vehicle":["A1"],"WeightedDisplay":[0],"WeightedTouch":[0],"WeightedHear":[0],"WeightedSpeak":[1],"WeightedLatency":[0],"GlanceStartSeconds":[257.45],"GlanceEndSeconds":[258.22]},
{"Participant":[16],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[67],"TaskDurationSeconds":[19.53],"Vehicle":["A1"],"WeightedDisplay":[0.5653],"WeightedTouch":[0.0758],"WeightedHear":[0.9242],"WeightedSpeak":[0.0758],"WeightedLatency":[0.5653],"GlanceStartSeconds":[279.98,281.56,283.81,286.17,288.8,291.28,293.63,297.81],"GlanceEndSeconds":[280.91,283.31,285.56,287.83,290.89,291.67,294.79,298.76]},
{"Participant":[16],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[3],"Gender":["F"],"Age":[67],"TaskDurationSeconds":[46.03],"Vehicle":["A1"],"WeightedDisplay":[0.4308],"WeightedTouch":[0.0458],"WeightedHear":[0.8655],"WeightedSpeak":[0.1345],"WeightedLatency":[0.4308],"GlanceStartSeconds":[304.36,306.97,312.87,317.13,320.28,321.47,324.4,327.15,329.71,332.71,335.75,337.82,340.59,343.68,347.42,349.27],"GlanceEndSeconds":[306.5,308.32,314.4,318.9,320.99,322.63,326.64,328.34,330.66,334.33,337.17,340.04,342,345.55,348.33,350.39]},
{"Participant":[16],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[4],"Gender":["F"],"Age":[67],"TaskDurationSeconds":[7.55],"Vehicle":["A1"],"WeightedDisplay":[0.3219],"WeightedTouch":[0.4781],"WeightedHear":[0.8199],"WeightedSpeak":[0.1801],"WeightedLatency":[0.3219],"GlanceStartSeconds":[354.35,355.5,357.29,361.05],"GlanceEndSeconds":[354.85,356.63,359.53,361.73]},
{"Participant":[16],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[67],"TaskDurationSeconds":[39.01],"Vehicle":["A1"],"WeightedDisplay":[0.5232],"WeightedTouch":[0.0928],"WeightedHear":[0.899],"WeightedSpeak":[0.101],"WeightedLatency":[0.5232],"GlanceStartSeconds":[558.14,559.6,560.85,564.77,568.44,571.55,578.06,587.91,590.26,593.31],"GlanceEndSeconds":[559.08,560.19,563.56,566.14,570.22,574.05,579.99,589.57,590.83,593.96]},
{"Participant":[16],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[67],"TaskDurationSeconds":[86.64],"Vehicle":["A1"],"WeightedDisplay":[1.261],"WeightedTouch":[0.0355],"WeightedHear":[1.6474],"WeightedSpeak":[0.0957],"WeightedLatency":[1.261],"GlanceStartSeconds":[601.32,602.06,603.22,605.7,608.22,612.04,617.75,620.62,622.98,626.14,628.28,633.72,641.5,644.04,649.21,651.04,654.26,656.45,659.99,666.96,673.57,676.56,679.2,681.9,684.32,686.55],"GlanceEndSeconds":[601.63,602.39,605.18,607.42,609.38,613.53,619.84,622.5,623.47,627.18,629.84,634.8,643.51,645.18,650.2,651.67,655.61,657.54,661.52,668.99,675.06,677.61,681.29,683.57,685.92,687.96]},
{"Participant":[16],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[3],"Gender":["F"],"Age":[67],"TaskDurationSeconds":[7.58],"Vehicle":["A1"],"WeightedDisplay":[0.4063],"WeightedTouch":[0.2982],"WeightedHear":[0.723],"WeightedSpeak":[0.277],"WeightedLatency":[0.4063],"GlanceStartSeconds":[688.7,691.6,694.81],"GlanceEndSeconds":[691.15,692.55,696.07]},
{"Participant":[16],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[67],"TaskDurationSeconds":[21.21],"Vehicle":["A1"],"WeightedDisplay":[0.5658],"WeightedTouch":[0.4342],"WeightedHear":[0.5658],"WeightedSpeak":[0],"WeightedLatency":[0.5658],"GlanceStartSeconds":[440.92,443.97,446.06,449.02,451.3,452.72,453.98,455.99,458.6,460.5],"GlanceEndSeconds":[443.71,445.6,448.56,450.84,452.05,453.45,455.3,458,460.01,461.76]},
{"Participant":[16],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[67],"TaskDurationSeconds":[24.4],"Vehicle":["A1"],"WeightedDisplay":[0.4295],"WeightedTouch":[0.5705],"WeightedHear":[0.4295],"WeightedSpeak":[0],"WeightedLatency":[0.4295],"GlanceStartSeconds":[548.61,549.47,551.35,553.57,555.98,558.59,561.26,564.29,566.35,567.96,569.72],"GlanceEndSeconds":[549.14,550.97,553.32,555.17,557.26,560.8,563.98,565.42,567.66,569.41,572.06]},
{"Participant":[17],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[48.71],"Vehicle":["A1"],"WeightedDisplay":[-0.4724],"WeightedTouch":[0.0411],"WeightedHear":[0.0807],"WeightedSpeak":[0.0195],"WeightedLatency":[-0.4724],"GlanceStartSeconds":[415.62,416.36,417.93,420.91,424.37,426.54,429.15,431.84,433.39,435.54,438.25,440.27,442.16,444.88,446.71,449,451.38,452.86,454.4,456.29,458.69,460.73,462.54],"GlanceEndSeconds":[415.94,417.26,419.09,421.38,425.7,426.87,431.45,433,435.11,437.85,439.87,441.7,444.35,446.05,448.27,450.98,452.35,453.8,455.69,458.13,460.26,462.26,464.06]},
{"Participant":[17],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[16.28],"Vehicle":["A1"],"WeightedDisplay":[0.594],"WeightedTouch":[0.0774],"WeightedHear":[0.8673],"WeightedSpeak":[0.1327],"WeightedLatency":[0.594],"GlanceStartSeconds":[468.3,469.5,470.61,472,475.02,476.47,478.56,480.59,482.93,484.39],"GlanceEndSeconds":[469.15,470.13,471.59,473.3,475.61,477.61,479.46,482.53,483.92,484.58]},
{"Participant":[17],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[14.12],"Vehicle":["A1"],"WeightedDisplay":[0.568],"WeightedTouch":[0.0595],"WeightedHear":[0.8492],"WeightedSpeak":[0.1508],"WeightedLatency":[0.568],"GlanceStartSeconds":[98.355,100.51,105.445,106.82,108.4,109.765],"GlanceEndSeconds":[99.215,101.31,106.22,107.48,109.04,111.17]},
{"Participant":[17],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[25.19],"Vehicle":["A1"],"WeightedDisplay":[0.738],"WeightedTouch":[0.0699],"WeightedHear":[0.9289],"WeightedSpeak":[0.0711],"WeightedLatency":[0.738],"GlanceStartSeconds":[256.13,258.25,261.91,264.26,265.55,267.33,269.85,271.63,273.37,276.91,278.13,279.47,281.01],"GlanceEndSeconds":[257.49,259.67,262.96,265.07,266.75,269.32,271.09,272.74,275.36,277.57,279.05,280.65,281.32]},
{"Participant":[17],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[0.5],"Vehicle":["A1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[1],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[283.73],"GlanceEndSeconds":[284.23]},
{"Participant":[17],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[3],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[54.78],"Vehicle":["A1"],"WeightedDisplay":[0.4365],"WeightedTouch":[0.019],"WeightedHear":[0.7897],"WeightedSpeak":[0.1221],"WeightedLatency":[0.4365],"GlanceStartSeconds":[286.3,287.84,289.3,290.74,292.78,294.82,296.85,298.11,301.46,305.06,306.46,307.86,308.7,310.2,314.3,316.42,317.98,331.29,332.68,333.98,335.14,336.97,339.25,340.74],"GlanceEndSeconds":[287.29,288.84,290.27,292.38,294.45,296.45,297.6,299.48,303.27,305.81,307.32,308.45,309.49,310.87,315.34,317.44,319.54,332.26,333.47,334.48,335.84,337.64,339.94,341.08]},
{"Participant":[17],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[4],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[2.77],"Vehicle":["A1"],"WeightedDisplay":[0.5307],"WeightedTouch":[0],"WeightedHear":[0.5957],"WeightedSpeak":[0.4007],"WeightedLatency":[0.5307],"GlanceStartSeconds":[345.08],"GlanceEndSeconds":[345.64]},
{"Participant":[17],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[56.925],"Vehicle":["A1"],"WeightedDisplay":[0.2921],"WeightedTouch":[0.0213],"WeightedHear":[0.694],"WeightedSpeak":[0.0889],"WeightedLatency":[0.2921],"GlanceStartSeconds":[558.975,561.045,562.255,563.915,566.575,568.105,569.69,575.63,578.055,579.51,581.04,582.005,583.885,585.15,586.775,588.625,591.19,592.995,594.375,600.05,601.505,603.025,604.905,606.305,607.7,609.56,610.99,612.76,615.1],"GlanceEndSeconds":[560,561.515,563.11,564.38,567.7,568.66,570.535,577.225,578.895,580.415,581.56,583.12,584.435,586.365,588.295,589.36,592.33,593.755,595.21,600.945,602.205,604.035,605.435,607.145,608.91,610.18,612.075,613.84,615.9]},
{"Participant":[17],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[7.07],"Vehicle":["A1"],"WeightedDisplay":[0.4003],"WeightedTouch":[0.3642],"WeightedHear":[0.785],"WeightedSpeak":[0.215],"WeightedLatency":[0.4003],"GlanceStartSeconds":[620.61,622.025,623.035,624.765],"GlanceEndSeconds":[621.375,622.445,623.905,625.85]},
{"Participant":[17],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[26.36],"Vehicle":["A1"],"WeightedDisplay":[0.3073],"WeightedTouch":[0.6927],"WeightedHear":[0.3073],"WeightedSpeak":[0],"WeightedLatency":[0.3073],"GlanceStartSeconds":[438.27,439.44,440.96,442.01,443.77,446.04,447.16,448.9,449.75,450.97,454.7,456.45,457.37,458.7,459.76,460.98,462.28,464.01],"GlanceEndSeconds":[439.17,440.23,441.67,443.51,444.78,446.7,448.57,449.38,450.7,452.73,455.55,456.97,458.04,459.3,460.52,461.81,463.68,464.48]},
{"Participant":[17],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[11.71],"Vehicle":["A1"],"WeightedDisplay":[0.5747],"WeightedTouch":[0.4253],"WeightedHear":[0.5747],"WeightedSpeak":[0],"WeightedLatency":[0.5747],"GlanceStartSeconds":[554.85,556.15,558.09,558.82,559.75,561.3,562.61,563.74,565.81],"GlanceEndSeconds":[555.8,557.79,558.59,559.35,560.82,562.14,563.41,565.57,566.55]},
{"Participant":[18],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[16.61],"Vehicle":["A1"],"WeightedDisplay":[0.3648],"WeightedTouch":[0.0915],"WeightedHear":[0.9037],"WeightedSpeak":[0.0963],"WeightedLatency":[0.3648],"GlanceStartSeconds":[448.48,448.89,450.695,452.815,455.545,457.48,458.82,460.73,462.045,464.1],"GlanceEndSeconds":[448.49,450.29,451.75,454.01,457.175,457.9,460.105,461.565,463.65,465.09]},
{"Participant":[18],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[12.96],"Vehicle":["A1"],"WeightedDisplay":[0.483],"WeightedTouch":[0.1204],"WeightedHear":[0.8364],"WeightedSpeak":[0.1636],"WeightedLatency":[0.483],"GlanceStartSeconds":[474.17,477.265,479.355,482.3,484.59,486.445],"GlanceEndSeconds":[474.69,478.19,480.345,483.985,486,487.13]},
{"Participant":[18],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[14.48],"Vehicle":["A1"],"WeightedDisplay":[0.4454],"WeightedTouch":[0.2079],"WeightedHear":[0.8612],"WeightedSpeak":[0.1388],"WeightedLatency":[0.4454],"GlanceStartSeconds":[124.38,125.67,128.73,130.87,135.42,137.16,138.75],"GlanceEndSeconds":[125,127.42,129.75,131.5,136.66,138.04,138.86]},
{"Participant":[18],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[34.59],"Vehicle":["A1"],"WeightedDisplay":[0.4553],"WeightedTouch":[0.0405],"WeightedHear":[0.8774],"WeightedSpeak":[0.0821],"WeightedLatency":[0.4553],"GlanceStartSeconds":[255.96,257.32,260.81,262.29,263.97,265.44,266.54,268.11,271.77,273.07,274.07,275.39,281.01,282.87,284.87,287.28,288.86],"GlanceEndSeconds":[256.37,259.1,261.71,263.58,265.1,266.19,267.65,268.57,272.71,273.73,274.79,275.92,282.51,283.71,286.36,288.35,289.85]},
{"Participant":[18],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[76.66],"Vehicle":["A1"],"WeightedDisplay":[0.5312],"WeightedTouch":[0.0154],"WeightedHear":[0.8487],"WeightedSpeak":[0.0807],"WeightedLatency":[0.5312],"GlanceStartSeconds":[292.32,293.51,295.74,298.25,299.58,301.31,303.17,306.14,308.79,316.02,318.52,320.32,324.58,329.73,331.29,332.94,337.01,338.99,343.53,349.58,351.28,357.19,359.42,362,364.02,366.05],"GlanceEndSeconds":[292.71,294.91,297.32,299.31,300.91,302.71,304.06,308.34,309.92,317.98,319.85,321.59,325.38,330.86,332.43,333.57,338.51,339.82,344.53,350.78,352.2,358.59,361.42,363.33,365.18,366.71]},
{"Participant":[18],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[3],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[6.18],"Vehicle":["A1"],"WeightedDisplay":[0.4045],"WeightedTouch":[0.3738],"WeightedHear":[0.7961],"WeightedSpeak":[0.2039],"WeightedLatency":[0.4045],"GlanceStartSeconds":[369.78,371.46,373.72],"GlanceEndSeconds":[370.85,372.73,374.52]},
{"Participant":[18],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[19.22],"Vehicle":["A1"],"WeightedDisplay":[0.6785],"WeightedTouch":[0.3215],"WeightedHear":[0.6785],"WeightedSpeak":[0],"WeightedLatency":[0.6785],"GlanceStartSeconds":[439.1,440.77,443.865,445.29,446.165,447.855,449.01,450.755,452.42,454.225,455.19,457.04],"GlanceEndSeconds":[440.31,443.21,444.865,445.9,447.41,448.625,450.165,451.845,453.705,454.705,456.175,458.17]},
{"Participant":[18],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[12.8],"Vehicle":["A1"],"WeightedDisplay":[0.607],"WeightedTouch":[0.393],"WeightedHear":[0.607],"WeightedSpeak":[0],"WeightedLatency":[0.607],"GlanceStartSeconds":[548.61,549.575,551.78,554.045,555.215,556.23,557.84,559.49],"GlanceEndSeconds":[549.165,551.275,552.89,554.765,555.81,557.3,558.925,561.235]},
{"Participant":[19],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[12.37],"Vehicle":["A1"],"WeightedDisplay":[0.5461],"WeightedTouch":[0.0711],"WeightedHear":[0.8626],"WeightedSpeak":[0.1374],"WeightedLatency":[0.5461],"GlanceStartSeconds":[384.965,394.91],"GlanceEndSeconds":[385.91,395.7]},
{"Participant":[19],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[10.16],"Vehicle":["A1"],"WeightedDisplay":[0.4582],"WeightedTouch":[0.0699],"WeightedHear":[0.8381],"WeightedSpeak":[0.1619],"WeightedLatency":[0.4582],"GlanceStartSeconds":[56.035,64.36],"GlanceEndSeconds":[56.61,64.86]},
{"Participant":[19],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[51.39],"Vehicle":["A1"],"WeightedDisplay":[0.3353],"WeightedTouch":[0.0259],"WeightedHear":[0.9017],"WeightedSpeak":[0.0983],"WeightedLatency":[0.3353],"GlanceStartSeconds":[256.9,265.58,267.47,273.57,276.29,279.1,280.88,283.93,287.81,300.63,305.95],"GlanceEndSeconds":[258.04,266.94,268.16,274.64,276.87,280.01,281.41,284.89,288.44,300.89,306.49]},
{"Participant":[19],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[5.52],"Vehicle":["A1"],"WeightedDisplay":[0.5688],"WeightedTouch":[0.221],"WeightedHear":[0.8207],"WeightedSpeak":[0.1793],"WeightedLatency":[0.5688],"GlanceStartSeconds":[309.6],"GlanceEndSeconds":[310.27]},
{"Participant":[19],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[105.32],"Vehicle":["A1"],"WeightedDisplay":[0.421],"WeightedTouch":[0.0068],"WeightedHear":[0.928],"WeightedSpeak":[0.072],"WeightedLatency":[0.421],"GlanceStartSeconds":[472,483.08,484.42,486.1,488.26,490.02,491.16,497.04,499.13,500.79,502.43,504.55,505.88,507.5,509.89,511.55,515.22,516.68,518.48,520.17,522.88,529.05,530.31,536.23,541.19,544.17,545.77,549.34,551.86,557.86,560,562.47,567.69,573.22],"GlanceEndSeconds":[472.87,483.79,485.71,487,489.36,490.71,491.56,498.64,500.26,501.99,503.8,505.26,506.85,508.19,510.37,512.28,516.3,517.47,519.35,521.15,523.7,529.66,530.74,536.99,541.99,544.79,547.02,550.04,552.5,558.37,560.83,562.73,568.5,573.6]},
{"Participant":[19],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[4.54],"Vehicle":["A1"],"WeightedDisplay":[0.5595],"WeightedTouch":[0.1586],"WeightedHear":[0.7621],"WeightedSpeak":[0.2379],"WeightedLatency":[0.5595],"GlanceStartSeconds":[578.26],"GlanceEndSeconds":[579]},
{"Participant":[19],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[12.02],"Vehicle":["A1"],"WeightedDisplay":[0.6015],"WeightedTouch":[0.3985],"WeightedHear":[0.6015],"WeightedSpeak":[0],"WeightedLatency":[0.6015],"GlanceStartSeconds":[452.93,454.27,456.92,458.02,460.4,462.02,463.72],"GlanceEndSeconds":[453.75,456.41,457.51,459.78,461.53,463.11,464.95]},
{"Participant":[20],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[12.245],"Vehicle":["A1"],"WeightedDisplay":[0.4496],"WeightedTouch":[0.1278],"WeightedHear":[0.824],"WeightedSpeak":[0.176],"WeightedLatency":[0.4496],"GlanceStartSeconds":[409.945,410.89,413.165,414.635,418.37,420.125,421.955],"GlanceEndSeconds":[410.69,411.33,413.57,415.415,419.435,420.555,422.19]},
{"Participant":[20],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[11.54],"Vehicle":["A1"],"WeightedDisplay":[0.4229],"WeightedTouch":[0.1222],"WeightedHear":[0.8059],"WeightedSpeak":[0.1941],"WeightedLatency":[0.4229],"GlanceStartSeconds":[52.39,55.575,60.965,63.495],"GlanceEndSeconds":[53.06,56.1,61.83,63.72]},
{"Participant":[20],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[7.22],"Vehicle":["A1"],"WeightedDisplay":[0.3338],"WeightedTouch":[0.1814],"WeightedHear":[0.7645],"WeightedSpeak":[0.2355],"WeightedLatency":[0.3338],"GlanceStartSeconds":[255.5,257.925,259.28],"GlanceEndSeconds":[256.255,258.63,259.715]},
{"Participant":[20],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[11.18],"Vehicle":["A1"],"WeightedDisplay":[0.6494],"WeightedTouch":[0.2862],"WeightedHear":[1],"WeightedSpeak":[0],"WeightedLatency":[0.6494],"GlanceStartSeconds":[270.525,272.01,273.965,274.795,281.02],"GlanceEndSeconds":[271.425,272.745,274.295,275.59,281.42]},
{"Participant":[20],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[3],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[43.61],"Vehicle":["A1"],"WeightedDisplay":[0.3297],"WeightedTouch":[0.1204],"WeightedHear":[0.8599],"WeightedSpeak":[0.1401],"WeightedLatency":[0.3297],"GlanceStartSeconds":[285.15,289.135,290.245,291.835,297.285,299.15,302.7,304.95,306.165,307.82,311.16,313.685,315.55,320.92,322.825],"GlanceEndSeconds":[285.56,289.76,291.25,292.675,297.905,299.97,303.25,305.635,306.81,308.42,312.605,314.79,316.255,322.22,323.46]},
{"Participant":[20],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[4],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[5.99],"Vehicle":["A1"],"WeightedDisplay":[0.4457],"WeightedTouch":[0.2838],"WeightedHear":[0.7546],"WeightedSpeak":[0.2454],"WeightedLatency":[0.4457],"GlanceStartSeconds":[333.295],"GlanceEndSeconds":[334.445]},
{"Participant":[20],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[7.42],"Vehicle":["A1"],"WeightedDisplay":[0.3032],"WeightedTouch":[0.2062],"WeightedHear":[0.7399],"WeightedSpeak":[0.2601],"WeightedLatency":[0.3032],"GlanceStartSeconds":[494.73,496.75,497.91,499.5],"GlanceEndSeconds":[495.27,497.31,498.68,500.185]},
{"Participant":[20],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[67.17],"Vehicle":["A1"],"WeightedDisplay":[0.3609],"WeightedTouch":[0.0677],"WeightedHear":[0.8866],"WeightedSpeak":[0.1134],"WeightedLatency":[0.3609],"GlanceStartSeconds":[507.57,510.655,512.34,514.3,518.77,519.96,521.22,526.78,528.025,529.695,532.775,536.74,540.575,542.3,548.18,551.245,555.485,558.645,564.105,574.22],"GlanceEndSeconds":[507.89,511.145,513.035,514.86,519.435,520.47,522.245,527.195,528.655,530.835,533.385,537.24,541.625,542.875,548.74,551.775,556.305,559.21,565.295,574.74]},
{"Participant":[20],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[3],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[6.09],"Vehicle":["A1"],"WeightedDisplay":[0.4959],"WeightedTouch":[0.2003],"WeightedHear":[0.7192],"WeightedSpeak":[0.2808],"WeightedLatency":[0.4959],"GlanceStartSeconds":[574.79,576.42,579.57],"GlanceEndSeconds":[574.795,577.355,580.345]},
{"Participant":[20],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[10.62],"Vehicle":["A1"],"WeightedDisplay":[0.5066],"WeightedTouch":[0.4934],"WeightedHear":[0.5066],"WeightedSpeak":[0],"WeightedLatency":[0.5066],"GlanceStartSeconds":[435.99,436.97,438.19,439.625,441.01,442.43,443.36,444.69,446.005],"GlanceEndSeconds":[436.42,437.705,439.085,440.565,441.795,442.815,443.795,445.55,446.355]},
{"Participant":[20],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[9.28],"Vehicle":["A1"],"WeightedDisplay":[0.4677],"WeightedTouch":[0.5323],"WeightedHear":[0.4677],"WeightedSpeak":[0],"WeightedLatency":[0.4677],"GlanceStartSeconds":[539.36,541.535,543.18,544.225,545.55,546.615,547.63],"GlanceEndSeconds":[539.955,542.635,543.78,544.635,546.02,547.135,548.13]},
{"Participant":[21],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[34.46],"Vehicle":["A1"],"WeightedDisplay":[0.5766],"WeightedTouch":[0.0319],"WeightedHear":[0.9855],"WeightedSpeak":[0.0145],"WeightedLatency":[0.5766],"GlanceStartSeconds":[395.5,397.14,398.19,400.56,402.54,404.7,407.9,410.14,412.65,415.44,418.41,420.69,423.53,426.44,428.85],"GlanceEndSeconds":[396.1,397.79,400.16,402.21,404.1,407.44,409.49,412.12,414.97,417.81,420.24,422.87,425.02,428.52,429.96]},
{"Participant":[21],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[34.37],"Vehicle":["A1"],"WeightedDisplay":[0.9267],"WeightedTouch":[0.0157],"WeightedHear":[0.9456],"WeightedSpeak":[0.0544],"WeightedLatency":[0.9267],"GlanceStartSeconds":[433.83,435.22,438.62,441.48,444.09,447.69,450.21,451.22,456.02,458.65,462.26,466.01],"GlanceEndSeconds":[434.7,438.22,441.22,443.16,447.36,449.67,450.62,455.65,457.92,461.86,465.61,467.73]},
{"Participant":[21],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[3],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[10.52],"Vehicle":["A1"],"WeightedDisplay":[0.4049],"WeightedTouch":[0.0447],"WeightedHear":[0.8973],"WeightedSpeak":[0.1027],"WeightedLatency":[0.4049],"GlanceStartSeconds":[475.58,476.74,479.99,482.51,485.84],"GlanceEndSeconds":[476.32,479.59,481.98,485.51,486.1]},
{"Participant":[21],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[4],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[11.2],"Vehicle":["A1"],"WeightedDisplay":[0.6661],"WeightedTouch":[0.0339],"WeightedHear":[1],"WeightedSpeak":[0],"WeightedLatency":[0.6661],"GlanceStartSeconds":[490.75,492.45,495.61,499.63,501.87],"GlanceEndSeconds":[492.01,494.81,499.23,501.39,501.95]},
{"Participant":[21],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[5],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[12.88],"Vehicle":["A1"],"WeightedDisplay":[0.4635],"WeightedTouch":[0.0349],"WeightedHear":[0.9526],"WeightedSpeak":[0.0474],"WeightedLatency":[0.4635],"GlanceStartSeconds":[507.48,508.64,510.84,512.47,516.13,519],"GlanceEndSeconds":[508.28,510.5,511.82,515.8,518.62,520.36]},
{"Participant":[21],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[6],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[11.48],"Vehicle":["A1"],"WeightedDisplay":[0.6202],"WeightedTouch":[0.0427],"WeightedHear":[0.7979],"WeightedSpeak":[0.2021],"WeightedLatency":[0.6202],"GlanceStartSeconds":[520.61,521.8,524.65,527.86,530.97],"GlanceEndSeconds":[521.36,524.04,527.39,530.57,532.09]},
{"Participant":[21],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[43.71],"Vehicle":["A1"],"WeightedDisplay":[0.6295],"WeightedTouch":[0.0169],"WeightedHear":[0.9295],"WeightedSpeak":[0.0501],"WeightedLatency":[0.6295],"GlanceStartSeconds":[231.425,232.355,236.095,238.92,241.18,244.56,248.085,250.275,252.025,255.36,258.755,261.62,263.035,265.92,269.025,271.885,274.04],"GlanceEndSeconds":[231.69,235.755,238.44,240.625,242.965,247.69,249.895,251.425,254.57,258.305,261.425,262.565,265.17,268.5,271.45,273.66,275.135]},
{"Participant":[21],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[59.48],"Vehicle":["A1"],"WeightedDisplay":[0.4255],"WeightedTouch":[0.018],"WeightedHear":[0.8974],"WeightedSpeak":[0.1026],"WeightedLatency":[0.4255],"GlanceStartSeconds":[256.53,257.68,260.54,263.54,266.49,268.99,270.65,273.32,275.34,277.45,280.66,282.64,284.24,288.37,291.32,293.9,296.81,300.61,302.98,307.66,309.59,311.6],"GlanceEndSeconds":[257.28,260.24,263.07,266.01,268.52,270.25,272.92,274.94,276.69,279.66,282.31,283.66,286.3,290.44,292.84,296.06,299.94,301.79,305.47,308.95,311,314.66]},
{"Participant":[21],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[5.96],"Vehicle":["A1"],"WeightedDisplay":[0.4916],"WeightedTouch":[0.2181],"WeightedHear":[0.7466],"WeightedSpeak":[0.2534],"WeightedLatency":[0.4916],"GlanceStartSeconds":[319.4,321.06,322.78,324.11],"GlanceEndSeconds":[320.35,322.24,323.55,324.86]},
{"Participant":[21],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[65.52],"Vehicle":["A1"],"WeightedDisplay":[0.5279],"WeightedTouch":[0.0212],"WeightedHear":[0.926],"WeightedSpeak":[0.074],"WeightedLatency":[0.5279],"GlanceStartSeconds":[4.59,6.29,7.37,10.61,13.35,15.92,18.63,21.54,23.63,25.13,28.35,31.1,33.65,36.03,37.03,40.03,43.55,47.44,50.66,53.83,56.43,59.45,62.16,63.58,67.3],"GlanceEndSeconds":[5.96,6.8,10.21,13.01,15.3,18.09,20.95,23.03,24.14,28.01,30.63,33.14,35.86,36.4,39.23,43.21,47.1,50.33,53.43,56.1,58.98,61.78,63.09,66.88,70.05]},
{"Participant":[21],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[3.08],"Vehicle":["A1"],"WeightedDisplay":[0.5195],"WeightedTouch":[0.1851],"WeightedHear":[0.7338],"WeightedSpeak":[0.2662],"WeightedLatency":[0.5195],"GlanceStartSeconds":[76.86,79.04],"GlanceEndSeconds":[78.64,79.94]},
{"Participant":[21],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[3],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[63.6],"Vehicle":["A1"],"WeightedDisplay":[0.4335],"WeightedTouch":[0.017],"WeightedHear":[0.9099],"WeightedSpeak":[0.0901],"WeightedLatency":[0.4335],"GlanceStartSeconds":[88.33,90.66,94.74,98.41,99.95,101.42,103.59,105.65,107.5,110.17,113.47,116.12,119.45,121.58,123.39,126.19,129.63,132.67,137.08,140.01,142.95,145.25,148.5,151.72],"GlanceEndSeconds":[90.08,93.37,97.88,99.63,101.02,103.06,105.32,106.37,109.55,112.79,115.2,119.11,120.98,122.1,125.32,128.94,131.6,134.23,138.5,142.15,144.68,147.9,151.26,151.93]},
{"Participant":[21],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[4],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[5.2],"Vehicle":["A1"],"WeightedDisplay":[0.5212],"WeightedTouch":[0.175],"WeightedHear":[0.7212],"WeightedSpeak":[0.2788],"WeightedLatency":[0.5212],"GlanceStartSeconds":[153.92,155.42,157.29],"GlanceEndSeconds":[154.97,156.68,158.14]},
{"Participant":[21],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[18.68],"Vehicle":["A1"],"WeightedDisplay":[0.538],"WeightedTouch":[0.462],"WeightedHear":[0.538],"WeightedSpeak":[0],"WeightedLatency":[0.538],"GlanceStartSeconds":[505.61,507.765,509.445,512.965,514.9,516.54,518.51,520.56,521.955],"GlanceEndSeconds":[507.225,508.91,512.52,514.5,516.11,518.155,520.16,521.42,524.14]},
{"Participant":[21],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[21.94],"Vehicle":["A1"],"WeightedDisplay":[0.428],"WeightedTouch":[0.572],"WeightedHear":[0.428],"WeightedSpeak":[0],"WeightedLatency":[0.428],"GlanceStartSeconds":[29.68,30.895,33.83,36.71,39.795,42.015,44.505,46.685,48.335,50.91],"GlanceEndSeconds":[29.95,33.175,36.33,39.375,41.575,44.055,46.095,47.72,50.385,51.62]},
{"Participant":[22],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[13.17],"Vehicle":["A1"],"WeightedDisplay":[0.4487],"WeightedTouch":[0.2027],"WeightedHear":[0.877],"WeightedSpeak":[0.123],"WeightedLatency":[0.4487],"GlanceStartSeconds":[373.2,375.975,382.29,383.615,385.775],"GlanceEndSeconds":[373.72,376.495,383.165,384.7,386.11]},
{"Participant":[22],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[38.79],"Vehicle":["A1"],"WeightedDisplay":[0.372],"WeightedTouch":[0.0528],"WeightedHear":[0.8866],"WeightedSpeak":[0.1134],"WeightedLatency":[0.372],"GlanceStartSeconds":[256.33,264.94,268.23,274.1,279.22,283.07,285.95,294.58],"GlanceEndSeconds":[256.9,265.78,268.75,274.73,279.99,283.55,286.5,294.77]},
{"Participant":[22],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[5.86],"Vehicle":["A1"],"WeightedDisplay":[0.5085],"WeightedTouch":[0.2747],"WeightedHear":[0.8106],"WeightedSpeak":[0.1894],"WeightedLatency":[0.5085],"GlanceStartSeconds":[299.86,302.18],"GlanceEndSeconds":[300.36,302.86]},
{"Participant":[22],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[60.64],"Vehicle":["A1"],"WeightedDisplay":[0.4271],"WeightedTouch":[0.0241],"WeightedHear":[0.8611],"WeightedSpeak":[0.078],"WeightedLatency":[0.4271],"GlanceStartSeconds":[458.35,469.72,476.59,481.89,488.75,497.03,511.62,513.19,514.69,516.09],"GlanceEndSeconds":[458.98,470.19,477.14,482.38,490,497.58,512.71,514.04,515.49,516.76]},
{"Participant":[22],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[4.98],"Vehicle":["A1"],"WeightedDisplay":[0.4739],"WeightedTouch":[0.2952],"WeightedHear":[0.7892],"WeightedSpeak":[0.2108],"WeightedLatency":[0.4739],"GlanceStartSeconds":[524.83,527.16],"GlanceEndSeconds":[525.29,527.73]},
{"Participant":[22],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[12.95],"Vehicle":["A1"],"WeightedDisplay":[0.468],"WeightedTouch":[0.532],"WeightedHear":[0.468],"WeightedSpeak":[0],"WeightedLatency":[0.468],"GlanceStartSeconds":[452.54,454.6,456.61,458.09,459.305,461.16,462.45,463.345],"GlanceEndSeconds":[453.81,455.83,457.495,458.835,460.045,461.89,462.96,463.89]},
{"Participant":[23],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[12.92],"Vehicle":["A1"],"WeightedDisplay":[0.4644],"WeightedTouch":[0.1324],"WeightedHear":[0.8305],"WeightedSpeak":[0.1695],"WeightedLatency":[0.4644],"GlanceStartSeconds":[397.22,398.36,399.95,401.785,404.97,407.16,408.585,410.125],"GlanceEndSeconds":[397.415,399.44,400.855,402.375,405.985,408.18,409.29,410.14]},
{"Participant":[23],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[12.33],"Vehicle":["A1"],"WeightedDisplay":[0.4088],"WeightedTouch":[0.1707],"WeightedHear":[0.822],"WeightedSpeak":[0.178],"WeightedLatency":[0.4088],"GlanceStartSeconds":[98.365,101.21,103.93,106.695,107.8],"GlanceEndSeconds":[98.955,101.7,104.36,107.3,108.52]},
{"Participant":[23],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[58.84],"Vehicle":["A1"],"WeightedDisplay":[0.3413],"WeightedTouch":[0.0197],"WeightedHear":[0.8088],"WeightedSpeak":[0.1419],"WeightedLatency":[0.3413],"GlanceStartSeconds":[258.27,259.4,260.77,262.285,263.565,264.82,267.58,269.105,270.655,275.775,277.105,278.695,282.11,283.8,284.825,287.24,288.31,291.35,292.63,293.68,295.14,299.17,300.315,301.41,302.45,303.745,306.49,308.54,309.365,310.91,313.36,316.92],"GlanceEndSeconds":[258.785,260.32,261.51,262.89,264.235,265.235,268.7,269.57,271.44,276.4,277.76,279.17,282.965,284.34,285.5,287.895,288.755,292.27,293.24,294.295,295.79,299.825,300.905,301.815,303.04,304.405,306.92,309.04,310.04,311.38,314.17,317.11]},
{"Participant":[23],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[6.3],"Vehicle":["A1"],"WeightedDisplay":[0.4778],"WeightedTouch":[0.2714],"WeightedHear":[0.7698],"WeightedSpeak":[0.2302],"WeightedLatency":[0.4778],"GlanceStartSeconds":[320.99,323.115,324.56,326.595],"GlanceEndSeconds":[321.67,323.965,325.095,327.29]},
{"Participant":[23],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[32.88],"Vehicle":["A1"],"WeightedDisplay":[0.219],"WeightedTouch":[0.781],"WeightedHear":[0.219],"WeightedSpeak":[0],"WeightedLatency":[0.219],"GlanceStartSeconds":[458.56,460.255,462.09,463.835,465.035,466.44,468.18,470.635,471.805,473.785,474.815,476.43,478.115,479.775,480.92,482.29,483.82,485.19,486.605,488.11,489.305,491.17],"GlanceEndSeconds":[458.995,461.435,463.44,464.75,465.93,467.605,470.09,471.035,473.035,474.295,475.975,477.81,479.32,480.62,481.44,483.38,484.855,486.07,487.565,489.03,490.385,491.44]},
{"Participant":[24],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[32],"TaskDurationSeconds":[22.37],"Vehicle":["A1"],"WeightedDisplay":[0.2736],"WeightedTouch":[0.0899],"WeightedHear":[0.7814],"WeightedSpeak":[0.1457],"WeightedLatency":[0.2736],"GlanceStartSeconds":[380.055,385.72,387.375,389.565,396.27,399.35,401.955],"GlanceEndSeconds":[380.94,386.32,388.235,390.52,397.36,400.425,402.31]},
{"Participant":[24],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[32],"TaskDurationSeconds":[15.36],"Vehicle":["A1"],"WeightedDisplay":[0.5273],"WeightedTouch":[0.1322],"WeightedHear":[0.8613],"WeightedSpeak":[0.1387],"WeightedLatency":[0.5273],"GlanceStartSeconds":[441.185,444.155,447.205,452.75],"GlanceEndSeconds":[441.89,444.625,448.175,453.97]},
{"Participant":[24],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[32],"TaskDurationSeconds":[14.37],"Vehicle":["A1"],"WeightedDisplay":[0.4885],"WeightedTouch":[0.1684],"WeightedHear":[0.8664],"WeightedSpeak":[0.1336],"WeightedLatency":[0.4885],"GlanceStartSeconds":[75.18,85.635],"GlanceEndSeconds":[75.93,86.4]},
{"Participant":[24],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[32],"TaskDurationSeconds":[40.57],"Vehicle":["A1"],"WeightedDisplay":[0.383],"WeightedTouch":[0.0303],"WeightedHear":[0.8575],"WeightedSpeak":[0.1425],"WeightedLatency":[0.383],"GlanceStartSeconds":[256.04,264.86,268.15,273.525,275.025,280.99,285.315,296.04],"GlanceEndSeconds":[256.695,265.45,269.04,274.175,275.895,281.845,285.84,296.45]},
{"Participant":[24],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[32],"TaskDurationSeconds":[9.41],"Vehicle":["A1"],"WeightedDisplay":[0.39],"WeightedTouch":[0.457],"WeightedHear":[0.865],"WeightedSpeak":[0.135],"WeightedLatency":[0.39],"GlanceStartSeconds":[300.625,305.96],"GlanceEndSeconds":[301.48,306.985]},
{"Participant":[24],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[32],"TaskDurationSeconds":[66.99],"Vehicle":["A1"],"WeightedDisplay":[0.4136],"WeightedTouch":[0.0182],"WeightedHear":[0.8919],"WeightedSpeak":[0.1081],"WeightedLatency":[0.4136],"GlanceStartSeconds":[528.78,532.39,536.55,539.45,540.76,542.35,543.94,545.25,551.95,554.9,558.19,559.51,566.92,573.85,581.63,584.08,586.28,587.87,589.83,591.67,594.68],"GlanceEndSeconds":[529.6,532.8,537.44,540.23,541.58,542.87,544.65,546.26,553.2,555.29,559.08,560.53,567.71,574.46,583.23,584.82,587.37,589.08,591.2,593.21,595.04]},
{"Participant":[24],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[32],"TaskDurationSeconds":[4.13],"Vehicle":["A1"],"WeightedDisplay":[0.632],"WeightedTouch":[0.3366],"WeightedHear":[1],"WeightedSpeak":[0],"WeightedLatency":[0.632],"GlanceStartSeconds":[595.14,595.96,597.63],"GlanceEndSeconds":[595.55,596.4,598.6]},
{"Participant":[24],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[32],"TaskDurationSeconds":[31.73],"Vehicle":["A1"],"WeightedDisplay":[0.2216],"WeightedTouch":[0.7784],"WeightedHear":[0.2216],"WeightedSpeak":[0],"WeightedLatency":[0.2216],"GlanceStartSeconds":[448.26,449.89,451.03,452.11,453.65,455.46,457.18,459.01,460.62,462.41,463.53,465.2,467.21,469.98,471.45,473.13,474.41,476.13,477.13],"GlanceEndSeconds":[449.37,450.59,451.6,453.17,454.95,456.51,458.3,460.08,461.94,462.99,464.72,465.95,468.04,470.72,472.43,473.92,475.73,476.66,477.87]},
{"Participant":[24],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[32],"TaskDurationSeconds":[10.07],"Vehicle":["A1"],"WeightedDisplay":[0.434],"WeightedTouch":[0.566],"WeightedHear":[0.434],"WeightedSpeak":[0],"WeightedLatency":[0.434],"GlanceStartSeconds":[569.975,571.775,572.695,574.145,575.72,577.02,577.905,579.16],"GlanceEndSeconds":[571.23,572.24,573.65,575.19,576.58,577.535,578.905,579.84]},
{"Participant":[25],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[29],"TaskDurationSeconds":[13.13],"Vehicle":["A1"],"WeightedDisplay":[0.2384],"WeightedTouch":[0.0663],"WeightedHear":[0.4067],"WeightedSpeak":[0.0259],"WeightedLatency":[0.2384],"GlanceStartSeconds":[403.88,405.2,414.4,415.68],"GlanceEndSeconds":[404.5,405.97,415.03,416.11]},
{"Participant":[25],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[29],"TaskDurationSeconds":[13.79],"Vehicle":["A1"],"WeightedDisplay":[0.5751],"WeightedTouch":[0.0413],"WeightedHear":[0.831],"WeightedSpeak":[0.169],"WeightedLatency":[0.5751],"GlanceStartSeconds":[35.37,46.36,47.48],"GlanceEndSeconds":[36.1,46.93,48.31]},
{"Participant":[25],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[29],"TaskDurationSeconds":[65.61],"Vehicle":["A1"],"WeightedDisplay":[0.2605],"WeightedTouch":[0.0142],"WeightedHear":[0.7449],"WeightedSpeak":[0.0649],"WeightedLatency":[0.2605],"GlanceStartSeconds":[490.18,491.5,492.42,496.59,497.66,502.76,503.68,509.29,514.75,519.95,522.18,523.78,531.47,536.34,538.65,543.5,545.11,546.42,552.51],"GlanceEndSeconds":[490.62,491.82,492.92,497.09,498.86,503.23,504.2,510.08,515.37,520.33,523.07,524.54,531.94,537.12,539.1,544.32,546.03,547.2,553.32]},
{"Participant":[25],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[29],"TaskDurationSeconds":[4.73],"Vehicle":["A1"],"WeightedDisplay":[0.5116],"WeightedTouch":[0.186],"WeightedHear":[0.7273],"WeightedSpeak":[0.2727],"WeightedLatency":[0.5116],"GlanceStartSeconds":[558.49,559.9],"GlanceEndSeconds":[559.1,560.52]},
{"Participant":[25],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[29],"TaskDurationSeconds":[26.68],"Vehicle":["A1"],"WeightedDisplay":[0.4393],"WeightedTouch":[0.5607],"WeightedHear":[0.4393],"WeightedSpeak":[0],"WeightedLatency":[0.4393],"GlanceStartSeconds":[434.94,436.11,437.39,438.49,440.44,441.68,442.83,443.95,445.37,446.46,447.42,448.89,451.59,452.91,454.36,455.6,457.15,458.74,460.12],"GlanceEndSeconds":[435.66,436.85,438,440.01,441.2,442.41,443.57,445.06,446.11,447.04,448.55,450.99,452.38,453.81,455.18,456.49,458.27,459.43,461.07]},
{"Participant":[25],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[29],"TaskDurationSeconds":[14.155],"Vehicle":["A1"],"WeightedDisplay":[0.5108],"WeightedTouch":[0.4892],"WeightedHear":[0.5108],"WeightedSpeak":[0],"WeightedLatency":[0.5108],"GlanceStartSeconds":[555.27,555.8,557.79,559.92,561.09,562.29,563.42,564.43,565.62,566.51,567.81,569.27],"GlanceEndSeconds":[555.39,556.47,559.04,560.47,561.73,562.81,563.97,564.99,566.13,567.42,568.19,569.425]},
{"Participant":[26],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[28.82],"Vehicle":["A1"],"WeightedDisplay":[0.8133],"WeightedTouch":[0.1867],"WeightedHear":[0.8133],"WeightedSpeak":[0],"WeightedLatency":[0.8133],"GlanceStartSeconds":[445.41,447.53,451.13,452.67,454.33,455.4,456.87,459.4,461.07,463.2,464.6,466.8,468.8,470,471.53,473.73],"GlanceEndSeconds":[446.6,450,452.27,453.67,454.8,456.4,457.6,460.4,461.87,463.8,465.4,468,469.47,470.67,473.2,474.23]},
{"Participant":[26],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[20.29],"Vehicle":["A1"],"WeightedDisplay":[0.7413],"WeightedTouch":[0.2587],"WeightedHear":[0.7413],"WeightedSpeak":[0],"WeightedLatency":[0.7413],"GlanceStartSeconds":[567.2,568.8,570.93,573.13,576.53,577.8,580.67,582.07,583.07,584.93],"GlanceEndSeconds":[568.4,570.27,572.53,574.27,577.27,578.8,581.13,582.6,584.33,586.07]},
{"Participant":[27],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[12.23],"Vehicle":["A1"],"WeightedDisplay":[0.2224],"WeightedTouch":[0.1214],"WeightedHear":[0.455],"WeightedSpeak":[0.0237],"WeightedLatency":[0.2224],"GlanceStartSeconds":[381.86,383.24,388.2,389.37,390.85,392],"GlanceEndSeconds":[382.51,383.69,388.78,390.56,391.56,393.12]},
{"Participant":[27],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[12.18],"Vehicle":["A1"],"WeightedDisplay":[0.4626],"WeightedTouch":[0.1622],"WeightedHear":[0.8773],"WeightedSpeak":[0.1227],"WeightedLatency":[0.4626],"GlanceStartSeconds":[3.715,4.6,13.14,14.45],"GlanceEndSeconds":[4.08,5.31,13.97,15.17]},
{"Participant":[27],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[48.94],"Vehicle":["A1"],"WeightedDisplay":[0.3441],"WeightedTouch":[0.0306],"WeightedHear":[0.9031],"WeightedSpeak":[0.0969],"WeightedLatency":[0.3441],"GlanceStartSeconds":[255.86,259.6,264.8,266.02,267.71,268.99,271.95,273.47,278.88,281.52,282.41,283.78,285.41,288.54,290.43,294.18,301.79,304.16],"GlanceEndSeconds":[256.92,260.11,265.35,266.36,268.24,269.44,272.79,274.29,279.83,282.04,283.23,285.11,285.9,289.07,291.04,295.36,302.3,304.79]},
{"Participant":[27],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[6.27],"Vehicle":["A1"],"WeightedDisplay":[0.5183],"WeightedTouch":[0.2568],"WeightedHear":[0.8086],"WeightedSpeak":[0.1914],"WeightedLatency":[0.5183],"GlanceStartSeconds":[305.37,307.03],"GlanceEndSeconds":[306.32,309.6]},
{"Participant":[27],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[52.66],"Vehicle":["A1"],"WeightedDisplay":[0.3483],"WeightedTouch":[0.022],"WeightedHear":[0.8092],"WeightedSpeak":[0.0556],"WeightedLatency":[0.3483],"GlanceStartSeconds":[467.74,470.68,478.04,481.79,488.51,490.14,491.34,493.04,495.93,497.68,502.13,503.45,511.57,516.59,518.33],"GlanceEndSeconds":[468.43,471.08,478.84,482.97,489.46,490.68,492,493.48,497.11,498.51,502.9,504.31,512.14,517.79,519.01]},
{"Participant":[27],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[7.07],"Vehicle":["A1"],"WeightedDisplay":[0.4286],"WeightedTouch":[0.4059],"WeightedHear":[0.8501],"WeightedSpeak":[0.1499],"WeightedLatency":[0.4286],"GlanceStartSeconds":[525.75,527.62,530.25],"GlanceEndSeconds":[526.5,528.32,531.39]},
{"Participant":[27],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[17.09],"Vehicle":["A1"],"WeightedDisplay":[0.5108],"WeightedTouch":[0.4892],"WeightedHear":[0.5108],"WeightedSpeak":[0],"WeightedLatency":[0.5108],"GlanceStartSeconds":[441.04,442.07,444.72,446.96,448.18,450.15,452.51,454.44,457.21],"GlanceEndSeconds":[441.79,444.25,446.54,447.82,449.21,451.91,454.19,456.57,457.7]},
{"Participant":[27],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[16],"Vehicle":["A1"],"WeightedDisplay":[0.5719],"WeightedTouch":[0.4281],"WeightedHear":[0.5719],"WeightedSpeak":[0],"WeightedLatency":[0.5719],"GlanceStartSeconds":[549.91,552.32,554.27,555.68,557.15,559.45,560.88,562.44,563.47,565.34],"GlanceEndSeconds":[550.63,553.81,555.3,556.81,559.12,560.62,562.12,563.18,564.96,565.6]},
{"Participant":[28],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[16.095],"Vehicle":["A1"],"WeightedDisplay":[0.278],"WeightedTouch":[0.1196],"WeightedHear":[0.872],"WeightedSpeak":[0.128],"WeightedLatency":[0.278],"GlanceStartSeconds":[378.18,380.66,382.37,385.71,387.92,389.54],"GlanceEndSeconds":[378.93,381.6,382.89,386.63,388.4,390.14]},
{"Participant":[28],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[14.85],"Vehicle":["A1"],"WeightedDisplay":[0.599],"WeightedTouch":[0.0667],"WeightedHear":[0.8791],"WeightedSpeak":[0.1209],"WeightedLatency":[0.599],"GlanceStartSeconds":[399.59,411.07,413.03],"GlanceEndSeconds":[400.63,412.67,414.38]},
{"Participant":[28],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[15.29],"Vehicle":["A1"],"WeightedDisplay":[0.5291],"WeightedTouch":[0.1504],"WeightedHear":[0.879],"WeightedSpeak":[0.121],"WeightedLatency":[0.5291],"GlanceStartSeconds":[37.54,50.2,51.71],"GlanceEndSeconds":[38.91,51.37,52.24]},
{"Participant":[28],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[75.19],"Vehicle":["A1"],"WeightedDisplay":[0.3684],"WeightedTouch":[0.0258],"WeightedHear":[0.7864],"WeightedSpeak":[0.0618],"WeightedLatency":[0.3684],"GlanceStartSeconds":[486.68,500.23,501.62,502.77,505.92,507.31,508.33,509.18,511.79,514.32,519.85,526.52,528.89,535.5,550.14,550.99,552.98,554.76,558.56],"GlanceEndSeconds":[487.74,501.27,502.17,503.31,506.72,507.93,508.7,510.47,512.49,514.78,520.7,528.24,529.42,536.36,550.66,552.66,554.26,555.43,559.29]},
{"Participant":[28],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[5.61],"Vehicle":["A1"],"WeightedDisplay":[0.4439],"WeightedTouch":[0.2709],"WeightedHear":[0.7558],"WeightedSpeak":[0.2442],"WeightedLatency":[0.4439],"GlanceStartSeconds":[562.23],"GlanceEndSeconds":[563.19]},
{"Participant":[28],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[15.46],"Vehicle":["A1"],"WeightedDisplay":[0.5776],"WeightedTouch":[0.4224],"WeightedHear":[0.5776],"WeightedSpeak":[0],"WeightedLatency":[0.5776],"GlanceStartSeconds":[439.5,441.65,442.81,445.19,446.37,448.6,450.52,451.72,452.75],"GlanceEndSeconds":[441.28,442.5,443.95,445.97,447.61,449.36,451.32,452.34,454.18]},
{"Participant":[28],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[27.24],"Vehicle":["A1"],"WeightedDisplay":[0.4912],"WeightedTouch":[0.5088],"WeightedHear":[0.4912],"WeightedSpeak":[0],"WeightedLatency":[0.4912],"GlanceStartSeconds":[544.13,545.64,548.26,549.97,551.43,553.42,556.38,558.09,560.19,564.06,565.46,567.27,568.94],"GlanceEndSeconds":[545.06,547.46,549.65,550.87,552.99,556,557.65,559.7,561.79,565.15,566.89,568.64,570.79]},
{"Participant":[29],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[14.055],"Vehicle":["A1"],"WeightedDisplay":[0.5148],"WeightedTouch":[0.1466],"WeightedHear":[0.8808],"WeightedSpeak":[0.1192],"WeightedLatency":[0.5148],"GlanceStartSeconds":[375.51,378.71,384.04,385.78,387.35],"GlanceEndSeconds":[376.02,379.37,384.72,386.53,387.93]},
{"Participant":[29],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[11.92],"Vehicle":["A1"],"WeightedDisplay":[0.3112],"WeightedTouch":[0.1401],"WeightedHear":[0.6023],"WeightedSpeak":[0.1208],"WeightedLatency":[0.3112],"GlanceStartSeconds":[592,593.27,600.75],"GlanceEndSeconds":[592.49,593.86,601.31]},
{"Participant":[29],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[40.89],"Vehicle":["A1"],"WeightedDisplay":[0.337],"WeightedTouch":[0.0352],"WeightedHear":[0.8777],"WeightedSpeak":[0.1223],"WeightedLatency":[0.337],"GlanceStartSeconds":[255.64,258,264.46,267.33,270.44,272.77,275.65,281.3,283.58,289.8,293.7],"GlanceEndSeconds":[256.33,259.11,264.88,268.14,271.72,273.48,276.08,282.09,284.09,290.25,294.18]},
{"Participant":[29],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[6.53],"Vehicle":["A1"],"WeightedDisplay":[0.438],"WeightedTouch":[0.3905],"WeightedHear":[0.8606],"WeightedSpeak":[0.1394],"WeightedLatency":[0.438],"GlanceStartSeconds":[300.19,303.24],"GlanceEndSeconds":[300.8,303.7]},
{"Participant":[29],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[51.78],"Vehicle":["A1"],"WeightedDisplay":[0.3779],"WeightedTouch":[0.0249],"WeightedHear":[0.8888],"WeightedSpeak":[0.1112],"WeightedLatency":[0.3779],"GlanceStartSeconds":[461.57,464.14,469.59,471.24,475.9,477.25,481.36,482.42,486.65,488,489.81,496.76,509.38],"GlanceEndSeconds":[462.12,464.71,470.39,471.67,476.52,478.18,482.01,483.01,487.44,489.26,490.64,497.2,510.56]},
{"Participant":[29],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[6.1],"Vehicle":["A1"],"WeightedDisplay":[0.2656],"WeightedTouch":[0.5393],"WeightedHear":[0.8361],"WeightedSpeak":[0.1639],"WeightedLatency":[0.2656],"GlanceStartSeconds":[517.67],"GlanceEndSeconds":[518.1]},
{"Participant":[29],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[13.07],"Vehicle":["A1"],"WeightedDisplay":[0.5692],"WeightedTouch":[0.4308],"WeightedHear":[0.5692],"WeightedSpeak":[0],"WeightedLatency":[0.5692],"GlanceStartSeconds":[432.3,433.77,435.72,436.64,437.52,438.83,440.82,442.86,443.77,445.35],"GlanceEndSeconds":[433.03,435.31,436.31,437.18,438.12,439.48,441.6,443.28,444.75,445.37]},
{"Participant":[29],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[13.225],"Vehicle":["A1"],"WeightedDisplay":[0.4416],"WeightedTouch":[0.5584],"WeightedHear":[0.4416],"WeightedSpeak":[0],"WeightedLatency":[0.4416],"GlanceStartSeconds":[537.45,538.62,540.3,541.19,542.04,543.17,544.35,547.25,548.29,549.2,550.08],"GlanceEndSeconds":[538.16,539.74,540.81,541.69,542.43,543.87,544.97,547.69,548.7,549.74,550.59]},
{"Participant":[30],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[14.73],"Vehicle":["A1"],"WeightedDisplay":[0.5214],"WeightedTouch":[0.1076],"WeightedHear":[0.8479],"WeightedSpeak":[0.1521],"WeightedLatency":[0.5214],"GlanceStartSeconds":[376.845,380.02,381.46,385.58,387.46,390.21],"GlanceEndSeconds":[378.33,380.34,382.18,386.66,389.51,391.36]},
{"Participant":[30],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[12.81],"Vehicle":["A1"],"WeightedDisplay":[0.461],"WeightedTouch":[0.1183],"WeightedHear":[0.8247],"WeightedSpeak":[0.1753],"WeightedLatency":[0.461],"GlanceStartSeconds":[3.92,11.83,13.54,15.96],"GlanceEndSeconds":[5.55,12.86,15.33,16.2]},
{"Participant":[30],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[39.66],"Vehicle":["A1"],"WeightedDisplay":[0.3568],"WeightedTouch":[0.0547],"WeightedHear":[0.8676],"WeightedSpeak":[0.1324],"WeightedLatency":[0.3568],"GlanceStartSeconds":[256.23,259.28,265.46,267.86,274.28,277.94,280.54,286.37,287.99,290.06,292.7,294.32],"GlanceEndSeconds":[257.73,259.82,267.02,268.58,274.91,278.51,281.69,287.24,289.23,291.62,293.15,294.93]},
{"Participant":[30],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[6.79],"Vehicle":["A1"],"WeightedDisplay":[0.4138],"WeightedTouch":[0.2445],"WeightedHear":[0.6819],"WeightedSpeak":[0.3181],"WeightedLatency":[0.4138],"GlanceStartSeconds":[300.56],"GlanceEndSeconds":[302.06]},
{"Participant":[30],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[61.44],"Vehicle":["A1"],"WeightedDisplay":[0.3809],"WeightedTouch":[0.0215],"WeightedHear":[0.9053],"WeightedSpeak":[0.0947],"WeightedLatency":[0.3809],"GlanceStartSeconds":[465.66,468.64,483.71,486.83,489.16,495.21,497.47,499.5,504.64,508.4,511.22,514.34,516.18,521.01,523.71],"GlanceEndSeconds":[466.98,468.91,484.93,487.66,489.88,496.63,498.42,501.09,505.3,510.46,511.85,514.98,517.91,522.31,524.82]},
{"Participant":[30],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[5.69],"Vehicle":["A1"],"WeightedDisplay":[0.3989],"WeightedTouch":[0.3656],"WeightedHear":[0.7944],"WeightedSpeak":[0.2056],"WeightedLatency":[0.3989],"GlanceStartSeconds":[527.95,532.73],"GlanceEndSeconds":[529.25,533.35]},
{"Participant":[30],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.31],"Vehicle":["A1"],"WeightedDisplay":[0.5075],"WeightedTouch":[0.4925],"WeightedHear":[0.5075],"WeightedSpeak":[0],"WeightedLatency":[0.5075],"GlanceStartSeconds":[447.32,449.2,450.61,454.11,456.75,458.68,459.95,461.78],"GlanceEndSeconds":[448.65,450.15,453.58,455.87,457.87,459.22,460.83,462.63]},
{"Participant":[31],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[18.46],"Vehicle":["A1"],"WeightedDisplay":[0.2833],"WeightedTouch":[0.2004],"WeightedHear":[0.9047],"WeightedSpeak":[0.0953],"WeightedLatency":[0.2833],"GlanceStartSeconds":[460.3,464.03,466.11,469.64,471.55,473.24,474.95,476.11,477.55],"GlanceEndSeconds":[460.94,464.68,466.58,470.73,472.53,474.31,475.44,476.83,477.86]},
{"Participant":[31],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[7.27],"Vehicle":["A1"],"WeightedDisplay":[0.2669],"WeightedTouch":[0.1004],"WeightedHear":[0.6107],"WeightedSpeak":[0.1609],"WeightedLatency":[0.2669],"GlanceStartSeconds":[479.93,481.7,483.94,485.57],"GlanceEndSeconds":[480.9,482.16,484.82,486.43]},
{"Participant":[31],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[3],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[14.79],"Vehicle":["A1"],"WeightedDisplay":[0.3827],"WeightedTouch":[0.1582],"WeightedHear":[0.9486],"WeightedSpeak":[0.0514],"WeightedLatency":[0.3827],"GlanceStartSeconds":[488.87,490.49,491.71,492.7,494.76,498.94,501.94,503.19],"GlanceEndSeconds":[489.6,491.25,492.1,493.84,496.06,499.93,502.5,503.61]},
{"Participant":[31],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[4],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[12.41],"Vehicle":["A1"],"WeightedDisplay":[0.494],"WeightedTouch":[0.0999],"WeightedHear":[0.8501],"WeightedSpeak":[0.1499],"WeightedLatency":[0.494],"GlanceStartSeconds":[504.39,508.95,511.86,514.28,516.19],"GlanceEndSeconds":[505.19,509.35,513.12,515.09,516.58]},
{"Participant":[31],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[12.39],"Vehicle":["A1"],"WeightedDisplay":[0.456],"WeightedTouch":[0.1501],"WeightedHear":[0.8596],"WeightedSpeak":[0.1404],"WeightedLatency":[0.456],"GlanceStartSeconds":[153.73,155.91,161.4,163.1],"GlanceEndSeconds":[154.33,156.4,162.54,163.88]},
{"Participant":[31],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[123.76],"Vehicle":["A1"],"WeightedDisplay":[0.6011],"WeightedTouch":[0.011],"WeightedHear":[0.9026],"WeightedSpeak":[0.0974],"WeightedLatency":[0.6011],"GlanceStartSeconds":[256.97,264.95,267.17,268.55,270.47,272.14,273.87,275.55,277.32,278.59,280.86,282.35,284.11,287.66,289.12,290.67,292.37,294.04,296.54,297.82,302.96,305.24,308.21,313.05,316.39,318.2,321.77,325.1,329.65,331.2,334.27,338.07,340.83,342.67,347.49,348.68,350.11,351.79,353.45,360.92,363.31,368.71,369.87,371.35,377.33,379.15,380.3],"GlanceEndSeconds":[257.55,265.86,268.16,269.97,271.72,273.3,274.97,276.65,278.01,279.22,281.81,283.67,285.23,288.72,290.18,291.89,293.47,294.68,297.29,299.2,304.58,306.03,309.72,313.76,317.07,318.94,322.39,326.03,330.64,331.85,335.53,338.66,341.67,343.88,348.22,349.15,350.62,352.75,354.29,361.61,364.3,369.39,370.66,371.83,378.42,379.75,380.73]},
{"Participant":[31],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[5.97],"Vehicle":["A1"],"WeightedDisplay":[0.407],"WeightedTouch":[0.392],"WeightedHear":[0.8224],"WeightedSpeak":[0.1776],"WeightedLatency":[0.407],"GlanceStartSeconds":[384.55],"GlanceEndSeconds":[385.16]},
{"Participant":[31],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[13.61],"Vehicle":["A1"],"WeightedDisplay":[0.2697],"WeightedTouch":[0.058],"WeightedHear":[0.723],"WeightedSpeak":[0.1183],"WeightedLatency":[0.2697],"GlanceStartSeconds":[595.35,599.2,602.42,605.29],"GlanceEndSeconds":[595.96,599.93,603.16,605.86]},
{"Participant":[31],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[57.67],"Vehicle":["A1"],"WeightedDisplay":[0.3546],"WeightedTouch":[0.0596],"WeightedHear":[0.8129],"WeightedSpeak":[0.0508],"WeightedLatency":[0.3546],"GlanceStartSeconds":[614.44,621.61,624.8,628.61,629.69,631.88,633.08,635.3,639.94,646.03,652.3,654.17,660.43,666.09,668.33,670.9,672.1],"GlanceEndSeconds":[615.11,622.31,625.75,629.28,630.24,632.28,633.62,636.59,641.22,647.45,652.97,654.75,661.08,666.68,669.55,671.51,672.11]},
{"Participant":[31],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[3],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[6.01],"Vehicle":["A1"],"WeightedDisplay":[0.3794],"WeightedTouch":[0.3977],"WeightedHear":[0.8153],"WeightedSpeak":[0.1847],"WeightedLatency":[0.3794],"GlanceStartSeconds":[676.92],"GlanceEndSeconds":[677.56]},
{"Participant":[31],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[11.62],"Vehicle":["A1"],"WeightedDisplay":[0.4406],"WeightedTouch":[0.5594],"WeightedHear":[0.4406],"WeightedSpeak":[0],"WeightedLatency":[0.4406],"GlanceStartSeconds":[15.79,17.81,18.99,21.31,22.24,23.59,24.67,25.74],"GlanceEndSeconds":[16.97,18.59,19.69,21.78,22.99,24.05,25.2,26.46]},
{"Participant":[32],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[13.53],"Vehicle":["A1"],"WeightedDisplay":[0.5625],"WeightedTouch":[0.0909],"WeightedHear":[0.881],"WeightedSpeak":[0.119],"WeightedLatency":[0.5625],"GlanceStartSeconds":[186.2,189.95,197.32],"GlanceEndSeconds":[186.75,190.5,198.55]},
{"Participant":[32],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[31.51],"Vehicle":["A1"],"WeightedDisplay":[0.4478],"WeightedTouch":[0.0298],"WeightedHear":[0.8556],"WeightedSpeak":[0.1444],"WeightedLatency":[0.4478],"GlanceStartSeconds":[256.02,258.17,261.91,268.48,274.82,281.05,283.1,285.06],"GlanceEndSeconds":[256.82,259.13,262.56,268.89,275.43,281.59,283.88,285.79]},
{"Participant":[32],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[13.08],"Vehicle":["A1"],"WeightedDisplay":[0.3976],"WeightedTouch":[0.0726],"WeightedHear":[0.9388],"WeightedSpeak":[0.0612],"WeightedLatency":[0.3976],"GlanceStartSeconds":[292.04,293.47,294.92,300.99],"GlanceEndSeconds":[292.78,294.26,295.98,301.5]},
{"Participant":[32],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[3],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[103.73],"Vehicle":["A1"],"WeightedDisplay":[0.4274],"WeightedTouch":[0.0158],"WeightedHear":[0.8947],"WeightedSpeak":[0.0885],"WeightedLatency":[0.4274],"GlanceStartSeconds":[307.69,313.07,316.12,333.45,340.33,342.26,343.17,347,353.84,356.56,358.26,366.66,379.55,380.87,382.07,385.86,388.45,390.81,394.63,400.67],"GlanceEndSeconds":[308.37,314.03,316.64,334.52,340.86,342.6,344.02,347.98,354.9,357.11,358.98,367.3,380.38,381.54,382.81,386.5,389.06,391.68,395.98,401.23]},
{"Participant":[32],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[4],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[11.09],"Vehicle":["A1"],"WeightedDisplay":[0.6321],"WeightedTouch":[0.2507],"WeightedHear":[0.8999],"WeightedSpeak":[0.1001],"WeightedLatency":[0.6321],"GlanceStartSeconds":[414.91,420.35,421.82,423.64],"GlanceEndSeconds":[415.56,421.25,422.73,424.59]},
{"Participant":[32],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[77.58],"Vehicle":["A1"],"WeightedDisplay":[0.4457],"WeightedTouch":[0.0137],"WeightedHear":[0.9229],"WeightedSpeak":[0.0771],"WeightedLatency":[0.4457],"GlanceStartSeconds":[5.92,8.51,10.15,17.86,23.68,30.03,31.17,37.29,40.2,51.65,55.7,60.47,65.51,73.34,77.04,80.61],"GlanceEndSeconds":[6.65,9.41,11.02,19.13,25.32,30.53,32.63,39.46,41.19,52.82,56.45,61.05,66.3,74.5,77.72,81.15]},
{"Participant":[32],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[15.05],"Vehicle":["A1"],"WeightedDisplay":[0.1169],"WeightedTouch":[0.0877],"WeightedHear":[0.2186],"WeightedSpeak":[0],"WeightedLatency":[0.1169],"GlanceStartSeconds":[83.39,84.39,91.47,93.13],"GlanceEndSeconds":[83.75,85.12,92.56,94.02]},
{"Participant":[32],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[3],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[4.91],"Vehicle":["A1"],"WeightedDisplay":[0.835],"WeightedTouch":[0.1426],"WeightedHear":[1],"WeightedSpeak":[0],"WeightedLatency":[0.835],"GlanceStartSeconds":[103.22],"GlanceEndSeconds":[103.79]},
{"Participant":[32],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[4],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[8.35],"Vehicle":["A1"],"WeightedDisplay":[0.2958],"WeightedTouch":[0.4778],"WeightedHear":[0.788],"WeightedSpeak":[0.212],"WeightedLatency":[0.2958],"GlanceStartSeconds":[109.36],"GlanceEndSeconds":[109.88]},
{"Participant":[32],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[24.625],"Vehicle":["A1"],"WeightedDisplay":[0.6571],"WeightedTouch":[0.3429],"WeightedHear":[0.6571],"WeightedSpeak":[0],"WeightedLatency":[0.6571],"GlanceStartSeconds":[442.16,444.085,446.145,447.99,449.06,450.61,452.08,453.89,456.415,457.775,459.29,461.44,463.34],"GlanceEndSeconds":[443.375,445.425,447.385,448.545,449.83,451.48,453.21,455.075,457.045,458.675,460.665,462.77,463.95]},
{"Participant":[32],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[20.24],"Vehicle":["A1"],"WeightedDisplay":[0.768],"WeightedTouch":[0.232],"WeightedHear":[0.768],"WeightedSpeak":[0],"WeightedLatency":[0.768],"GlanceStartSeconds":[560.05,561.12,562.855,564.715,567.265,569.025,570.975,572.4,573.6,575.425,577.43,578.855],"GlanceEndSeconds":[560.55,562.135,563.765,565.67,568.325,569.935,571.865,573.03,574.87,576.87,578.345,579.47]},
{"Participant":[33],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[11.275],"Vehicle":["A1"],"WeightedDisplay":[0.471],"WeightedTouch":[0.0652],"WeightedHear":[0.816],"WeightedSpeak":[0.184],"WeightedLatency":[0.471],"GlanceStartSeconds":[381.775,383.915,385.82,388.775,389.885,391.185,392.585],"GlanceEndSeconds":[382.42,384.585,386.255,389.54,390.585,392.09,393.05]},
{"Participant":[33],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[11.94],"Vehicle":["A1"],"WeightedDisplay":[0.4623],"WeightedTouch":[0.1541],"WeightedHear":[0.8735],"WeightedSpeak":[0.1265],"WeightedLatency":[0.4623],"GlanceStartSeconds":[27.33,28.53,35.53,37],"GlanceEndSeconds":[28,29,36.33,37.53]},
{"Participant":[33],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[46.28],"Vehicle":["A1"],"WeightedDisplay":[0.2748],"WeightedTouch":[0.0484],"WeightedHear":[0.7785],"WeightedSpeak":[0.1843],"WeightedLatency":[0.2748],"GlanceStartSeconds":[255.93,257,257.93,261.47,263.53,269.13,270.47,272.33,274,279.53,281,286.07,296.2,300.53],"GlanceEndSeconds":[256.47,257.47,258.47,261.93,264.33,269.87,271.73,272.87,274.67,280.47,281.53,286.53,296.87,301]},
{"Participant":[33],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[6.01],"Vehicle":["A1"],"WeightedDisplay":[0.4077],"WeightedTouch":[0.3544],"WeightedHear":[0.782],"WeightedSpeak":[0.218],"WeightedLatency":[0.4077],"GlanceStartSeconds":[306.27],"GlanceEndSeconds":[306.8]},
{"Participant":[33],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[9.01],"Vehicle":["A1"],"WeightedDisplay":[0.3718],"WeightedTouch":[0.182],"WeightedHear":[0.7747],"WeightedSpeak":[0.2253],"WeightedLatency":[0.3718],"GlanceStartSeconds":[465.67,469.27],"GlanceEndSeconds":[466.2,469.67]},
{"Participant":[33],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[6.14],"Vehicle":["A1"],"WeightedDisplay":[0.2215],"WeightedTouch":[0.2036],"WeightedHear":[0.7085],"WeightedSpeak":[0.2915],"WeightedLatency":[0.2215],"GlanceStartSeconds":[478.3,479.33,480.2],"GlanceEndSeconds":[479,479.87,481.33]},
{"Participant":[33],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[3],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[57.41],"Vehicle":["A1"],"WeightedDisplay":[0.4201],"WeightedTouch":[0.035],"WeightedHear":[0.8495],"WeightedSpeak":[0.1094],"WeightedLatency":[0.4201],"GlanceStartSeconds":[488.19,489.27,490.93,495.07,499.27,504.27,505.47,507,511.93,513.27,514.2,515.6,516.67,520.8,522.07,524.67,528.47,533.67,542.33,543.6,545.07],"GlanceEndSeconds":[488.8,489.8,491.73,495.8,499.8,504.93,506.53,507.53,512.4,513.53,514.93,516.27,517.53,521.8,522.6,525.8,529.13,534.4,543.07,544.27,545.6]},
{"Participant":[33],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[4],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[6.13],"Vehicle":["A1"],"WeightedDisplay":[0.3768],"WeightedTouch":[0.367],"WeightedHear":[0.77],"WeightedSpeak":[0.23],"WeightedLatency":[0.3768],"GlanceStartSeconds":[550.8,552.93,553.8],"GlanceEndSeconds":[551.33,553.53,554.33]},
{"Participant":[33],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[21.53],"Vehicle":["A1"],"WeightedDisplay":[0.0766],"WeightedTouch":[0.9234],"WeightedHear":[0.0766],"WeightedSpeak":[0],"WeightedLatency":[0.0766],"GlanceStartSeconds":[432.93,434.93,436.6,438.07,439.4,441.13,442.07,444,445.4,446.67,448.13,449.47,450.6,451.6,452.73,454.27],"GlanceEndSeconds":[433.8,436.2,437.53,439.07,440.33,441.67,443.67,445.07,446.2,447.6,449,450.2,451.13,452.4,453.53,454.46]},
{"Participant":[33],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[6.97],"Vehicle":["A1"],"WeightedDisplay":[0.538],"WeightedTouch":[0.462],"WeightedHear":[0.538],"WeightedSpeak":[0],"WeightedLatency":[0.538],"GlanceStartSeconds":[548.58,550.13,551.4,552.33,553.87,555.2],"GlanceEndSeconds":[549.6,550.73,552,553.2,554.8,555.55]},
{"Participant":[34],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[14.985],"Vehicle":["A1"],"WeightedDisplay":[0.5382],"WeightedTouch":[0.0851],"WeightedHear":[0.8332],"WeightedSpeak":[0.1668],"WeightedLatency":[0.5382],"GlanceStartSeconds":[383.47,390.53,392.33,395.67],"GlanceEndSeconds":[384.33,391.53,394.33,395.89]},
{"Participant":[34],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[14.19],"Vehicle":["A1"],"WeightedDisplay":[0.5116],"WeightedTouch":[0.087],"WeightedHear":[0.8214],"WeightedSpeak":[0.1786],"WeightedLatency":[0.5116],"GlanceStartSeconds":[15.04,26.265],"GlanceEndSeconds":[16.06,27.385]},
{"Participant":[34],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[66.73],"Vehicle":["A1"],"WeightedDisplay":[0.3872],"WeightedTouch":[0.0486],"WeightedHear":[0.8985],"WeightedSpeak":[0.1015],"WeightedLatency":[0.3872],"GlanceStartSeconds":[469.38,474,482.33,487.6,489.8,492.93,495.13,496.13,502.13,510.13,522,525.07,532.07,534.4],"GlanceEndSeconds":[470.79,474.53,483.27,488.47,490.8,494.33,495.87,497.13,503.47,511.4,522.67,526.8,533.13,534.93]},
{"Participant":[34],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[7.36],"Vehicle":["A1"],"WeightedDisplay":[0.6236],"WeightedTouch":[0.1386],"WeightedHear":[0.7894],"WeightedSpeak":[0.2106],"WeightedLatency":[0.6236],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[34],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[19.14],"Vehicle":["A1"],"WeightedDisplay":[0.3532],"WeightedTouch":[0.6468],"WeightedHear":[0.3532],"WeightedSpeak":[0],"WeightedLatency":[0.3532],"GlanceStartSeconds":[435.82,437.27,439.33,441.67,443.8,445.6,447,448.2,450,451.67,452.73,454.27],"GlanceEndSeconds":[436.67,438.6,440.93,443.07,445,446.47,447.6,449.13,451.13,452.27,453.87,454.96]},
{"Participant":[34],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[42],"TaskDurationSeconds":[16.96],"Vehicle":["A1"],"WeightedDisplay":[0.3803],"WeightedTouch":[0.6197],"WeightedHear":[0.3803],"WeightedSpeak":[0],"WeightedLatency":[0.3803],"GlanceStartSeconds":[548.8,551.13,552.8,554.53,555.8,557.6,559.53,561.93,564.07],"GlanceEndSeconds":[550.47,551.93,553.93,555.13,556.67,558.87,560.4,562.67,565.53]},
{"Participant":[35],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[12.825],"Vehicle":["A1"],"WeightedDisplay":[0.5173],"WeightedTouch":[0.1154],"WeightedHear":[0.8721],"WeightedSpeak":[0.1279],"WeightedLatency":[0.5173],"GlanceStartSeconds":[376.34,385.48,386.455,387.38],"GlanceEndSeconds":[377.045,385.97,386.94,388.065]},
{"Participant":[35],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[13.575],"Vehicle":["A1"],"WeightedDisplay":[0.3691],"WeightedTouch":[0.2869],"WeightedHear":[0.8803],"WeightedSpeak":[0.1197],"WeightedLatency":[0.3691],"GlanceStartSeconds":[17.035,22.57,27.305],"GlanceEndSeconds":[17.895,23.015,28.095]},
{"Participant":[35],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[38.49],"Vehicle":["A1"],"WeightedDisplay":[0.3733],"WeightedTouch":[0.0366],"WeightedHear":[0.8789],"WeightedSpeak":[0.1211],"WeightedLatency":[0.3733],"GlanceStartSeconds":[256.31,258.15,259.64,261.1,261.98,264.625,272.505,279.535,281.055,291.48],"GlanceEndSeconds":[257.01,259.18,260.04,261.525,262.545,265.675,273.1,280.12,281.55,292.07]},
{"Participant":[35],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[5.73],"Vehicle":["A1"],"WeightedDisplay":[0.5166],"WeightedTouch":[0.2391],"WeightedHear":[0.7888],"WeightedSpeak":[0.2112],"WeightedLatency":[0.5166],"GlanceStartSeconds":[299.13,301.835],"GlanceEndSeconds":[299.91,302.28]},
{"Participant":[35],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[77.6],"Vehicle":["A1"],"WeightedDisplay":[0.4651],"WeightedTouch":[0.018],"WeightedHear":[0.8698],"WeightedSpeak":[0.0755],"WeightedLatency":[0.4651],"GlanceStartSeconds":[461.37,470.665,473.79,477.215,479.01,484.99,489.935,490.915,492.625,494.265,496.16,498.99,500.85,505.05,510.56,511.855,513.135,514.655,519.485,525.42,528.675,534.265,535.775],"GlanceEndSeconds":[462.21,471.065,474.26,477.835,479.525,485.32,490.51,491.71,493.305,495.44,497.085,499.74,501.61,505.705,511.325,512.445,514.005,515.225,519.935,526.055,529.145,535.24,536.575]},
{"Participant":[35],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[6.6],"Vehicle":["A1"],"WeightedDisplay":[0.6712],"WeightedTouch":[0.1439],"WeightedHear":[0.8364],"WeightedSpeak":[0.1636],"WeightedLatency":[0.6712],"GlanceStartSeconds":[544.095,545.53,547.85],"GlanceEndSeconds":[544.875,546.32,548.52]},
{"Participant":[35],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[11.21],"Vehicle":["A1"],"WeightedDisplay":[0.6539],"WeightedTouch":[0.3461],"WeightedHear":[0.6539],"WeightedSpeak":[0],"WeightedLatency":[0.6539],"GlanceStartSeconds":[436.33,437.635,438.93,441.7,443.2,444.49,446.135,446.93],"GlanceEndSeconds":[436.655,438.415,440.69,442.58,443.94,445.6,446.515,447.53]},
{"Participant":[35],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[12.51],"Vehicle":["A1"],"WeightedDisplay":[0.6707],"WeightedTouch":[0.3293],"WeightedHear":[0.6707],"WeightedSpeak":[0],"WeightedLatency":[0.6707],"GlanceStartSeconds":[536.94,538.185,539.65,541.98,543.355,545.16,546.535,548.28],"GlanceEndSeconds":[537.7,539.105,541.47,543.005,544.645,545.985,547.625,549.45]},
{"Participant":[36],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[15.57],"Vehicle":["A1"],"WeightedDisplay":[0.5093],"WeightedTouch":[0.1211],"WeightedHear":[0.8282],"WeightedSpeak":[0.1718],"WeightedLatency":[0.5093],"GlanceStartSeconds":[392.82,394.8,402.27,404.33,405.67,407.07,407.93],"GlanceEndSeconds":[393.27,395.8,403.6,405.2,406.53,407.47,408.26]},
{"Participant":[36],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[13.54],"Vehicle":["A1"],"WeightedDisplay":[0.4948],"WeightedTouch":[0.1056],"WeightedHear":[0.8205],"WeightedSpeak":[0.1795],"WeightedLatency":[0.4948],"GlanceStartSeconds":[22.33,25.73,30.07,32.07,33.13],"GlanceEndSeconds":[22.93,26.4,30.87,32.47,33.87]},
{"Participant":[36],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[60.24],"Vehicle":["A1"],"WeightedDisplay":[0.3295],"WeightedTouch":[0.0284],"WeightedHear":[0.8571],"WeightedSpeak":[0.1104],"WeightedLatency":[0.3295],"GlanceStartSeconds":[255.84,256.8,258.2,261.13,264.33,266.13,268,271.13,278.07,285,286.13,287.27,291.8,293.6,297.4,304,304.73,306.2,309.93,312.6,315],"GlanceEndSeconds":[256.27,257.27,259.4,261.47,265,266.67,268.53,272,278.67,285.6,286.6,287.8,292.53,294.13,298.4,304.4,305.33,306.6,310.47,313.2,315.47]},
{"Participant":[36],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[6.37],"Vehicle":["A1"],"WeightedDisplay":[0.405],"WeightedTouch":[0.3501],"WeightedHear":[0.7834],"WeightedSpeak":[0.2166],"WeightedLatency":[0.405],"GlanceStartSeconds":[318.07,319],"GlanceEndSeconds":[318.47,320]},
{"Participant":[36],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[60.69],"Vehicle":["A1"],"WeightedDisplay":[0.437],"WeightedTouch":[0.0479],"WeightedHear":[0.8972],"WeightedSpeak":[0.1028],"WeightedLatency":[0.437],"GlanceStartSeconds":[480.92,481.785,485.73,491.86,493.54,497.65,499.53,500.85,504.315,507.25,511.18,512.685,514.33,517.72,520.46,521.645,522.755,525.39,527.74,528.775,533.04,535.005,537.13,539.935,541.185],"GlanceEndSeconds":[481.325,482.225,486.41,492.49,494.295,498.145,500.175,501.585,505.005,507.965,511.945,513.81,514.89,518.155,521.16,522.28,524.055,525.845,528.205,529.82,533.755,535.765,538.865,540.6,541.61]},
{"Participant":[36],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[6.23],"Vehicle":["A1"],"WeightedDisplay":[0.435],"WeightedTouch":[0.3034],"WeightedHear":[0.7705],"WeightedSpeak":[0.2295],"WeightedLatency":[0.435],"GlanceStartSeconds":[546.5],"GlanceEndSeconds":[547.07]},
{"Participant":[36],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[15.33],"Vehicle":["A1"],"WeightedDisplay":[0.726],"WeightedTouch":[0.274],"WeightedHear":[0.726],"WeightedSpeak":[0],"WeightedLatency":[0.726],"GlanceStartSeconds":[455.86,457.27,458.2,460.87,462.4,463.4,464.53,466.53,467.67,471],"GlanceEndSeconds":[456.87,457.87,460,461.93,462.87,464.07,465.93,467.33,470.33,471.19]},
{"Participant":[36],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[12.13],"Vehicle":["A1"],"WeightedDisplay":[0.5833],"WeightedTouch":[0.4167],"WeightedHear":[0.5833],"WeightedSpeak":[0],"WeightedLatency":[0.5833],"GlanceStartSeconds":[565.81,567.6,568.4,571,573.47,575.4,577.13],"GlanceEndSeconds":[567,568,570.13,571.67,574.13,576.73,577.94]},
{"Participant":[37],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[65],"TaskDurationSeconds":[96.97],"Vehicle":["A1"],"WeightedDisplay":[0.4362],"WeightedTouch":[0.0201],"WeightedHear":[0.9037],"WeightedSpeak":[0.0963],"WeightedLatency":[0.4362],"GlanceStartSeconds":[256,260.07,262.2,266.4,268,269.8,271.27,273.87,275.07,277.13,282.07,286.47,289.27,293.13,295,309.2,311.07,321,326.8,334.33,337.47,343.47],"GlanceEndSeconds":[257.27,261.13,262.93,267.47,269.4,270.6,273.4,274.53,275.87,278.13,283,287.6,290.13,294.47,296.4,310.13,311.67,322.53,328.07,336,338.33,344.07]},
{"Participant":[37],"TaskCode":["nav_entry_1"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[65],"TaskDurationSeconds":[7.08],"Vehicle":["A1"],"WeightedDisplay":[0.6441],"WeightedTouch":[0.1568],"WeightedHear":[0.822],"WeightedSpeak":[0.178],"WeightedLatency":[0.6441],"GlanceStartSeconds":[357.63,358.2,361,362.6],"GlanceEndSeconds":[357.73,358.93,362,363.6]},
{"Participant":[37],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[65],"TaskDurationSeconds":[55.82],"Vehicle":["A1"],"WeightedDisplay":[0.4344],"WeightedTouch":[0.0394],"WeightedHear":[0.9095],"WeightedSpeak":[0.0905],"WeightedLatency":[0.4344],"GlanceStartSeconds":[559.63,563.73,566.4,568.07,571.13,574.53,579.27,585.33,586.8,588.8,591.27,595,598.27,599.73,602.73,606,609.4,611.26],"GlanceEndSeconds":[560.8,565,567,568.73,571.87,575.33,580.2,586.13,587.4,590.73,591.87,595.93,599.13,600.53,603.8,607,610.6,611.93]},
{"Participant":[37],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["F"],"Age":[65],"TaskDurationSeconds":[8.21],"Vehicle":["A1"],"WeightedDisplay":[0.4324],"WeightedTouch":[0.3922],"WeightedHear":[0.8404],"WeightedSpeak":[0.1596],"WeightedLatency":[0.4324],"GlanceStartSeconds":[619.44,621.26,623.13,624.6],"GlanceEndSeconds":[619.53,621.86,624,624.93]},
{"Participant":[37],"TaskCode":["radiom_4"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[65],"TaskDurationSeconds":[32.28],"Vehicle":["A1"],"WeightedDisplay":[0.4749],"WeightedTouch":[0.5251],"WeightedHear":[0.4749],"WeightedSpeak":[0],"WeightedLatency":[0.4749],"GlanceStartSeconds":[435.66,437.795,439.645,442.05,443.225,445.445,446.905,449.545,451.84,453.575,455.655,457.36,458.98,465.05,466.365],"GlanceEndSeconds":[436.76,439.035,440.31,442.785,444.17,446.47,447.875,450.12,452.6,453.995,456.5,458.445,459.585,465.805,467.415]},
{"Participant":[37],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["F"],"Age":[65],"TaskDurationSeconds":[23.99],"Vehicle":["A1"],"WeightedDisplay":[0.5886],"WeightedTouch":[0.4114],"WeightedHear":[0.5886],"WeightedSpeak":[0],"WeightedLatency":[0.5886],"GlanceStartSeconds":[566.75,568,569.67,572.73,574.67,577.8,580.8,582.27,584,585.8,587.27,589.13],"GlanceEndSeconds":[567.13,568.87,570.87,573.4,575.8,578.73,581.27,583.6,584.73,586.53,588.53,590.53]},
{"Participant":[38],"TaskCode":["nav_cancel_1"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[13.26],"Vehicle":["A1"],"WeightedDisplay":[0.5422],"WeightedTouch":[0.0822],"WeightedHear":[0.8552],"WeightedSpeak":[0.1448],"WeightedLatency":[0.5422],"GlanceStartSeconds":[461.99,472.435,474.225],"GlanceEndSeconds":[462.53,473.8,474.98]},
{"Participant":[38],"TaskCode":["nav_cancel_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[13.14],"Vehicle":["A1"],"WeightedDisplay":[0.57],"WeightedTouch":[0.0685],"WeightedHear":[0.8607],"WeightedSpeak":[0.1393],"WeightedLatency":[0.57],"GlanceStartSeconds":[94.94,101.655,102.63,105.865],"GlanceEndSeconds":[95.53,102.185,103.29,106.725]},
{"Participant":[38],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[6.61],"Vehicle":["A1"],"WeightedDisplay":[0.292],"WeightedTouch":[0.2012],"WeightedHear":[0.7595],"WeightedSpeak":[0.2405],"WeightedLatency":[0.292],"GlanceStartSeconds":[549.3],"GlanceEndSeconds":[549.965]},
{"Participant":[38],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[2],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[61.51],"Vehicle":["A1"],"WeightedDisplay":[0.3195],"WeightedTouch":[0.0169],"WeightedHear":[0.8174],"WeightedSpeak":[0.0481],"WeightedLatency":[0.3195],"GlanceStartSeconds":[560.31,562.31,568.845,570.505,578.25,580.18,584.41,588,589.41,591.33,593.91,598.1,602.835,610.82,612.02,618.73,621.385],"GlanceEndSeconds":[560.79,563.095,569.86,571.305,579.06,580.72,584.925,588.895,590.49,591.85,594.58,598.6,603.6,611.685,612.495,619.33,621.82]},
{"Participant":[38],"TaskCode":["nav_entry_2"],"Study":["A"],"Trial":[3],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[3.96],"Vehicle":["A1"],"WeightedDisplay":[0.4419],"WeightedTouch":[0.2727],"WeightedHear":[0.7374],"WeightedSpeak":[0.2626],"WeightedLatency":[0.4419],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[38],"TaskCode":["radiom_6"],"Study":["A"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[14.26],"Vehicle":["A1"],"WeightedDisplay":[0.5277],"WeightedTouch":[0.4723],"WeightedHear":[0.5277],"WeightedSpeak":[0],"WeightedLatency":[0.5277],"GlanceStartSeconds":[568.07,570.33,571.7,573.27,574.635,577.53,579.27,580.4,581.27],"GlanceEndSeconds":[569.1,570.87,572.53,573.87,575.1,578,580,580.835,581.875]},
{"Participant":[39],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[1.74],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[278.53,279.73],"GlanceEndSeconds":[279.07,280.27]},
{"Participant":[39],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[11.66],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[380.47,381.73,383.53,384.4,386.47,387.165,387.6,388.47,389.67,391.07],"GlanceEndSeconds":[380.87,382.93,384,385.93,386.93,387.4,388.07,389.035,390.6,391.32]},
{"Participant":[39],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[30.95],"Vehicle":["B2"],"WeightedDisplay":[0.4569],"WeightedTouch":[0.0194],"WeightedHear":[0.9228],"WeightedSpeak":[0.0578],"WeightedLatency":[0.4569],"GlanceStartSeconds":[535.71,537.54,545.65,553.14,555.2],"GlanceEndSeconds":[536.24,538.08,546.32,553.54,555.87]},
{"Participant":[40],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[47.14],"Vehicle":["B1"],"WeightedDisplay":[0.244],"WeightedTouch":[0.756],"WeightedHear":[0.9576],"WeightedSpeak":[0],"WeightedLatency":[0.244],"GlanceStartSeconds":[360.82,363.46,366.25,368.46,369.305,371.52,373.805,376.41,379.585,382.92,384.685,386.3,388.075,390.74,392.5,393.92,395.92,398.195,400.075,402.07,404.08,406.48],"GlanceEndSeconds":[363.07,365.605,367.855,368.785,370.92,373.14,376.07,378.285,381.855,384.11,385.715,387.52,390.02,391.92,393.26,395.54,397.59,399.53,401.615,403.65,406.195,407.52]},
{"Participant":[40],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[41.25],"Vehicle":["B1"],"WeightedDisplay":[0.064],"WeightedTouch":[0.936],"WeightedHear":[0.9275],"WeightedSpeak":[0],"WeightedLatency":[0.064],"GlanceStartSeconds":[463.31,464.39,469.47,471.21,473.74,475.94,478.57,480.01,482.72,484.57,486.54,488.69,490.4,491.78,492.68,494.2,497.02,501.23,502.16],"GlanceEndSeconds":[463.9,468.24,470.82,473.2,475.41,477.73,479.62,481.81,484.15,486.23,488.33,489.69,491.32,492.37,493.74,495.35,497.94,501.76,503.51]},
{"Participant":[40],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[28.71],"Vehicle":["B1"],"WeightedDisplay":[0.4981],"WeightedTouch":[0.0902],"WeightedHear":[0.76],"WeightedSpeak":[0.0958],"WeightedLatency":[0.4981],"GlanceStartSeconds":[442.725],"GlanceEndSeconds":[443.515]},
{"Participant":[40],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[31.08],"Vehicle":["B1"],"WeightedDisplay":[0.3761],"WeightedTouch":[0.0499],"WeightedHear":[0.8723],"WeightedSpeak":[0.0779],"WeightedLatency":[0.3761],"GlanceStartSeconds":[529.2,548.67],"GlanceEndSeconds":[530.27,549.97]},
{"Participant":[41],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[30.26],"Vehicle":["B2"],"WeightedDisplay":[0.0783],"WeightedTouch":[0.9217],"WeightedHear":[0.9316],"WeightedSpeak":[0],"WeightedLatency":[0.0783],"GlanceStartSeconds":[657.45,658.095,659.18,660.605,662.79,664.155,665.94,667.7,670.15,672.065,673.725,676.29,682.09,685.555],"GlanceEndSeconds":[657.93,658.79,659.91,661.71,663.45,664.91,666.65,668.92,671.605,673.17,675.72,679.68,684.065,686.67]},
{"Participant":[41],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[19.89],"Vehicle":["B2"],"WeightedDisplay":[0.2187],"WeightedTouch":[0.7813],"WeightedHear":[0.8914],"WeightedSpeak":[0],"WeightedLatency":[0.2187],"GlanceStartSeconds":[741.92,742.74,744.14,747.835,749.255,751.38,752.83,754.085,756.245,757.94,759.06],"GlanceEndSeconds":[742.35,743.575,746.79,748.695,750.495,752.245,753.59,755.755,757.35,758.565,761.05]},
{"Participant":[41],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[9.3],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[360.82,363.525,366.995,368.665],"GlanceEndSeconds":[361.84,366.15,368.21,370.1]},
{"Participant":[41],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[24.3],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[554.76,557.27,561.32,563.54,565.75,568.47,572.11,574.76,576.89],"GlanceEndSeconds":[556.28,560.79,563.21,565.17,567.93,570.94,574.34,576.12,578.66]},
{"Participant":[41],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[36.05],"Vehicle":["B2"],"WeightedDisplay":[0.4591],"WeightedTouch":[0.0422],"WeightedHear":[0.8649],"WeightedSpeak":[0.0929],"WeightedLatency":[0.4591],"GlanceStartSeconds":[474.19,475.66,477.12,487.47,492.42,496.81],"GlanceEndSeconds":[475.06,476.21,477.99,489.09,493.01,498.93]},
{"Participant":[41],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[37.12],"Vehicle":["B2"],"WeightedDisplay":[0.4838],"WeightedTouch":[0.0307],"WeightedHear":[0.8807],"WeightedSpeak":[0.0886],"WeightedLatency":[0.4838],"GlanceStartSeconds":[566.04,567.95,568.95,580.73,588.14,589.53,591.65],"GlanceEndSeconds":[566.73,568.55,569.82,581.93,588.95,591.1,592.85]},
{"Participant":[42],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[14.28],"Vehicle":["B1"],"WeightedDisplay":[0.3901],"WeightedTouch":[0.6099],"WeightedHear":[0.8431],"WeightedSpeak":[0],"WeightedLatency":[0.3901],"GlanceStartSeconds":[488.49,489.63,490.875,492.325,494.515,497.6,499.675,501.475],"GlanceEndSeconds":[488.99,490.235,491.905,494.18,497.23,499.15,501.295,502.575]},
{"Participant":[42],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[15.52],"Vehicle":["B1"],"WeightedDisplay":[0.3331],"WeightedTouch":[0.6669],"WeightedHear":[0.8937],"WeightedSpeak":[0],"WeightedLatency":[0.3331],"GlanceStartSeconds":[551.96,552.52,553.575,555.28,557.225,558.25,559.31,561.775,562.835,564.89],"GlanceEndSeconds":[551.97,553.195,554.86,556.83,557.93,558.9,560.36,562.355,564.57,566.77]},
{"Participant":[42],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[1.475],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[246.69,247.63],"GlanceEndSeconds":[247.33,248.165]},
{"Participant":[42],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[13.8],"Vehicle":["B1"],"WeightedDisplay":[0.1623],"WeightedTouch":[0.8377],"WeightedHear":[0.9014],"WeightedSpeak":[0],"WeightedLatency":[0.1623],"GlanceStartSeconds":[347.73,348.83,349.77,351.015,352.255,353.395,354.585,355.955,357.595,358.87,360.335],"GlanceEndSeconds":[348.575,349.57,350.665,351.895,353.04,354.13,355.525,357.12,358.465,360.02,361.215]},
{"Participant":[42],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[11.81],"Vehicle":["B1"],"WeightedDisplay":[0.1355],"WeightedTouch":[0.8645],"WeightedHear":[0.8569],"WeightedSpeak":[0],"WeightedLatency":[0.1355],"GlanceStartSeconds":[418.91,419.88,420.84,422.73,423.83,425.04,426.29,427.615,429.31],"GlanceEndSeconds":[419.66,420.565,421.885,423.36,424.67,426.025,427.135,429.125,429.64]},
{"Participant":[42],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[9.32],"Vehicle":["B1"],"WeightedDisplay":[0.5574],"WeightedTouch":[0.0633],"WeightedHear":[0.735],"WeightedSpeak":[0.2017],"WeightedLatency":[0.5574],"GlanceStartSeconds":[380.24,383.26],"GlanceEndSeconds":[381.81,383.965]},
{"Participant":[42],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[8.82],"Vehicle":["B1"],"WeightedDisplay":[0.5068],"WeightedTouch":[0.0884],"WeightedHear":[0.7098],"WeightedSpeak":[0.2018],"WeightedLatency":[0.5068],"GlanceStartSeconds":[445.32,448.33],"GlanceEndSeconds":[446.08,448.6]},
{"Participant":[43],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[65],"TaskDurationSeconds":[38.4],"Vehicle":["B2"],"WeightedDisplay":[0.0807],"WeightedTouch":[0.9211],"WeightedHear":[0.8018],"WeightedSpeak":[0],"WeightedLatency":[0.0807],"GlanceStartSeconds":[480.77,482.99,486.1,487.9,491.93,496.02,496.93,500.25,502.37,504.33,506.45,508.61,510.13,512.63,513.8,515.5,516.64,518.43],"GlanceEndSeconds":[482.24,483.59,486.44,488.64,492.72,496.4,498.05,501.13,503.9,505.61,508.05,509.32,512.24,513.4,515.22,516.28,517.93,518.85]},
{"Participant":[43],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[65],"TaskDurationSeconds":[20.14],"Vehicle":["B2"],"WeightedDisplay":[0.1936],"WeightedTouch":[0.8064],"WeightedHear":[0.7205],"WeightedSpeak":[0],"WeightedLatency":[0.1936],"GlanceStartSeconds":[575.8,578.93,580.2,581.77,582.5,583.83,585.17,586.73,588.07,589.8,591.5,594.23],"GlanceEndSeconds":[577.63,579.37,581.4,582.1,583.23,584.67,586.23,587.67,589.43,590.93,593.03,595.07]},
{"Participant":[43],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[65],"TaskDurationSeconds":[1.51],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[355.11],"GlanceEndSeconds":[356.46]},
{"Participant":[43],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[65],"TaskDurationSeconds":[25.63],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[463.47,465.625,466.68,468.095,468.855,471.325,473.33,474.78,476.75,478.185,479.175,481.005,482.2,483.5,484.93,487.405],"GlanceEndSeconds":[463.96,466.38,467.775,468.45,470.71,472.8,474.365,476.1,477.76,478.55,480.43,481.915,482.75,484.56,486.41,488.585]},
{"Participant":[43],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[65],"TaskDurationSeconds":[27.05],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[548.69,550.33,552.835,554.245,556.29,557.935,559.795,561.3,562.745,564.03,566.075,567.915,569.2,570.33,572.175,574.675],"GlanceEndSeconds":[549.42,552.535,553.955,555.82,557.225,559.195,560.785,562.335,563.645,565.785,567.625,568.945,569.82,571.92,573.935,575.205]},
{"Participant":[43],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[65],"TaskDurationSeconds":[40.43],"Vehicle":["B2"],"WeightedDisplay":[0.4717],"WeightedTouch":[0.0294],"WeightedHear":[0.9107],"WeightedSpeak":[0.0599],"WeightedLatency":[0.4717],"GlanceStartSeconds":[465.34,465.87,467.74,473.35,479.65,482.59,484.11,486.88,492.64,494.22,495.82,497.44,499.23],"GlanceEndSeconds":[465.59,466.4,469.02,474.34,481.33,483.9,485.11,488.67,493.72,495.53,496.44,498.84,499.82]},
{"Participant":[43],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[65],"TaskDurationSeconds":[34.965],"Vehicle":["B2"],"WeightedDisplay":[0.4858],"WeightedTouch":[0.026],"WeightedHear":[0.9081],"WeightedSpeak":[0.0659],"WeightedLatency":[0.4858],"GlanceStartSeconds":[560.535,562.71,567.175,572.075,573.76,575.365,583.08,584.67,589.965],"GlanceEndSeconds":[561.375,564.245,568.195,573.385,575.005,576.53,584.33,585.475,590.56]},
{"Participant":[44],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[50],"TaskDurationSeconds":[30.51],"Vehicle":["B1"],"WeightedDisplay":[0.2537],"WeightedTouch":[0.7463],"WeightedHear":[0.843],"WeightedSpeak":[0],"WeightedLatency":[0.2537],"GlanceStartSeconds":[386.58,388.01,389.42,390.41,391.36,393.89,396.49,398.55,400.38,402.6,404.27,405.55,407.3,409.13,410.25,411.71,413.68,414.64,416.95],"GlanceEndSeconds":[387.3,389.11,390.01,391.01,393.14,396.1,398.17,399.99,402.15,403.79,405.17,406.86,408.67,409.74,411.47,413.28,414.27,416.49,417.09]},
{"Participant":[44],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[50],"TaskDurationSeconds":[20.11],"Vehicle":["B1"],"WeightedDisplay":[0.3272],"WeightedTouch":[0.6728],"WeightedHear":[0.8583],"WeightedSpeak":[0],"WeightedLatency":[0.3272],"GlanceStartSeconds":[472.03,473.67,474.775,476.315,477.48,479.54,481.61,483.39,485.205,486.87,488.98,490.01],"GlanceEndSeconds":[472.53,474.435,475.475,476.9,478.94,481.24,483.03,484.96,486.56,488.595,489.74,491.375]},
{"Participant":[44],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[50],"TaskDurationSeconds":[27.15],"Vehicle":["B1"],"WeightedDisplay":[0.0711],"WeightedTouch":[0.9289],"WeightedHear":[0.47],"WeightedSpeak":[0],"WeightedLatency":[0.0711],"GlanceStartSeconds":[261.72,262.16,263.235,264.67,266.015,267.335,268.775,269.67,271.605,272.91,274.945,277.55,279.22,280.56,282.12,283.69,284.95,286.655],"GlanceEndSeconds":[261.855,262.87,264.185,265.715,266.505,268.485,269.385,271.31,272.605,274.335,277.245,278.95,280.255,281.675,283.31,284.68,286.05,288.555]},
{"Participant":[44],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[50],"TaskDurationSeconds":[18.1],"Vehicle":["B1"],"WeightedDisplay":[0.2365],"WeightedTouch":[0.7635],"WeightedHear":[0.5536],"WeightedSpeak":[0],"WeightedLatency":[0.2365],"GlanceStartSeconds":[386.21,387.775,388.82,390.105,392.285,393.585,394.8,396.195,397.87,399.16,400.47,403.135],"GlanceEndSeconds":[387.245,388.535,389.645,391.805,393.2,394.5,395.815,397.61,398.72,400.26,402.25,403.955]},
{"Participant":[44],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[50],"TaskDurationSeconds":[23.09],"Vehicle":["B1"],"WeightedDisplay":[0.1286],"WeightedTouch":[0.8714],"WeightedHear":[0.9177],"WeightedSpeak":[0],"WeightedLatency":[0.1286],"GlanceStartSeconds":[465.03,466.19,467.705,468.84,469.91,471.23,473,474.505,475.71,477.63,479.8,481.35,482.515,483.935,485.415,487.37],"GlanceEndSeconds":[465.665,467.485,468.4,469.535,470.21,471.975,473.97,475.015,476.48,478.38,480.525,482.17,483.47,485.04,486.84,488.065]},
{"Participant":[44],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[50],"TaskDurationSeconds":[17.11],"Vehicle":["B1"],"WeightedDisplay":[0.4424],"WeightedTouch":[0.0888],"WeightedHear":[0.8112],"WeightedSpeak":[0.0999],"WeightedLatency":[0.4424],"GlanceStartSeconds":[533.2,548.33],"GlanceEndSeconds":[534.18,549.1]},
{"Participant":[44],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[50],"TaskDurationSeconds":[30.08],"Vehicle":["B1"],"WeightedDisplay":[0.3172],"WeightedTouch":[0.0495],"WeightedHear":[0.5283],"WeightedSpeak":[0.0814],"WeightedLatency":[0.3172],"GlanceStartSeconds":[605.99,624.16,626.64,631.68,634.65],"GlanceEndSeconds":[606.76,625.34,627.2,632.15,635.67]},
{"Participant":[45],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[35],"TaskDurationSeconds":[13.93],"Vehicle":["B1"],"WeightedDisplay":[0.4149],"WeightedTouch":[0.5851],"WeightedHear":[0.8119],"WeightedSpeak":[0],"WeightedLatency":[0.4149],"GlanceStartSeconds":[419.5,421.615,423.77,425.655,428.72],"GlanceEndSeconds":[420.005,422.36,424.155,426.975,429.46]},
{"Participant":[45],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[35],"TaskDurationSeconds":[15.07],"Vehicle":["B1"],"WeightedDisplay":[0.3895],"WeightedTouch":[0.6105],"WeightedHear":[0.8534],"WeightedSpeak":[0],"WeightedLatency":[0.3895],"GlanceStartSeconds":[482.28,484.24,487.63,489.6,490.86,492.02,493.11,494.89,496.81],"GlanceEndSeconds":[482.66,484.92,488.46,490.38,491.31,492.66,493.56,496.03,497.08]},
{"Participant":[45],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[35],"TaskDurationSeconds":[1.47],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[269.7],"GlanceEndSeconds":[270.415]},
{"Participant":[45],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[35],"TaskDurationSeconds":[26.44],"Vehicle":["B1"],"WeightedDisplay":[0.0927],"WeightedTouch":[0.9073],"WeightedHear":[0.6657],"WeightedSpeak":[0],"WeightedLatency":[0.0927],"GlanceStartSeconds":[365.83,367.93,370.01,371.29,373.045,375.43,377,380.17,382.275,385.205,387.46,389.225,390.425,391.405],"GlanceEndSeconds":[366.19,368.425,370.52,372.135,373.57,376.205,377.465,380.59,382.72,385.745,387.985,389.635,390.86,391.83]},
{"Participant":[45],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[35],"TaskDurationSeconds":[21.07],"Vehicle":["B1"],"WeightedDisplay":[0.0702],"WeightedTouch":[0.9298],"WeightedHear":[0.6203],"WeightedSpeak":[0],"WeightedLatency":[0.0702],"GlanceStartSeconds":[449.405,450.88,452.46,454.205,456.715,458.145,462.425,464.245,465.7,467.46,468.455,469.355],"GlanceEndSeconds":[450.3,451.66,453.355,454.675,457.455,458.765,463.085,464.7,466.18,467.935,468.905,469.855]},
{"Participant":[45],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[35],"TaskDurationSeconds":[9.59],"Vehicle":["B1"],"WeightedDisplay":[0.6095],"WeightedTouch":[0.0542],"WeightedHear":[0.7815],"WeightedSpeak":[0.1642],"WeightedLatency":[0.6095],"GlanceStartSeconds":[439.975],"GlanceEndSeconds":[440.46]},
{"Participant":[45],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[35],"TaskDurationSeconds":[9.7],"Vehicle":["B1"],"WeightedDisplay":[0.4876],"WeightedTouch":[0.1825],"WeightedHear":[0.6701],"WeightedSpeak":[0.1474],"WeightedLatency":[0.4876],"GlanceStartSeconds":[501.87],"GlanceEndSeconds":[502.18]},
{"Participant":[46],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[17.86],"Vehicle":["B1"],"WeightedDisplay":[0.2934],"WeightedTouch":[0.7066],"WeightedHear":[0.8539],"WeightedSpeak":[0],"WeightedLatency":[0.2934],"GlanceStartSeconds":[479.81,481.415,484.195,486.37,488.225,489.695,491.26,493.275,494.445,496.205],"GlanceEndSeconds":[480.45,482.625,485.13,487.195,488.675,490.375,492.365,493.7,495.175,497.035]},
{"Participant":[46],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[17.26],"Vehicle":["B1"],"WeightedDisplay":[0.3679],"WeightedTouch":[0.6321],"WeightedHear":[0.8198],"WeightedSpeak":[0],"WeightedLatency":[0.3679],"GlanceStartSeconds":[550.86,552.32,553.86,556.025,557.345,558.75,561.305,562.575,563.955,565.21,567.055],"GlanceEndSeconds":[551.505,553.17,554.38,556.88,557.92,559.2,561.825,563.165,564.51,565.94,567.895]},
{"Participant":[46],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[1.585],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[287.785],"GlanceEndSeconds":[289.37]},
{"Participant":[46],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[50.84],"Vehicle":["B1"],"WeightedDisplay":[0.121],"WeightedTouch":[0.879],"WeightedHear":[0.9587],"WeightedSpeak":[0],"WeightedLatency":[0.121],"GlanceStartSeconds":[384.83,387.4,389.05,390.77,392.71,394.75,399.15,408.94,412.8,417.01,419.73,423.09,425.59,428.07,429.75,431.55],"GlanceEndSeconds":[386.97,388.79,390.47,392.43,394.48,398.7,408.66,412.38,416.54,419.45,421.23,424.7,426.68,428.96,430.72,435.29]},
{"Participant":[46],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[22.15],"Vehicle":["B1"],"WeightedDisplay":[0.2695],"WeightedTouch":[0.7305],"WeightedHear":[0.9151],"WeightedSpeak":[0],"WeightedLatency":[0.2695],"GlanceStartSeconds":[490.57,493.21,494.55,497.62,498.85,501.87,503.58,506.12,507.98,509.64,511.15],"GlanceEndSeconds":[492.69,494.13,497.35,498.41,501.07,503.31,505.63,507.62,509.32,510.84,512.72]},
{"Participant":[46],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[8.6],"Vehicle":["B1"],"WeightedDisplay":[0.4308],"WeightedTouch":[0.114],"WeightedHear":[0.6215],"WeightedSpeak":[0.2645],"WeightedLatency":[0.4308],"GlanceStartSeconds":[361.805],"GlanceEndSeconds":[362.29]},
{"Participant":[46],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[9],"Vehicle":["B1"],"WeightedDisplay":[0.3756],"WeightedTouch":[0.1967],"WeightedHear":[0.56],"WeightedSpeak":[0.2433],"WeightedLatency":[0.3756],"GlanceStartSeconds":[423.055],"GlanceEndSeconds":[423.81]},
{"Participant":[47],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[41],"TaskDurationSeconds":[13.74],"Vehicle":["B1"],"WeightedDisplay":[0.2882],"WeightedTouch":[0.7118],"WeightedHear":[0.845],"WeightedSpeak":[0],"WeightedLatency":[0.2882],"GlanceStartSeconds":[387.31,389.26,391.51,394.07,395.68,398.075,400.875],"GlanceEndSeconds":[388.67,390.94,393.67,395.235,397.685,400.335,401.05]},
{"Participant":[47],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[41],"TaskDurationSeconds":[21.28],"Vehicle":["B1"],"WeightedDisplay":[0.3003],"WeightedTouch":[0.6997],"WeightedHear":[0.8947],"WeightedSpeak":[0],"WeightedLatency":[0.3003],"GlanceStartSeconds":[454.93,456.86,458.945,461.035,463.405,465.605,470.18,471.86,474.64],"GlanceEndSeconds":[456.51,458.24,459.875,463.045,465.28,467.905,471.475,474.315,476.07]},
{"Participant":[47],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[41],"TaskDurationSeconds":[14],"Vehicle":["B1"],"WeightedDisplay":[0.0543],"WeightedTouch":[0.9457],"WeightedHear":[0.9064],"WeightedSpeak":[0],"WeightedLatency":[0.0543],"GlanceStartSeconds":[452.78,454.675,456.74,458.305,460.425,461.735,463.91],"GlanceEndSeconds":[454.1,456.38,457.88,459.705,461.205,463.18,466.415]},
{"Participant":[48],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[17.55],"Vehicle":["B1"],"WeightedDisplay":[0.3442],"WeightedTouch":[0.6558],"WeightedHear":[0.8781],"WeightedSpeak":[0],"WeightedLatency":[0.3442],"GlanceStartSeconds":[458.42,459.705,460.61,462.075,463.73,465.6,467.865,469.44,471.22,472.915,475.255],"GlanceEndSeconds":[459.02,460.16,461.56,462.77,464.73,467.02,469.22,470.44,472.575,474.4,475.81]},
{"Participant":[48],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[20.87],"Vehicle":["B1"],"WeightedDisplay":[0.3311],"WeightedTouch":[0.6689],"WeightedHear":[0.9046],"WeightedSpeak":[0],"WeightedLatency":[0.3311],"GlanceStartSeconds":[528.215,529.38,530.52,531.84,532.885,534.96,536.725,538.085,539.19,540.605,542.72,544.21,546.135,547.665],"GlanceEndSeconds":[528.84,529.93,531.005,532.2,534.52,535.77,537.425,538.835,539.99,541.015,543.42,545.665,547.135,548.65]},
{"Participant":[48],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[1.28],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[275.27,276.165],"GlanceEndSeconds":[275.705,276.55]},
{"Participant":[48],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[30.1],"Vehicle":["B1"],"WeightedDisplay":[0.0688],"WeightedTouch":[0.9312],"WeightedHear":[0.5093],"WeightedSpeak":[0],"WeightedLatency":[0.0688],"GlanceStartSeconds":[372.51,373.245,375.02,376.87,378.02,379.58,381.23,382.515,384.645,386.87,388.595,390.22,391.235,393.445,395.005,396.58,397.965,399.875,402.225],"GlanceEndSeconds":[372.815,374.52,376.47,377.65,378.845,380.895,382.315,384.245,386.465,388.335,389.55,390.9,392.58,394.265,395.755,397.47,398.85,401.74,402.61]},
{"Participant":[48],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[19.56],"Vehicle":["B1"],"WeightedDisplay":[0.1702],"WeightedTouch":[0.8298],"WeightedHear":[0.8574],"WeightedSpeak":[0],"WeightedLatency":[0.1702],"GlanceStartSeconds":[459.89,460.935,463.045,463.995,465.305,467.24,468.75,470.37,472.33,473.865,474.895,476.545,477.425,479.29],"GlanceEndSeconds":[460.445,462.275,463.615,464.82,466.285,468.07,469.555,470.965,473.025,474.44,475.765,477.105,478.685,479.45]},
{"Participant":[48],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[10.125],"Vehicle":["B1"],"WeightedDisplay":[0.5081],"WeightedTouch":[0.124],"WeightedHear":[0.6701],"WeightedSpeak":[0.2059],"WeightedLatency":[0.5081],"GlanceStartSeconds":[361.59],"GlanceEndSeconds":[361.94]},
{"Participant":[48],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[7.935],"Vehicle":["B1"],"WeightedDisplay":[0.5331],"WeightedTouch":[0.0951],"WeightedHear":[0.7435],"WeightedSpeak":[0.1613],"WeightedLatency":[0.5331],"GlanceStartSeconds":[428.675],"GlanceEndSeconds":[429.14]},
{"Participant":[49],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[131.82],"Vehicle":["B2"],"WeightedDisplay":[0.3443],"WeightedTouch":[0.6557],"WeightedHear":[0.8378],"WeightedSpeak":[0],"WeightedLatency":[0.3443],"GlanceStartSeconds":[491.61,495.54,497.87,500.94,505.21,508.48,509.65,513.19,518.58,521.27,523.88,526.84,529.94,532.21,535.45,539.17,543.95,549.02,556.55,558.13,560.37,564.27,567.92,570.78,575.19,579.5,584.16,589.09,591.02,592.77,594.95,596.94,599.58,602.21,604.14,607.88,610.08,613.91,615.74,617.07],"GlanceEndSeconds":[492.58,496.24,498.67,502.08,505.84,509.18,510.35,514.76,519.34,521.87,524.58,527.61,530.64,533.41,536.52,539.87,545.28,550.88,557.35,558.83,561.97,565.33,569.25,571.56,575.89,580.06,584.9,589.8,592.05,593.85,596.28,597.88,600.41,603.44,605.48,609.21,611.44,614.88,616.58,618.1]},
{"Participant":[49],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[46.16],"Vehicle":["B2"],"WeightedDisplay":[0.1592],"WeightedTouch":[0.8408],"WeightedHear":[0.3553],"WeightedSpeak":[0],"WeightedLatency":[0.1592],"GlanceStartSeconds":[682.75,684.73,689.74,691.37,693.07,697.13,699.44,701.58,704.61,707.44,709.69,713.11,715.31,718.82,720.69,724.87],"GlanceEndSeconds":[683.12,685.76,690.44,692.14,693.85,697.73,700.17,702.29,705.25,708.74,710.86,714.25,716.07,719.96,721.59,726.33]},
{"Participant":[49],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[38.13],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[320.65,323.065,327.015,328.815,330.865,332.885,335.045,337.775,339.99,342.235,344.535,346.29,350.255,352.39,355.64],"GlanceEndSeconds":[322.16,324.725,328.185,329.92,331.855,333.92,335.895,339.13,340.91,343.245,345.425,347.85,351.36,353.855,356.855]},
{"Participant":[49],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[28.01],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[473.855,476.31,478.465,480.845,482.19,485.26,487.035,488.385,490.26,492.425,494.465,496.785,498.98],"GlanceEndSeconds":[475.215,477.265,479.35,481.615,483.125,486.185,487.605,488.95,491.415,493.31,495.16,497.655,500.245]},
{"Participant":[49],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[36.84],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[565.63,568.215,571.085,572.765,574.9,577.565,579.655,581.265,583.68,587.095,591.49,594.08,596.29,598.155],"GlanceEndSeconds":[566.555,569.005,571.675,573.97,575.58,578.36,580.175,582.76,585.34,588.58,593.175,595.68,597.695,598.86]},
{"Participant":[49],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[50.95],"Vehicle":["B2"],"WeightedDisplay":[0.5121],"WeightedTouch":[0.0524],"WeightedHear":[0.7637],"WeightedSpeak":[0.0826],"WeightedLatency":[0.5121],"GlanceStartSeconds":[553.18,558.03,571.01,573.15,577.08,581.67,583.27,587.33,594.77,596.47],"GlanceEndSeconds":[554.02,558.83,572.34,573.9,578.48,582.67,584.04,588.26,595.94,597.2]},
{"Participant":[50],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[34.51],"Vehicle":["B2"],"WeightedDisplay":[0.2336],"WeightedTouch":[0.7664],"WeightedHear":[0.9609],"WeightedSpeak":[0],"WeightedLatency":[0.2336],"GlanceStartSeconds":[487.37,488.89,489.625,490.46,491.515,493.955,495.44,496.955,498.555,500.2,502.43,504.255,505.59,507.125,508.84,510.01,511.035,512.44,513.99,515.105,516.07,517.06,518.805,519.775,520.905],"GlanceEndSeconds":[487.97,489.37,489.97,491.12,492.17,494.62,496.105,497.5,499.085,500.735,502.965,505.015,506.48,508.1,509.65,510.705,512,512.96,514.51,515.685,516.64,517.71,519.27,520.51,521.47]},
{"Participant":[50],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[17.47],"Vehicle":["B2"],"WeightedDisplay":[0.2192],"WeightedTouch":[0.7808],"WeightedHear":[0.9061],"WeightedSpeak":[0],"WeightedLatency":[0.2192],"GlanceStartSeconds":[578.32,580.34,581.35,582.3,583.14,585.37,586.67,588.02,589.68,591.53,592.77,594.16],"GlanceEndSeconds":[578.68,580.83,581.64,582.78,583.68,586,587.41,589.16,591.06,592.23,593.7,594.81]},
{"Participant":[50],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[12.28],"Vehicle":["B2"],"WeightedDisplay":[0.3909],"WeightedTouch":[0.6091],"WeightedHear":[0.3909],"WeightedSpeak":[0],"WeightedLatency":[0.3909],"GlanceStartSeconds":[469.92,471.885,473.29,474.33,475.715,476.83,478.595,479.745,480.96,481.925],"GlanceEndSeconds":[470.425,472.665,473.71,474.85,476.18,477.56,479.335,480.165,481.505,482.2]},
{"Participant":[50],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[28.64],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[582.72,583.5,584.74,586.07,587.56,588.61,589.58,591.23,592.37,593.27,594.37,595.51,596.55,597.59,598.67,599.9,602.17,603.41,604.63,605.91,606.96,607.98,609.1,610.19],"GlanceEndSeconds":[583.05,584.37,585.56,587.18,588.24,589.03,590.68,591.95,592.91,593.96,595.11,596.23,597.12,598.19,599.4,600.4,602.68,603.88,605.49,606.43,607.52,608.58,609.73,610.92]},
{"Participant":[50],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[34.255],"Vehicle":["B2"],"WeightedDisplay":[0.4469],"WeightedTouch":[0.0365],"WeightedHear":[0.8749],"WeightedSpeak":[0.0886],"WeightedLatency":[0.4469],"GlanceStartSeconds":[656.395,658.89,660.325,663.735,665.5,667.49,668.71,669.585,670.975,673.665,675.37,676.525,677.895,679.615,680.88,682.065,683.99,685.235],"GlanceEndSeconds":[657.03,659.555,660.7,664.37,665.975,667.87,669.175,670.56,671.51,674.815,675.965,677.535,679.245,680.57,681.435,682.435,684.625,685.645]},
{"Participant":[50],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[33.825],"Vehicle":["B2"],"WeightedDisplay":[0.4346],"WeightedTouch":[0.0401],"WeightedHear":[0.8773],"WeightedSpeak":[0.0826],"WeightedLatency":[0.4346],"GlanceStartSeconds":[745.725,748.1,748.985,750.35,753.155,758.785,759.8,763.12,764.67,766.905,767.61,768.93,772.095],"GlanceEndSeconds":[746.485,748.57,749.71,750.905,753.73,759.465,760.315,763.59,765.115,767.34,768.665,769.375,772.985]},
{"Participant":[51],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[30.58],"Vehicle":["B2"],"WeightedDisplay":[0.1449],"WeightedTouch":[0.8551],"WeightedHear":[0.9487],"WeightedSpeak":[0],"WeightedLatency":[0.1449],"GlanceStartSeconds":[400.515,401.645,402.86,403.91,408.265,410.605,412.895,414.9,416.405,417.805,419.2,421.14,422.815,424.41,425.62,427.175,428.915,430.045],"GlanceEndSeconds":[401.105,402.66,403.37,404.6,408.895,411.48,414.43,415.715,417.315,418.82,420.77,422.16,423.79,425.24,426.13,428.44,429.525,430.58]},
{"Participant":[51],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[19.31],"Vehicle":["B2"],"WeightedDisplay":[0.3547],"WeightedTouch":[0.6453],"WeightedHear":[0.9347],"WeightedSpeak":[0],"WeightedLatency":[0.3547],"GlanceStartSeconds":[482.2,483.34,484.39,486.79,488.16,489.71,491.59,492.795,493.885,499.245,500.7],"GlanceEndSeconds":[482.765,483.855,485.315,487.79,489.26,491.27,492.395,493.53,494.565,500.285,501.2]},
{"Participant":[51],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[3.33],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[383.27,384.515,386.125],"GlanceEndSeconds":[383.78,385.045,386.6]},
{"Participant":[51],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[18.6],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[488.65,489.69,490.595,491.735,495.755,496.945,497.895,499.215,500.57,502.53,504.26,505.855],"GlanceEndSeconds":[489.18,490.41,491.355,492.825,496.695,497.34,498.525,500.135,502.125,503.93,505.42,507.19]},
{"Participant":[51],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[18.05],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[564.205,565.865,567.435,569.625,571.395,572.44,573.64,574.585,576.665,578.945,581.64],"GlanceEndSeconds":[565.015,566.75,568.665,570.12,572.215,573.31,574.34,575.96,577.635,580.535,582.155]},
{"Participant":[51],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[40.57],"Vehicle":["B2"],"WeightedDisplay":[0.3727],"WeightedTouch":[0.0308],"WeightedHear":[0.668],"WeightedSpeak":[0.1262],"WeightedLatency":[0.3727],"GlanceStartSeconds":[517,518.99,523.44,528.34,530.14,534.54,535.91,539.51,541.27,542.43,543.14,544.46,548.65,550.79,553.92],"GlanceEndSeconds":[517.51,519.84,524.25,529.27,530.7,535.48,536.39,540.08,541.75,542.92,543.89,545.52,549.41,551.21,554.72]},
{"Participant":[51],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[38.4],"Vehicle":["B2"],"WeightedDisplay":[0.4427],"WeightedTouch":[0.0198],"WeightedHear":[0.8271],"WeightedSpeak":[0.1531],"WeightedLatency":[0.4427],"GlanceStartSeconds":[615.75,617.64,623.16,626.81,630.27,634.59,637.02,638.67,641.72,642.85,645.64],"GlanceEndSeconds":[615.98,618.27,623.79,627.25,631.23,635.39,637.45,639.97,642.2,643.13,646.26]},
{"Participant":[52],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[23.68],"Vehicle":["B1"],"WeightedDisplay":[0.5633],"WeightedTouch":[0.4367],"WeightedHear":[0.8636],"WeightedSpeak":[0],"WeightedLatency":[0.5633],"GlanceStartSeconds":[377.47,379.11,380.055,381.34,384.005,388.33,394.13,399.91],"GlanceEndSeconds":[377.54,379.66,380.78,382.18,385.7,390.35,395.54,400.16]},
{"Participant":[52],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[13.2],"Vehicle":["B1"],"WeightedDisplay":[0.2765],"WeightedTouch":[0.7235],"WeightedHear":[0.7697],"WeightedSpeak":[0],"WeightedLatency":[0.2765],"GlanceStartSeconds":[450.86,452.195,453.145,454.945,456.535,458.37,460.515],"GlanceEndSeconds":[451.45,452.82,454.07,455.745,457.555,459.795,461.83]},
{"Participant":[52],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[2.33],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[271.735],"GlanceEndSeconds":[272.32]},
{"Participant":[52],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[55.97],"Vehicle":["B1"],"WeightedDisplay":[0.2133],"WeightedTouch":[0.7867],"WeightedHear":[0.6203],"WeightedSpeak":[0],"WeightedLatency":[0.2133],"GlanceStartSeconds":[370.15,372.495,374.55,375.9,376.78,377.915,379.585,381.23,382.38,385.17,388.655,390.965,392.37,394.765,397.23,398.905,400.34,402.2,404.31,405.625,406.8,408.12,410.82,412.735,414.775,416.665,418.395,419.725,421.87,423.695],"GlanceEndSeconds":[371.38,373.91,375.285,376.46,377.18,378.945,380.205,381.795,384.255,388.14,390.455,391.855,393.9,395.94,397.945,399.185,401.385,403.545,405.13,406.2,407.55,409.43,412,413.61,416.025,417.185,418.92,420.18,422.415,425.115]},
{"Participant":[52],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[16.03],"Vehicle":["B1"],"WeightedDisplay":[0.1716],"WeightedTouch":[0.8284],"WeightedHear":[0.6987],"WeightedSpeak":[0],"WeightedLatency":[0.1716],"GlanceStartSeconds":[481.84,483.915,486.09,487.365,489.155,493.69,495.855,497.565],"GlanceEndSeconds":[482.26,485.47,486.765,488.445,489.895,494.4,496.795,497.57]},
{"Participant":[52],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[10.665],"Vehicle":["B1"],"WeightedDisplay":[0.4266],"WeightedTouch":[0.2302],"WeightedHear":[0.5804],"WeightedSpeak":[0.1894],"WeightedLatency":[0.4266],"GlanceStartSeconds":[445.945,448.115,449.545],"GlanceEndSeconds":[446.915,448.64,450.13]},
{"Participant":[52],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[9.515],"Vehicle":["B1"],"WeightedDisplay":[0.5659],"WeightedTouch":[0.0751],"WeightedHear":[0.7441],"WeightedSpeak":[0.1808],"WeightedLatency":[0.5659],"GlanceStartSeconds":[509.4,511.155,514.65],"GlanceEndSeconds":[510.145,511.685,515.265]},
{"Participant":[53],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[14.17],"Vehicle":["B2"],"WeightedDisplay":[0.5116],"WeightedTouch":[0.4884],"WeightedHear":[0.8349],"WeightedSpeak":[0],"WeightedLatency":[0.5116],"GlanceStartSeconds":[586.97,587.94,590.305,592.12,594.58,596.325,597.845,600.25],"GlanceEndSeconds":[587.54,588.445,591.34,594,595.83,596.99,599.55,601.08]},
{"Participant":[53],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[8.77],"Vehicle":["B2"],"WeightedDisplay":[0.122],"WeightedTouch":[0.878],"WeightedHear":[0.7161],"WeightedSpeak":[0],"WeightedLatency":[0.122],"GlanceStartSeconds":[650.15,651.805,653.355,655.42,657.275,658.785],"GlanceEndSeconds":[650.88,652.795,654.975,656.425,658.175,658.92]},
{"Participant":[53],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[9.31],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[274.6,275.915,279.075,280.92,282.48,283.84],"GlanceEndSeconds":[275.49,278.23,280.4,282.03,283.325,283.91]},
{"Participant":[53],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[23.11],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[383.26,384.68,386.16,387.985,389.4,390.965,392.505,393.945,395.06,396.27,397.765,399.65,400.785,402.435,404.595],"GlanceEndSeconds":[384.18,385.635,387.4,389.035,390.395,391.915,393.49,394.715,395.845,397.265,398.97,400.36,402.06,404,405.965]},
{"Participant":[53],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[24.94],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[463.31,464.6,466.135,467.505,469.28,470.645,472.205,474.08,475.605,477.585,479.155,480.64,482.155,483.69,485.11,486.73],"GlanceEndSeconds":[463.79,465.555,467.025,468.375,470.03,471.775,473.125,475.265,477.2,478.715,480.125,481.855,483.25,484.78,486.43,487.96]},
{"Participant":[53],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[33.02],"Vehicle":["B2"],"WeightedDisplay":[0.4512],"WeightedTouch":[0.027],"WeightedHear":[0.8911],"WeightedSpeak":[0.0819],"WeightedLatency":[0.4512],"GlanceStartSeconds":[434.985,436.76,441,442.84,446.65,447.99,449.77,451.36,456.5,464.36,465.5],"GlanceEndSeconds":[435.53,437.36,441.5,443.38,447.4,448.77,450.52,451.89,457.7,465.01,466.07]},
{"Participant":[53],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[32.41],"Vehicle":["B2"],"WeightedDisplay":[0.4135],"WeightedTouch":[0.0339],"WeightedHear":[0.8686],"WeightedSpeak":[0.0975],"WeightedLatency":[0.4135],"GlanceStartSeconds":[523.92,535.72,536.935,538.94,543.22,545.58,553.365,555.24],"GlanceEndSeconds":[524.215,536.55,538.06,539.885,544.28,546.33,554.145,556.11]},
{"Participant":[54],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[22.7],"Vehicle":["B2"],"WeightedDisplay":[0.0678],"WeightedTouch":[0.9322],"WeightedHear":[0.9366],"WeightedSpeak":[0],"WeightedLatency":[0.0678],"GlanceStartSeconds":[381.77,383.07,384.41,385.84,387.1,388.545,390.46,392.18,393.73,395.47,397.57,398.905,401.34,402.47,403.935],"GlanceEndSeconds":[381.88,383.985,385.47,386.635,388.045,389.225,391.52,393.04,394.775,397.05,398.28,400.915,402.11,403.48,404.47]},
{"Participant":[54],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[9.78],"Vehicle":["B2"],"WeightedDisplay":[0.0854],"WeightedTouch":[0.9146],"WeightedHear":[0.7914],"WeightedSpeak":[0],"WeightedLatency":[0.0854],"GlanceStartSeconds":[463.47,465.13,466.65,467.97,469.54,471,472.06],"GlanceEndSeconds":[464.45,466.14,467.43,469.15,470.48,471.65,473.02]},
{"Participant":[54],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[1.11],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[512.56],"GlanceEndSeconds":[513.67]},
{"Participant":[54],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[23.62],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[611.38,612.71,614.195,616.58,617.49,619.21,621.62,623.64,625.035,626.015,628.385,630.675,632.91],"GlanceEndSeconds":[612.375,613.835,616.15,617.07,618.785,621.3,623.245,624.495,625.61,628.01,630.005,632.615,634.905]},
{"Participant":[54],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[18],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[695.46,697.145,698.73,700.46,701.34,703.475,705.33,707.815,710.01,711.235,713.05],"GlanceEndSeconds":[696.8,698.485,700.14,700.905,703.07,704.845,707.33,709.68,710.945,712.68,713.46]},
{"Participant":[54],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[34.92],"Vehicle":["B2"],"WeightedDisplay":[0.3789],"WeightedTouch":[0.0956],"WeightedHear":[0.8027],"WeightedSpeak":[0.1017],"WeightedLatency":[0.3789],"GlanceStartSeconds":[492.21,499.05,502.155,505.745,507.945,510.22,511.915,513.62,515.04],"GlanceEndSeconds":[492.865,499.685,502.63,507.41,508.595,511.105,512.375,514.405,516.585]},
{"Participant":[54],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[34.07],"Vehicle":["B2"],"WeightedDisplay":[0.3915],"WeightedTouch":[0.0784],"WeightedHear":[0.8353],"WeightedSpeak":[0.0863],"WeightedLatency":[0.3915],"GlanceStartSeconds":[651.66,653.43,655.04,665.36,667.27,670.03,671.85,672.82,674.41],"GlanceEndSeconds":[652.38,654.08,655.74,666,667.93,670.68,672.35,673.76,675.56]},
{"Participant":[55],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[21.53],"Vehicle":["B2"],"WeightedDisplay":[0.0237],"WeightedTouch":[0.9763],"WeightedHear":[0.9066],"WeightedSpeak":[0],"WeightedLatency":[0.0237],"GlanceStartSeconds":[376.86,377.61,379.18,380.33,381.63,383.96,385.21,386.3,387.3,388.44,389.8,391.25,392.63,394.5,396.21,398.18],"GlanceEndSeconds":[377.1,378.64,379.83,380.96,382.73,384.8,385.98,386.96,388.15,389.38,390.74,392.35,394.21,395.85,397.81,398.39]},
{"Participant":[55],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[18.31],"Vehicle":["B2"],"WeightedDisplay":[0.3108],"WeightedTouch":[0.6892],"WeightedHear":[0.9126],"WeightedSpeak":[0],"WeightedLatency":[0.3108],"GlanceStartSeconds":[453.43,455.07,458.16,460.11,461.695,462.735,464.46,467.855,469.015,469.93],"GlanceEndSeconds":[454.225,455.61,458.615,460.755,462.48,464.015,465.825,468.455,469.57,471.26]},
{"Participant":[55],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[6.67],"Vehicle":["B2"],"WeightedDisplay":[0.1589],"WeightedTouch":[0.8411],"WeightedHear":[0.1589],"WeightedSpeak":[0],"WeightedLatency":[0.1589],"GlanceStartSeconds":[317.32,318.985,320.66,323.155],"GlanceEndSeconds":[318.045,319.91,322.69,323.99]},
{"Participant":[55],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[24.35],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[424.59,425.15,426.89,428.53,429.97,431.05,432.11,433.32,434.83,435.93,438.18,439.68,440.61,442.95,445.58,446.96,448.5],"GlanceEndSeconds":[424.84,426.38,428.09,429.69,430.45,431.45,432.69,433.81,435.46,437.69,439.42,440.28,441.01,443.93,446.59,447.95,448.94]},
{"Participant":[55],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[19.36],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[516.19,517.4,518.47,519.68,521.26,524.39,526.29,528.43,529.87,531.7,533.03,534.77],"GlanceEndSeconds":[516.89,518.01,518.95,520.36,521.77,525.93,528.15,529.3,531.34,532.69,534.4,535.55]},
{"Participant":[55],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[33.59],"Vehicle":["B2"],"WeightedDisplay":[0.3968],"WeightedTouch":[0.022],"WeightedHear":[0.841],"WeightedSpeak":[0.1369],"WeightedLatency":[0.3968],"GlanceStartSeconds":[467.88,471.16,473.43,475.46,477.09,480.35,482.36,485.56,487.42,488.54,492.91],"GlanceEndSeconds":[468.22,471.79,473.96,476.14,477.5,480.96,482.8,486.3,488.06,489.88,494.17]},
{"Participant":[55],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[33.27],"Vehicle":["B2"],"WeightedDisplay":[0.3959],"WeightedTouch":[0.0319],"WeightedHear":[0.8467],"WeightedSpeak":[0.1214],"WeightedLatency":[0.3959],"GlanceStartSeconds":[558.2,565.06,570.27,575.1,576.99,577.9,579.01,581.17,582.87,591.07],"GlanceEndSeconds":[558.43,565.67,570.78,575.97,577.34,578.37,580.1,581.95,583.99,591.47]},
{"Participant":[56],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[29.5],"Vehicle":["B2"],"WeightedDisplay":[0.1288],"WeightedTouch":[0.8712],"WeightedHear":[0.9281],"WeightedSpeak":[0],"WeightedLatency":[0.1288],"GlanceStartSeconds":[453.91,455.665,457.57,459.695,461.64,464.355,465.36,468.52,470.01,472.055,474.06,476.13,477.915,480.755,482.38],"GlanceEndSeconds":[454.555,456.005,458.475,460.585,462.405,465.015,466.55,469.32,471.205,473.255,475.255,476.85,479.025,481.805,483.015]},
{"Participant":[56],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[14.99],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[387.585,388.815,389.84,391.495,392.51,394.255,395.98,398.11,399.58,401.15],"GlanceEndSeconds":[388.24,389.26,390.445,391.985,393.095,395.05,396.605,398.895,400.255,402.01]},
{"Participant":[56],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[26.97],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[456.5,457.89,459.66,461.985,464.45,466.835,469.445,471.88,473.675,475.055,477.285,479.335,481.075],"GlanceEndSeconds":[457.105,458.72,460.13,462.52,465.25,467.835,470.15,472.43,474.265,475.61,477.88,479.945,481.915]},
{"Participant":[56],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[38.69],"Vehicle":["B2"],"WeightedDisplay":[0.5474],"WeightedTouch":[0.0295],"WeightedHear":[0.9217],"WeightedSpeak":[0.0488],"WeightedLatency":[0.5474],"GlanceStartSeconds":[505.515,510.985,522.85,531.03],"GlanceEndSeconds":[506.025,511.79,523.515,531.935]},
{"Participant":[57],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[33.28],"Vehicle":["B2"],"WeightedDisplay":[0.0679],"WeightedTouch":[0.9321],"WeightedHear":[0.8819],"WeightedSpeak":[0],"WeightedLatency":[0.0679],"GlanceStartSeconds":[425.055,427.37,429.32,431.865,433.98,435.7,437.075,438.775,440.125,441.65,443.405,446.185,448.425,450.535,453.17,454.25,456.535],"GlanceEndSeconds":[425.84,427.89,430.09,432.6,434.43,436.215,437.62,439.49,440.68,442.665,444.555,447.77,449.725,452.37,453.715,455.7,457.685]},
{"Participant":[57],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[21.41],"Vehicle":["B2"],"WeightedDisplay":[0.1569],"WeightedTouch":[0.8431],"WeightedHear":[0.8057],"WeightedSpeak":[0],"WeightedLatency":[0.1569],"GlanceStartSeconds":[521.83,523.64,525.28,526.58,527.68,529.45,530.85,533.48,534.81,536.28,539.08,540.81,541.78],"GlanceEndSeconds":[522.44,524,525.91,527.18,528.78,530.35,531.91,534.18,535.35,537.18,539.61,541.48,542.95]},
{"Participant":[57],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[1.49],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[248.815],"GlanceEndSeconds":[249.5]},
{"Participant":[57],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[31.99],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[353.12,354.13,355.73,358.43,360.93,363.47,366.2,369.67,371.73,373.03,374.83,376.7,378.73,379.8,381.9,383.81],"GlanceEndSeconds":[353.7,355.33,358.2,360.47,362.67,363.9,368.07,370.13,372.57,373.6,376.03,377.13,379.47,381.6,382.3,384.54]},
{"Participant":[57],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[57.61],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[470.87,472.08,473.53,474.53,476.36,477.33,479.06,481.03,481.76,483.8,485.97,487.93,491.5,492.83,494.3,498.77,499.63,501.38,502.47,504.85,508.49,510.81,512.31,513.97,515.34,517.61,519.77,522.31,524.34,525.71],"GlanceEndSeconds":[471.52,473.28,474.19,475.53,476.83,478.36,480.56,481.33,483.39,485.57,487.53,489.63,492.33,493.43,495.03,499.2,500.9,501.85,504.05,505.72,509.82,511.94,513.47,514.77,516.41,519.17,521.14,523.91,525.08,526.61]},
{"Participant":[57],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[34.27],"Vehicle":["B2"],"WeightedDisplay":[0.4567],"WeightedTouch":[0.0534],"WeightedHear":[0.8804],"WeightedSpeak":[0.0662],"WeightedLatency":[0.4567],"GlanceStartSeconds":[490.44,491.38,492.58,503.11,507.38,511.84,517.31],"GlanceEndSeconds":[491.11,492.11,494.24,504.64,508.31,513.98,517.71]},
{"Participant":[57],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[32.28],"Vehicle":["B2"],"WeightedDisplay":[0.4362],"WeightedTouch":[0.0232],"WeightedHear":[0.8897],"WeightedSpeak":[0.0871],"WeightedLatency":[0.4362],"GlanceStartSeconds":[580.46,584.83,586.83,592.23,594.09,600.63,607.56],"GlanceEndSeconds":[580.89,586.09,587.36,593.76,594.56,602.37,608.23]},
{"Participant":[58],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[38.9],"Vehicle":["B2"],"WeightedDisplay":[0.1591],"WeightedTouch":[0.8409],"WeightedHear":[0.9185],"WeightedSpeak":[0],"WeightedLatency":[0.1591],"GlanceStartSeconds":[382.5,383.735,385.675,387.735,389.155,391.32,395.755,397.62,400.155,401.99,404.89,406.255,407.855,409.49,411.59,414.39,416.705,418.575,419.105,421.175],"GlanceEndSeconds":[383.075,385.005,387.405,388.655,390.555,392.275,396.775,398.62,401.02,403.29,405.805,407.435,409.055,410.605,414.005,416.235,418.235,418.82,420.52,421.4]},
{"Participant":[58],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[26.62],"Vehicle":["B2"],"WeightedDisplay":[0.0432],"WeightedTouch":[0.9579],"WeightedHear":[0.497],"WeightedSpeak":[0],"WeightedLatency":[0.0432],"GlanceStartSeconds":[487.82,488.855,492.64,495.395,496.935,498.175,499.89,503.705,505.54,508.525,511.675,514.225],"GlanceEndSeconds":[488.555,492.425,494.72,496.025,497.755,499.625,503.44,505.275,508.29,511.44,513.755,514.44]},
{"Participant":[58],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[11.87],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[341.33,342.06,343.875,345.325,347.08,348.08,349.69,350.55,351.885,352.9],"GlanceEndSeconds":[341.6,343.59,344.91,346.565,347.7,349.29,350.25,351.17,352.55,353.2]},
{"Participant":[58],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[51.04],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[461.07,461.93,462.79,464.86,467.46,469.62,471.44,473.7,475.03,477.72,479.93,481.85,482.85,484.74,486.4,488.14,489.9,492.01,493.31,495.22,497.19,498.93,500.42,502.22,504,505.23,506.46,508.63,509.79],"GlanceEndSeconds":[461.2,462.5,464.6,466.66,469.36,471.1,473.41,474.77,477.37,479.46,481.5,482.19,484.37,486.14,487.84,489.63,491.6,492.81,493.95,495.9,498.52,500.06,501.89,503.6,504.86,505.86,508.29,509.56,512.11]},
{"Participant":[58],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[21.13],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[574.18,574.58,576.28,577.92,580.68,582.58,584.38,586.96,588.98,590.65,593.17,594.94],"GlanceEndSeconds":[574.22,575.98,577.52,579.85,582.21,584.04,585.48,587.76,590.32,592.88,594.51,595.31]},
{"Participant":[58],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[34.48],"Vehicle":["B2"],"WeightedDisplay":[0.4362],"WeightedTouch":[0.0658],"WeightedHear":[0.8579],"WeightedSpeak":[0.0763],"WeightedLatency":[0.4362],"GlanceStartSeconds":[499.45,501.54,502.68,504.71,505.92,508.36,510.84,512.04,513.09,515.25,516.6,518.85,519.96,521.5,523.74,525.85,529.21,531.99,533.44],"GlanceEndSeconds":[500.47,502.33,504.17,505.36,507.68,508.87,511.58,512.86,514.61,515.85,518,519.55,520.29,523.12,524.37,527.06,530.46,532.97,533.93]},
{"Participant":[58],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[49],"TaskDurationSeconds":[32.965],"Vehicle":["B2"],"WeightedDisplay":[0.4342],"WeightedTouch":[0.0241],"WeightedHear":[0.8812],"WeightedSpeak":[0.0946],"WeightedLatency":[0.4342],"GlanceStartSeconds":[593.91,594.5,595.565,597.07,598.88,600.69,603.715,604.855,605.955,607.325,610.42,611.49,612.52,614.465,619.075,620.835,622.82,624.27],"GlanceEndSeconds":[594.02,595.235,596.61,598.195,600.235,601.175,604.12,605.61,606.935,607.94,611.045,612.04,613.15,615.835,619.825,621.52,623.865,625.625]},
{"Participant":[59],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[33],"TaskDurationSeconds":[30.78],"Vehicle":["B2"],"WeightedDisplay":[0.0835],"WeightedTouch":[0.9165],"WeightedHear":[0.8567],"WeightedSpeak":[0],"WeightedLatency":[0.0835],"GlanceStartSeconds":[448.16,450.87,452.67,454.03,458.2,459.47,461.57,463.93,465.37,466.67,468.4,470.2,472.57,474.7,476.73],"GlanceEndSeconds":[449.6,452.27,453.33,454.93,458.67,459.93,462.17,464.87,466.07,467.9,469.53,472.1,474,476.3,478.2]},
{"Participant":[59],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[33],"TaskDurationSeconds":[26.59],"Vehicle":["B2"],"WeightedDisplay":[0.044],"WeightedTouch":[0.956],"WeightedHear":[0.6356],"WeightedSpeak":[0],"WeightedLatency":[0.044],"GlanceStartSeconds":[533.57,534.37,535.57,537.67,539.97,541.23,543.8,547.77,549.47,552.73,557.17],"GlanceEndSeconds":[533.97,534.8,536.07,538.27,540.43,541.83,545.1,548.7,550.03,553.63,557.7]},
{"Participant":[59],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[33],"TaskDurationSeconds":[6.2],"Vehicle":["B2"],"WeightedDisplay":[0.2032],"WeightedTouch":[0.7968],"WeightedHear":[0.2032],"WeightedSpeak":[0],"WeightedLatency":[0.2032],"GlanceStartSeconds":[250.8,251.775,252.975,255.44],"GlanceEndSeconds":[251.375,252.26,255.01,257]},
{"Participant":[59],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[33],"TaskDurationSeconds":[41.25],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[355.23,356.67,359.7,361.4,362.83,364.23,366.77,368.4,370,372,374.2,375.57,377.2,378.87,380.53,381.9,383.87,385.87,388.2,390.27,391.47,392.6,394.67,396.3],"GlanceEndSeconds":[355.57,359,361.03,362.47,363.67,366.3,367.93,369.3,371.5,373.6,374.97,376.63,378,380.27,381.27,383.2,384.63,387.17,389.23,391,392.1,394.13,395.4,396.48]},
{"Participant":[59],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[33],"TaskDurationSeconds":[26.32],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[491.77,493.03,494.1,495.5,496.93,500.33,502.73,504.27,507.1,509.3,511.6,513.33,516.27,517.37],"GlanceEndSeconds":[492.57,493.77,494.7,496.53,498.2,502.23,503.77,506.53,508.27,509.97,512.67,515.03,516.93,518.09]},
{"Participant":[59],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[33],"TaskDurationSeconds":[36.2],"Vehicle":["B2"],"WeightedDisplay":[0.4296],"WeightedTouch":[0.0561],"WeightedHear":[0.6834],"WeightedSpeak":[0.1138],"WeightedLatency":[0.4296],"GlanceStartSeconds":[664.07,667.8,673.12,679.55,683.49,685.29,687.95,691.25,693.81],"GlanceEndSeconds":[664.63,668.33,674.05,680.69,684.29,685.85,688.95,691.91,694.61]},
{"Participant":[60],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[14.67],"Vehicle":["B1"],"WeightedDisplay":[0.4049],"WeightedTouch":[0.5951],"WeightedHear":[0.8262],"WeightedSpeak":[0],"WeightedLatency":[0.4049],"GlanceStartSeconds":[593.255,594.695,596.515,597.93,601.69,603.915,606.295],"GlanceEndSeconds":[594.08,596.12,597.7,599.49,603.26,605.945,607.675]},
{"Participant":[60],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[16.52],"Vehicle":["B1"],"WeightedDisplay":[0.5048],"WeightedTouch":[0.4952],"WeightedHear":[0.8638],"WeightedSpeak":[0],"WeightedLatency":[0.5048],"GlanceStartSeconds":[664.97,667.42,669.625,671.285,673.395,675.53,678.32,680.49],"GlanceEndSeconds":[666.425,668.635,670.925,672.63,675.035,677.695,678.73,681.47]},
{"Participant":[60],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[1.45],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[539.51],"GlanceEndSeconds":[540.96]},
{"Participant":[60],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[17.09],"Vehicle":["B1"],"WeightedDisplay":[0.0936],"WeightedTouch":[0.9064],"WeightedHear":[0.9075],"WeightedSpeak":[0],"WeightedLatency":[0.0936],"GlanceStartSeconds":[641.12,642.32,644.88,647.305,649.4,651.09,652.375,653.785,655.395,656.745],"GlanceEndSeconds":[642.01,643.145,646.91,648.16,650.41,651.965,653.295,654.935,656.225,658.135]},
{"Participant":[60],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[15.31],"Vehicle":["B1"],"WeightedDisplay":[0.0823],"WeightedTouch":[0.9177],"WeightedHear":[0.9027],"WeightedSpeak":[0],"WeightedLatency":[0.0823],"GlanceStartSeconds":[718.26,718.925,720.485,721.94,724.07,725.69,727.085,729.07,730.225,731.48,733.51],"GlanceEndSeconds":[718.555,719.795,721.47,723.4,724.925,726.55,728.135,729.74,731.17,732.735,733.57]},
{"Participant":[60],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[9.27],"Vehicle":["B1"],"WeightedDisplay":[0.4984],"WeightedTouch":[0.0928],"WeightedHear":[0.6737],"WeightedSpeak":[0.2335],"WeightedLatency":[0.4984],"GlanceStartSeconds":[452.875,457.305],"GlanceEndSeconds":[453.31,457.76]},
{"Participant":[61],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[38.84],"Vehicle":["B2"],"WeightedDisplay":[0.0252],"WeightedTouch":[0.9748],"WeightedHear":[0.7369],"WeightedSpeak":[0],"WeightedLatency":[0.0252],"GlanceStartSeconds":[398.17,399.37,400.87,402,405.33,407.1,408.67,409.87,411.1,412.83,414,415.63,417.33,418.87,420.63,422.17,424.63,426.27,428.2,430.73,432.67,435],"GlanceEndSeconds":[398.93,400.53,401.73,402.4,406,407.93,409.23,410.43,412.07,413.37,414.57,416.53,418.2,419.57,421.8,423.23,425.57,427.27,429,431.73,433.47,435.7]},
{"Participant":[61],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[28.6399],"Vehicle":["B2"],"WeightedDisplay":[0.0531],"WeightedTouch":[0.9469],"WeightedHear":[0.4679],"WeightedSpeak":[0],"WeightedLatency":[0.0531],"GlanceStartSeconds":[488.16,489.63,491.47,493.13,502.03,504.03,506.37,507.8,509.6,511.77,513.27,514.7,516.3],"GlanceEndSeconds":[488.63,490.4,492.13,493.63,502.77,504.63,507.07,509.1,511.03,512.87,514.17,515.8,516.7999]},
{"Participant":[61],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[11.47],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[374.6,377.7,379.6,380.6,382.03,383.5,384.67],"GlanceEndSeconds":[374.77,378.57,380.2,381.6,383,384.17,386.07]},
{"Participant":[61],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[21.61],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[484.64,485.965,488.6,490.645,491.705,492.605,493.68,494.9,496.225,497.445,498.845,499.77,501.87,503.29,504.57],"GlanceEndSeconds":[485.54,487.36,489.65,491.395,492.175,493.125,494.095,495.56,496.94,498.48,499.435,501.04,502.3,503.72,506.25]},
{"Participant":[61],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[29.69],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[559.12,560.705,562.805,564.03,564.87,566.25,567.715,568.94,570.78,572.31,574.93,576.29,578.02,579.23,580.625,581.635,583.08,584.325,585.885,586.875,588.345],"GlanceEndSeconds":[560.245,561.72,563.44,564.47,565.56,567.095,568.51,569.905,571.68,573.725,575.745,577.535,578.9,580.2,581.27,582.645,583.745,585.535,586.43,587.82,588.81]},
{"Participant":[61],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[33.58],"Vehicle":["B2"],"WeightedDisplay":[0.4264],"WeightedTouch":[0.0503],"WeightedHear":[0.8597],"WeightedSpeak":[0.0899],"WeightedLatency":[0.4264],"GlanceStartSeconds":[542.8,544.8,547,548.97,550.4,555.17,556.6,560.27,561.9,563.07,564.2,565.9,567.8,570.97,572.1],"GlanceEndSeconds":[543.57,545.97,547.53,549.67,551.17,556.17,557.47,561.03,562.5,563.53,565.37,566.3,568.83,571.43,572.6]},
{"Participant":[61],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[33.32],"Vehicle":["B2"],"WeightedDisplay":[0.4436],"WeightedTouch":[0.039],"WeightedHear":[0.8821],"WeightedSpeak":[0.0789],"WeightedLatency":[0.4436],"GlanceStartSeconds":[629.57,630.27,632.7,637.37,642.77,648.3,650.37,652.4,655.5,657.87],"GlanceEndSeconds":[629.9,630.9,633.3,637.8,643.27,648.87,651.97,653,656.4,658.47]},
{"Participant":[62],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[30.01],"Vehicle":["B2"],"WeightedDisplay":[0.09],"WeightedTouch":[0.91],"WeightedHear":[0.899],"WeightedSpeak":[0],"WeightedLatency":[0.09],"GlanceStartSeconds":[664.66,665.86,667.72,668.46,669.52,670.92,673.52,675.39,676.79,678.66,679.73,681.26,682.86,684.06,685.73,687.63,688.76,690,691,692.87,694],"GlanceEndSeconds":[665.32,666.46,668.19,669.06,670.66,671.52,674.12,676.13,677.59,679.39,680.46,681.93,683.66,685.26,686.67,688.16,689.56,690.54,692.14,693.54,694.62]},
{"Participant":[62],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[13.8],"Vehicle":["B2"],"WeightedDisplay":[0.2522],"WeightedTouch":[0.7478],"WeightedHear":[0.8957],"WeightedSpeak":[0],"WeightedLatency":[0.2522],"GlanceStartSeconds":[749.56,750.81,752.08,753.28,754.28,755.47,756.755,758.29,759.22,760.75,762.085],"GlanceEndSeconds":[750.18,751.445,752.88,753.88,754.9,756.17,757.925,758.775,760.35,761.45,763.115]},
{"Participant":[62],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[21.27],"Vehicle":["B2"],"WeightedDisplay":[0.3352],"WeightedTouch":[0.6648],"WeightedHear":[0.3352],"WeightedSpeak":[0],"WeightedLatency":[0.3352],"GlanceStartSeconds":[261.73,262.475,263.795,265.97,268.28,269.68,270.99,274.095,275.665,276.96,278.56,281.01],"GlanceEndSeconds":[262.04,263.265,265.445,267.895,269.395,270.39,273.66,275.16,276.695,278.16,280.31,282.94]},
{"Participant":[62],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[44.78],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[382.83,384.52,386.01,387.84,389.19,390.72,392.52,394.05,396.05,397.77,399.41,401.34,403.16,405.23,407.09,408.57,410.35,411.42,412.49,413.69,415.55,417.91,419.6,421.49,422.63,424.43,425.83],"GlanceEndSeconds":[383.91,385.23,387.55,388.64,390.19,392.19,393.59,395.72,397.22,398.93,400.88,402.83,404.83,406.75,408.1,409.95,410.82,411.89,412.89,414.75,417.55,419.24,420.89,422.16,423.49,424.96,427.61]},
{"Participant":[62],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[46.95],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[485.81,486.805,488.755,489.985,491.15,492.385,494.35,496.115,497.385,498.335,500.495,501.86,503.06,504.36,506.27,507.88,509.08,510.41,512.01,513.445,515.315,517.185,518.655,521.06,522.86,524.355,525.92,527.455,528.855,531.42],"GlanceEndSeconds":[486.37,488.135,489.655,490.785,491.785,493.915,495.115,496.715,497.785,499.685,501.325,502.595,503.795,505.465,507.055,508.71,510.11,511.245,512.975,514.94,516.75,518.385,520.355,522.46,523.99,525.23,527.12,528.42,530.89,532.655]},
{"Participant":[62],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[34.15],"Vehicle":["B2"],"WeightedDisplay":[0.4269],"WeightedTouch":[0.0524],"WeightedHear":[0.8533],"WeightedSpeak":[0.0943],"WeightedLatency":[0.4269],"GlanceStartSeconds":[410.01,413.145,414.52,419.775,420.975,423.21,424.49,428.385,431.865,432.78,437.165],"GlanceEndSeconds":[410.51,413.91,415.235,420.425,421.475,423.785,426.06,428.99,432.53,433.945,437.96]},
{"Participant":[63],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[33],"TaskDurationSeconds":[20.16],"Vehicle":["B1"],"WeightedDisplay":[0.4836],"WeightedTouch":[0.5164],"WeightedHear":[0.8234],"WeightedSpeak":[0],"WeightedLatency":[0.4836],"GlanceStartSeconds":[521.98,522.72,523.84,526.43,528.18,529.385,530.575,532.225,533.77,535.73,536.955,539.05,540.09],"GlanceEndSeconds":[522.17,523.4,524.585,527.595,529.01,529.78,531.75,532.955,535.19,536.6,538.29,539.55,541.51]},
{"Participant":[63],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[33],"TaskDurationSeconds":[16.93],"Vehicle":["B1"],"WeightedDisplay":[0.3757],"WeightedTouch":[0.6243],"WeightedHear":[0.811],"WeightedSpeak":[0],"WeightedLatency":[0.3757],"GlanceStartSeconds":[593.49,594.735,596.15,597.275,598.64,600.115,602.15,603.31,604.745,606.43,608.895,610.32],"GlanceEndSeconds":[594.26,595.725,596.79,597.9,599.46,601.595,603.025,604.34,605.805,608.08,609.7,610.42]},
{"Participant":[63],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[33],"TaskDurationSeconds":[1.135],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[266.94],"GlanceEndSeconds":[267.84]},
{"Participant":[63],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[33],"TaskDurationSeconds":[13.25],"Vehicle":["B1"],"WeightedDisplay":[0.0649],"WeightedTouch":[0.9351],"WeightedHear":[0.8917],"WeightedSpeak":[0],"WeightedLatency":[0.0649],"GlanceStartSeconds":[365.3,367.53,369.06,370.53,371.83,373.685,375.075,376.38,377.63],"GlanceEndSeconds":[366.38,368.485,369.795,371.32,372.58,374.66,375.905,377.14,378.195]},
{"Participant":[63],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[33],"TaskDurationSeconds":[12.87],"Vehicle":["B1"],"WeightedDisplay":[0.1189],"WeightedTouch":[0.8811],"WeightedHear":[0.8368],"WeightedSpeak":[0],"WeightedLatency":[0.1189],"GlanceStartSeconds":[437.31,438.92,440.93,442.2,443.46,445.11,446.75,449.28],"GlanceEndSeconds":[438.11,439.87,441.5,443.14,444.52,446.17,448.93,449.79]},
{"Participant":[63],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[33],"TaskDurationSeconds":[12.29],"Vehicle":["B1"],"WeightedDisplay":[0.3995],"WeightedTouch":[0.3157],"WeightedHear":[0.5321],"WeightedSpeak":[0.1522],"WeightedLatency":[0.3995],"GlanceStartSeconds":[437.29,438.49,439.84,441.76,444.34],"GlanceEndSeconds":[438,439.24,440.54,442.29,445.05]},
{"Participant":[63],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[33],"TaskDurationSeconds":[8.59],"Vehicle":["B1"],"WeightedDisplay":[0.5739],"WeightedTouch":[0.0815],"WeightedHear":[0.7567],"WeightedSpeak":[0.1618],"WeightedLatency":[0.5739],"GlanceStartSeconds":[502.84],"GlanceEndSeconds":[503.58]},
{"Participant":[64],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[23.66],"Vehicle":["B2"],"WeightedDisplay":[0.0951],"WeightedTouch":[0.9049],"WeightedHear":[0.9374],"WeightedSpeak":[0],"WeightedLatency":[0.0951],"GlanceStartSeconds":[422.4,423.835,424.995,426.655,427.645,428.88,430.29,431.41,432.27,433.14,434.555,435.72,437.44,438.72,440.035,440.905,442.685,443.81,444.735],"GlanceEndSeconds":[423.27,424.305,426.22,427.18,428.33,429.755,431.035,431.87,432.73,433.97,435.13,436.925,438.305,439.5,440.57,441.965,443.22,444.245,445.815]},
{"Participant":[64],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[9.78],"Vehicle":["B2"],"WeightedDisplay":[0.2556],"WeightedTouch":[0.7444],"WeightedHear":[0.8272],"WeightedSpeak":[0],"WeightedLatency":[0.2556],"GlanceStartSeconds":[492.74,494.27,495.95,496.65,497.91,499.65,501.91],"GlanceEndSeconds":[494,494.67,496.5,497.33,498.72,500.89,502.29]},
{"Participant":[64],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[3.8],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[250.27,251.655,253.94],"GlanceEndSeconds":[251.07,253.455,254.07]},
{"Participant":[64],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[11.46],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[355.19,357.285,358.765,359.86,361.725,363.04,364.22,365.385],"GlanceEndSeconds":[356.32,358.43,359.465,360.985,362.33,363.8,365.06,366.18]},
{"Participant":[64],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[12.12],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[426.84,428.135,429.17,430.345,431.29,432.575,433.465,434.62,436.06],"GlanceEndSeconds":[427.6,428.88,429.74,430.915,432.035,433.135,434.145,435.55,437.625]},
{"Participant":[64],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[32.11],"Vehicle":["B2"],"WeightedDisplay":[0.4544],"WeightedTouch":[0.0224],"WeightedHear":[0.9156],"WeightedSpeak":[0.062],"WeightedLatency":[0.4544],"GlanceStartSeconds":[478.485,480.395,484.6,489.665,499.17,502.155,503.62],"GlanceEndSeconds":[479.13,481.295,485.03,490.185,500.475,502.585,504.165]},
{"Participant":[65],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[18.33],"Vehicle":["B2"],"WeightedDisplay":[0.0922],"WeightedTouch":[0.9078],"WeightedHear":[0.9073],"WeightedSpeak":[0],"WeightedLatency":[0.0922],"GlanceStartSeconds":[589.67,591.185,592.03,593.12,594.45,596.21,598.365,600.09,602.405,603.79,606.825],"GlanceEndSeconds":[590.53,591.71,592.41,593.77,595.17,597.49,599.565,600.82,603.295,606.3,607.63]},
{"Participant":[65],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[5.73],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[433.67,434.855,437.445,439.16],"GlanceEndSeconds":[434.54,437.05,438.79,439.4]},
{"Participant":[65],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[20.01],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[609.47,610.45,612.47,614.22,616.35,618.03,620.07,621.62,623.65,625.66,627.87],"GlanceEndSeconds":[610.15,611.82,613.89,615.98,617.44,619.6,621.4,623.13,625.2,627.69,629.42]},
{"Participant":[65],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[25.98],"Vehicle":["B2"],"WeightedDisplay":[0.5242],"WeightedTouch":[0.0308],"WeightedHear":[0.8576],"WeightedSpeak":[0.1116],"WeightedLatency":[0.5242],"GlanceStartSeconds":[564.1,566.315,576.205,578.03,579.66,585.08,586.1],"GlanceEndSeconds":[565.015,567.335,577.49,579.07,580.475,585.53,587.01]},
{"Participant":[65],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[25.91],"Vehicle":["B2"],"WeightedDisplay":[0.5386],"WeightedTouch":[0.0351],"WeightedHear":[0.8719],"WeightedSpeak":[0.093],"WeightedLatency":[0.5386],"GlanceStartSeconds":[644.44,645.105,655.005,656.015,657.54,662.17,670.165],"GlanceEndSeconds":[644.835,645.6,655.7,656.965,658.95,663.48,670.35]},
{"Participant":[66],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[36],"TaskDurationSeconds":[37.32],"Vehicle":["B2"],"WeightedDisplay":[0.0576],"WeightedTouch":[0.9424],"WeightedHear":[0.8524],"WeightedSpeak":[0],"WeightedLatency":[0.0576],"GlanceStartSeconds":[432.29,433.38,434.87,436.425,440.43,441.72,443.735,445.06,446.3,449.165,450.885,452.52,453.805,455.88,458.005,459.76,461.405,463.37,465.975,468.34],"GlanceEndSeconds":[432.805,434.475,436.005,437.195,441.26,442.68,444.37,445.68,447.45,450.04,451.64,453.21,454.84,457.41,459.105,460.605,462.105,463.92,467.155,469.135]},
{"Participant":[66],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[36],"TaskDurationSeconds":[13.45],"Vehicle":["B2"],"WeightedDisplay":[0.1123],"WeightedTouch":[0.8877],"WeightedHear":[0.8669],"WeightedSpeak":[0],"WeightedLatency":[0.1123],"GlanceStartSeconds":[520.07,521.09,522.6,524.01,525.74,527.99,529.4,530.69,532.62],"GlanceEndSeconds":[520.61,521.99,523.59,525.28,527.2,528.89,529.89,532.17,533.11]},
{"Participant":[66],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[36],"TaskDurationSeconds":[1.165],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[270.635],"GlanceEndSeconds":[271.43]},
{"Participant":[66],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[36],"TaskDurationSeconds":[17.53],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[368.48,369.96,371.32,373.51,374.86,376.345,377.945,380.145,381.135,382.665,383.87,384.98],"GlanceEndSeconds":[369.26,370.965,373.075,374.41,375.495,377.41,379.085,380.635,382.01,383.435,384.535,385.705]},
{"Participant":[66],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[36],"TaskDurationSeconds":[20.76],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[446.72,448.04,449.285,450.64,452.515,454.205,455.455,457.24,459.02,460.58,462.025,464.445,466.46],"GlanceEndSeconds":[447.205,448.835,449.985,451.61,453.375,455.045,455.945,457.945,460.145,461.55,463.17,465.135,467.07]},
{"Participant":[66],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[36],"TaskDurationSeconds":[34.685],"Vehicle":["B2"],"WeightedDisplay":[0.4453],"WeightedTouch":[0.0555],"WeightedHear":[0.8635],"WeightedSpeak":[0.081],"WeightedLatency":[0.4453],"GlanceStartSeconds":[442.72,446.14,449.595,450.645,455.04,456.655,460.58,461.895,463.13,464.7,470.02],"GlanceEndSeconds":[443.88,447.28,450.05,451.2,455.61,457.89,461.325,462.58,464.325,466.345,470.76]},
{"Participant":[66],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[36],"TaskDurationSeconds":[33.395],"Vehicle":["B2"],"WeightedDisplay":[0.4586],"WeightedTouch":[0.022],"WeightedHear":[0.8994],"WeightedSpeak":[0.0786],"WeightedLatency":[0.4586],"GlanceStartSeconds":[526.38,528.735,539.065,543.315,544.91,546.21,547.515,549.18,551.805,553.305],"GlanceEndSeconds":[527.135,529.445,539.795,543.985,545.6,546.85,548.75,549.855,552.935,554.025]},
{"Participant":[67],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[29],"TaskDurationSeconds":[12.06],"Vehicle":["B1"],"WeightedDisplay":[0.335],"WeightedTouch":[0.665],"WeightedHear":[0.835],"WeightedSpeak":[0],"WeightedLatency":[0.335],"GlanceStartSeconds":[427.86,428.77,429.775,431.34,432.735,435.115,437.07,439.04],"GlanceEndSeconds":[428.13,429.275,430.815,431.945,434.09,436.305,438.73,439.64]},
{"Participant":[67],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[29],"TaskDurationSeconds":[14.09],"Vehicle":["B1"],"WeightedDisplay":[0.1909],"WeightedTouch":[0.8091],"WeightedHear":[0.8708],"WeightedSpeak":[0],"WeightedLatency":[0.1909],"GlanceStartSeconds":[491.5,492.5,495.24,496.88,498.375,500.745,502.575],"GlanceEndSeconds":[491.985,493.485,495.975,497.525,499.74,501.88,503.945]},
{"Participant":[67],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[29],"TaskDurationSeconds":[7.51],"Vehicle":["B1"],"WeightedDisplay":[0.4328],"WeightedTouch":[0.1445],"WeightedHear":[0.6491],"WeightedSpeak":[0.2064],"WeightedLatency":[0.4328],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[68],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[15.08],"Vehicle":["B1"],"WeightedDisplay":[0.3017],"WeightedTouch":[0.6983],"WeightedHear":[0.8408],"WeightedSpeak":[0],"WeightedLatency":[0.3017],"GlanceStartSeconds":[389.41,390.745,391.86,393.575,395.375,396.57,398.025,399.34,400.525],"GlanceEndSeconds":[390.155,391.33,392.445,394.51,395.81,397.51,398.79,399.74,401.94]},
{"Participant":[68],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[13.67],"Vehicle":["B1"],"WeightedDisplay":[0.2363],"WeightedTouch":[0.7637],"WeightedHear":[0.774],"WeightedSpeak":[0],"WeightedLatency":[0.2363],"GlanceStartSeconds":[461.94,463.37,464.27,465.5,467.97,469.43,470.67,471.87,472.93,474],"GlanceEndSeconds":[462.1,463.8,464.9,466.73,468.73,470.13,471.53,472.33,473.43,474.75]},
{"Participant":[68],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[15.22],"Vehicle":["B1"],"WeightedDisplay":[0.042],"WeightedTouch":[0.958],"WeightedHear":[0.9087],"WeightedSpeak":[0],"WeightedLatency":[0.042],"GlanceStartSeconds":[347.03,347.835,349.935,351.17,353.14,355.505,357.04,358.615,361.155],"GlanceEndSeconds":[347.405,349.105,350.55,351.92,353.925,356.225,357.89,359.435,361.805]},
{"Participant":[68],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[19.37],"Vehicle":["B1"],"WeightedDisplay":[0.0418],"WeightedTouch":[0.9582],"WeightedHear":[0.9267],"WeightedSpeak":[0],"WeightedLatency":[0.0418],"GlanceStartSeconds":[424.47,425.67,427.83,429.97,431.27,432.93,436.03,442.61],"GlanceEndSeconds":[424.97,426.1,428.4,430.53,431.67,433.37,436.43,443.55]},
{"Participant":[68],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[9.465],"Vehicle":["B1"],"WeightedDisplay":[0.5309],"WeightedTouch":[0.0972],"WeightedHear":[0.7073],"WeightedSpeak":[0.1955],"WeightedLatency":[0.5309],"GlanceStartSeconds":[532.77,540.4],"GlanceEndSeconds":[533.2,540.87]},
{"Participant":[68],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[8.825],"Vehicle":["B1"],"WeightedDisplay":[0.472],"WeightedTouch":[0.1586],"WeightedHear":[0.6629],"WeightedSpeak":[0.1785],"WeightedLatency":[0.472],"GlanceStartSeconds":[598.785],"GlanceEndSeconds":[599.065]},
{"Participant":[69],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[45],"TaskDurationSeconds":[39.89],"Vehicle":["B2"],"WeightedDisplay":[0.0391],"WeightedTouch":[0.9629],"WeightedHear":[0.8493],"WeightedSpeak":[0],"WeightedLatency":[0.0391],"GlanceStartSeconds":[604.67,607.32,609.63,613.04,615.39,617.99,619.51,621.54,624,625.29,626.79,628.96,631.22,634.4,636.96,638.92,640.69],"GlanceEndSeconds":[606,609.1,610.7,613.71,616.12,619.02,620.74,623.29,624.87,626.2,628.2,630.62,632.51,635.77,638.21,640.26,643.4]},
{"Participant":[69],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[45],"TaskDurationSeconds":[19.23],"Vehicle":["B2"],"WeightedDisplay":[0.195],"WeightedTouch":[0.805],"WeightedHear":[0.8934],"WeightedSpeak":[0],"WeightedLatency":[0.195],"GlanceStartSeconds":[701.78,703.385,705.305,707.23,710.08,712.805,716.4,718.24],"GlanceEndSeconds":[702.49,704.02,706.235,708.545,712.18,715.185,717.79,719.45]},
{"Participant":[69],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[45],"TaskDurationSeconds":[1.105],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[391.18],"GlanceEndSeconds":[392.285]},
{"Participant":[69],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[45],"TaskDurationSeconds":[26.49],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[496.83,499.33,500.93,501.95,503.6,505.93,508.68,512.57,514.68,515.91,518.43,520.58,523.12],"GlanceEndSeconds":[498.74,500.5,501.34,503.01,504.81,507.79,509.72,513.44,515.31,516.68,519.26,522.51,523.32]},
{"Participant":[69],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[45],"TaskDurationSeconds":[36.36],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[584.08,585.38,592.605,596.995,598.425,601.39,604.45,606.205,607.96,609.23,611.43,613.785,616.455],"GlanceEndSeconds":[584.875,586.505,593.66,597.635,600.66,602.41,605.375,606.94,608.575,610.32,612.955,615.06,617.75]},
{"Participant":[69],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[45],"TaskDurationSeconds":[45.09],"Vehicle":["B2"],"WeightedDisplay":[0.4848],"WeightedTouch":[0.0193],"WeightedHear":[0.8856],"WeightedSpeak":[0.0951],"WeightedLatency":[0.4848],"GlanceStartSeconds":[508.26,512.6,525.52,530.76],"GlanceEndSeconds":[508.86,513.7,526.79,531.5]},
{"Participant":[69],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[45],"TaskDurationSeconds":[41.385],"Vehicle":["B2"],"WeightedDisplay":[0.4436],"WeightedTouch":[0.0297],"WeightedHear":[0.871],"WeightedSpeak":[0.0993],"WeightedLatency":[0.4436],"GlanceStartSeconds":[613.75,616,620.26,628],"GlanceEndSeconds":[614.29,616.71,620.8,628.86]},
{"Participant":[70],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[31.93],"Vehicle":["B2"],"WeightedDisplay":[0.0583],"WeightedTouch":[0.9417],"WeightedHear":[0.9298],"WeightedSpeak":[0],"WeightedLatency":[0.0583],"GlanceStartSeconds":[424.435,426.2,427.4,428.8,430.33,432.185,433.65,435.565,437.565,439.465,440.705,443.375,445.505,447.24,449.105,450.86,452.645,454.12],"GlanceEndSeconds":[425.365,426.635,428.165,429.6,431.58,432.915,434.25,436.965,438.9,440.25,442.54,444.94,446.64,448.41,450.46,452.23,453.49,456.02]},
{"Participant":[70],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[14.26],"Vehicle":["B2"],"WeightedDisplay":[0.1957],"WeightedTouch":[0.8043],"WeightedHear":[0.8443],"WeightedSpeak":[0],"WeightedLatency":[0.1957],"GlanceStartSeconds":[510.06,512.595,514.97,516.77,518.79,520.71,522.18],"GlanceEndSeconds":[510.855,512.97,516.165,518.1,520.04,521.415,522.91]},
{"Participant":[70],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[2.67],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[267.66,268.725],"GlanceEndSeconds":[268.36,269.425]},
{"Participant":[70],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[15.01],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[373.325,374.505,376.845,378.065,380.72,382.19,383.37,385.17,387.835],"GlanceEndSeconds":[373.995,375.57,377.57,379.035,381.45,382.86,384.7,387.17,388.26]},
{"Participant":[70],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[18.55],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[449.41,450.7,451.99,454.77,458.95,460.785,462.69,464.185,465.52,466.985],"GlanceEndSeconds":[450.22,451.265,452.58,455.405,459.545,461.485,463.62,464.955,466.585,467.755]},
{"Participant":[70],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[31.41],"Vehicle":["B2"],"WeightedDisplay":[0.4228],"WeightedTouch":[0.0541],"WeightedHear":[0.8793],"WeightedSpeak":[0.0665],"WeightedLatency":[0.4228],"GlanceStartSeconds":[447.47,452.47,458.855,465.39,469.325],"GlanceEndSeconds":[447.99,453.22,459.97,467.19,470.04]},
{"Participant":[70],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[35.28],"Vehicle":["B2"],"WeightedDisplay":[0.479],"WeightedTouch":[0.0539],"WeightedHear":[0.8934],"WeightedSpeak":[0.0527],"WeightedLatency":[0.479],"GlanceStartSeconds":[534.815,545.92,548.175,553.175,554.345,555.9],"GlanceEndSeconds":[535.35,547.1,549.125,553.875,554.81,557.125]},
{"Participant":[71],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[36.19],"Vehicle":["B2"],"WeightedDisplay":[0.1296],"WeightedTouch":[0.8704],"WeightedHear":[0.9561],"WeightedSpeak":[0],"WeightedLatency":[0.1296],"GlanceStartSeconds":[604.29,605.39,607.93,609.59,611.41,612.88,615.69,617.46,620.79,624.04,625.57,627.46,629.16,630.88,632.55,634.38,635.54,638.35,639.96],"GlanceEndSeconds":[605.04,606.16,609.18,611.01,611.74,613.89,617.02,620.32,623.67,625.12,626.87,628.76,630.52,632.2,634.12,635,638.01,639.57,640.48]},
{"Participant":[71],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[7.13],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[388.4,389.6,391.52,392.445,394.225],"GlanceEndSeconds":[389.23,390.685,392.125,392.835,395.53]},
{"Participant":[71],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[44.44],"Vehicle":["B2"],"WeightedDisplay":[0.547],"WeightedTouch":[0.0572],"WeightedHear":[0.8699],"WeightedSpeak":[0.0729],"WeightedLatency":[0.547],"GlanceStartSeconds":[600.1,601.32,603.49,605.99,607.73,610.94,612.86,614.18,615.31,617.4,618.27,622.07,623.72,624.51,625.13,627.3,629.56,631.08,633.34,634.76,636.44,639.69,641.04,643.59],"GlanceEndSeconds":[600.75,603.16,605.23,607.32,610.31,611.91,613.89,614.95,616.64,617.96,618.79,623.29,624.32,624.79,625.38,629.21,630.76,632.97,634.37,635.67,637.7,640.65,642.29,644.46]},
{"Participant":[71],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[55.17],"Vehicle":["B2"],"WeightedDisplay":[0.5157],"WeightedTouch":[0.0181],"WeightedHear":[0.9284],"WeightedSpeak":[0.0535],"WeightedLatency":[0.5157],"GlanceStartSeconds":[698.3,699.37,700.63,702.57,704.83,706.19,707.32,709.4,710.82,711.98,713.5,715.67,716.89,718.61,720.59,721.77,725.72,727.94,729.32,731.47,732.98,734.75,736.48,739.67,741.73,743.01,744.48,746.61,749.24,750.44,752.62],"GlanceEndSeconds":[698.99,700.24,702.18,704.36,705.66,706.99,709.05,710.32,711.56,712.93,715.22,716.25,718.04,720.13,721.41,722.72,727.62,729.03,731.07,732.48,734.36,736,737.03,741.17,742.02,743.93,745.54,748.13,749.98,751.8,753.47]},
{"Participant":[71],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[2],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[41.86],"Vehicle":["B2"],"WeightedDisplay":[0.5064],"WeightedTouch":[0.026],"WeightedHear":[0.7121],"WeightedSpeak":[0.0839],"WeightedLatency":[0.5064],"GlanceStartSeconds":[766.39,767.31,769.98,771.79,773.49,775.54,776.92,778.59,780,781.64,784.67,785.67,788.72,789.78,791.14,792.64,794.43,796.89,798.59,799.88,801.56,804.23,805.62],"GlanceEndSeconds":[766.9,769.53,771.23,772.32,775.08,776.33,777.89,779.61,781.19,783.12,785.32,788.25,789.38,790.59,791.99,794.02,796.44,798,799.53,800.92,802.59,805.15,806.65]},
{"Participant":[72],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[39],"TaskDurationSeconds":[45.88],"Vehicle":["B1"],"WeightedDisplay":[0.1255],"WeightedTouch":[0.8745],"WeightedHear":[0.6027],"WeightedSpeak":[0],"WeightedLatency":[0.1255],"GlanceStartSeconds":[400.52,401.565,403.3,405.245,406.54,407.7,410.66,412.02,413.3,415.215,417.11,419.275,421.6,423.785,425.265,427.17,430.11,432.135,434.985,437.205,439.08,440.18,441.82,443.155,445.235],"GlanceEndSeconds":[401.12,403,404.88,406.215,407.415,409.395,411.75,412.855,414.9,416.8,418.935,421.23,423.36,424.73,426.935,427.815,431.825,434.385,436.52,438.62,439.815,441.23,442.78,444.905,446.4]},
{"Participant":[72],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[39],"TaskDurationSeconds":[21.52],"Vehicle":["B1"],"WeightedDisplay":[0.1324],"WeightedTouch":[0.8676],"WeightedHear":[0.6301],"WeightedSpeak":[0],"WeightedLatency":[0.1324],"GlanceStartSeconds":[509.75,510.93,512.535,514.035,515.56,517.76,519.425,521.09,523.525,525.035,528.245,530.485],"GlanceEndSeconds":[510.335,512.11,513.705,515.255,517.455,518.965,520.595,523.01,524.385,527.86,530.1,531.165]},
{"Participant":[72],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[39],"TaskDurationSeconds":[11.94],"Vehicle":["B1"],"WeightedDisplay":[0.4271],"WeightedTouch":[0.1189],"WeightedHear":[0.4271],"WeightedSpeak":[0.3442],"WeightedLatency":[0.4271],"GlanceStartSeconds":[398.52,399.24,400.71,404.47,408.39,409.98],"GlanceEndSeconds":[398.7,399.92,401.69,404.99,409.13,410.45]},
{"Participant":[72],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[2],"Gender":["M"],"Age":[39],"TaskDurationSeconds":[21.68],"Vehicle":["B1"],"WeightedDisplay":[0.4193],"WeightedTouch":[0.1398],"WeightedHear":[0.5489],"WeightedSpeak":[0.2518],"WeightedLatency":[0.4193],"GlanceStartSeconds":[420.67,422.24,423.58,432.07,441.6],"GlanceEndSeconds":[421.41,422.99,424.91,432.73,442.35]},
{"Participant":[73],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[31],"TaskDurationSeconds":[23.64],"Vehicle":["B1"],"WeightedDisplay":[0.3811],"WeightedTouch":[0.6189],"WeightedHear":[0.7263],"WeightedSpeak":[0],"WeightedLatency":[0.3811],"GlanceStartSeconds":[495.46,496.235,497.415,499.05,500.5,502.35,503.415,505.88,507.435,508.935,510.265,512.15,513.765,515.985,517.78],"GlanceEndSeconds":[495.785,496.88,498.58,500.165,501.815,503.135,505.22,506.9,508.435,509.55,511.6,513.2,515.585,517.4,518.75]},
{"Participant":[73],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[31],"TaskDurationSeconds":[2.26],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[355.53,356.58],"GlanceEndSeconds":[355.57,357.38]},
{"Participant":[73],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[31],"TaskDurationSeconds":[15.635],"Vehicle":["B1"],"WeightedDisplay":[0.119],"WeightedTouch":[0.881],"WeightedHear":[0.9117],"WeightedSpeak":[0],"WeightedLatency":[0.119],"GlanceStartSeconds":[454.015,455.49,456.985,459.165,461.01,463.565,465.175,466.42,468.4],"GlanceEndSeconds":[454.285,456.21,458.495,460.115,461.955,464.215,465.825,467.34,468.935]},
{"Participant":[74],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[17.97],"Vehicle":["B1"],"WeightedDisplay":[0.5364],"WeightedTouch":[0.4636],"WeightedHear":[0.847],"WeightedSpeak":[0],"WeightedLatency":[0.5364],"GlanceStartSeconds":[390.41,392.41,393.76,395.86,396.91,398.61,400.2,402.01,403.56,405.07],"GlanceEndSeconds":[391.16,393.26,394.34,396.42,397.92,399.52,401.53,403.03,404.56,406.66]},
{"Participant":[74],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[18.22],"Vehicle":["B1"],"WeightedDisplay":[0.4094],"WeightedTouch":[0.5906],"WeightedHear":[0.8507],"WeightedSpeak":[0],"WeightedLatency":[0.4094],"GlanceStartSeconds":[462.31,463.71,464.86,467.06,468.55,469.86,472.93,474.76,476.34,478.06],"GlanceEndSeconds":[463.05,464.42,465.79,468.18,469.31,471.01,474.21,476.03,477.39,479.74]},
{"Participant":[74],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[1.51],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[294.98],"GlanceEndSeconds":[295.81]},
{"Participant":[74],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[39.39],"Vehicle":["B1"],"WeightedDisplay":[0.0744],"WeightedTouch":[0.9256],"WeightedHear":[0.4793],"WeightedSpeak":[0],"WeightedLatency":[0.0744],"GlanceStartSeconds":[400.2,401.445,403.465,404.79,406.405,407.695,408.94,410.44,411.74,413.725,415.455,416.545,419.01,421.28,423.155,425.41,427.1,428.32,429.41,430.585,431.79,433.845,435.255,437.53],"GlanceEndSeconds":[400.92,402.915,404.445,405.99,407.345,408.585,409.99,411.275,413.335,414.945,416.055,418.525,420.875,422.665,424.97,426.79,428.025,429.08,429.89,431.265,432.665,434.63,437.07,439.375]},
{"Participant":[74],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[37.54],"Vehicle":["B1"],"WeightedDisplay":[0.2259],"WeightedTouch":[0.7741],"WeightedHear":[0.7792],"WeightedSpeak":[0],"WeightedLatency":[0.2259],"GlanceStartSeconds":[493.84,496.135,497.9,499.095,501.78,503.405,504.745,505.915,507.625,509.515,510.75,511.595,513.07,514.745,516.9,518.025,519.855,521.06,522.28,524.215,525.455,526.7,528.4,529.57,530.5],"GlanceEndSeconds":[494.44,497.565,498.795,499.865,502.885,503.715,505.335,507.03,509.1,510.5,511.14,512.555,514.04,516.305,517.49,519.28,520.49,521.76,523.635,524.89,526.33,528.13,529.27,530.4,531.38]},
{"Participant":[74],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[23.54],"Vehicle":["B1"],"WeightedDisplay":[0.3641],"WeightedTouch":[0.0718],"WeightedHear":[0.8862],"WeightedSpeak":[0.0421],"WeightedLatency":[0.3641],"GlanceStartSeconds":[546.1,561.26,568.95],"GlanceEndSeconds":[546.85,561.96,569.23]},
{"Participant":[74],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[2],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[21.14],"Vehicle":["B1"],"WeightedDisplay":[0.3482],"WeightedTouch":[0.2914],"WeightedHear":[0.6485],"WeightedSpeak":[0.0601],"WeightedLatency":[0.3482],"GlanceStartSeconds":[586.11,588.09,589.72,591.16],"GlanceEndSeconds":[586.86,588.69,590.62,591.88]},
{"Participant":[74],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[38.98],"Vehicle":["B1"],"WeightedDisplay":[0.4885],"WeightedTouch":[0.1575],"WeightedHear":[0.6809],"WeightedSpeak":[0.0354],"WeightedLatency":[0.4885],"GlanceStartSeconds":[664.33,698.12,703.14],"GlanceEndSeconds":[664.77,699.39,703.31]},
{"Participant":[74],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[2],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[8.5],"Vehicle":["B1"],"WeightedDisplay":[0.5635],"WeightedTouch":[0.0906],"WeightedHear":[0.7753],"WeightedSpeak":[0.1341],"WeightedLatency":[0.5635],"GlanceStartSeconds":[703.55],"GlanceEndSeconds":[703.73]},
{"Participant":[75],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[13.62],"Vehicle":["B2"],"WeightedDisplay":[0.1175],"WeightedTouch":[0.8825],"WeightedHear":[0.638],"WeightedSpeak":[0],"WeightedLatency":[0.1175],"GlanceStartSeconds":[388.615,390.22,391.845,393.195,395.515,397.725],"GlanceEndSeconds":[389.355,390.62,392.53,394.34,396.67,398.345]},
{"Participant":[75],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[33.24],"Vehicle":["B2"],"WeightedDisplay":[0.0671],"WeightedTouch":[0.9329],"WeightedHear":[0.8261],"WeightedSpeak":[0],"WeightedLatency":[0.0671],"GlanceStartSeconds":[455.98,458.75,461.02,465.32,468.39,472,474.25,475.34,477.8,481.14,484.62],"GlanceEndSeconds":[456.61,459.02,462.02,465.74,468.83,472.85,474.85,477.22,479.62,481.8,485.56]},
{"Participant":[75],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[3.55],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[259.135],"GlanceEndSeconds":[259.735]},
{"Participant":[75],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[23.85],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[370.92,373.98,377.7,378.88,382.4,384.01,385.46,387.79,389.23,390.71],"GlanceEndSeconds":[371.86,374.43,378.26,379.44,382.93,384.64,385.99,388.4,389.97,391.27]},
{"Participant":[75],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[28.38],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[450.44,452.34,455.1,458.61,460.04,461.385,462.925,465.08,466.275,467.845,469.255,470.72,472.65,474.58,475.975,477.36],"GlanceEndSeconds":[451.04,452.785,455.86,459.1,460.515,461.88,464.35,465.59,467.025,468.42,470.085,471.355,473.655,475.35,476.495,478]},
{"Participant":[75],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[36.59],"Vehicle":["B2"],"WeightedDisplay":[0.4627],"WeightedTouch":[0.0394],"WeightedHear":[0.8606],"WeightedSpeak":[0.1],"WeightedLatency":[0.4627],"GlanceStartSeconds":[420.98,423.15,424.09,425.415,436.585,438.775,444.35,445.545],"GlanceEndSeconds":[421.48,423.625,424.725,426.14,437.92,439.345,445.005,447.11]},
{"Participant":[75],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[35.29],"Vehicle":["B2"],"WeightedDisplay":[0.4131],"WeightedTouch":[0.0601],"WeightedHear":[0.843],"WeightedSpeak":[0.0969],"WeightedLatency":[0.4131],"GlanceStartSeconds":[511.57,514.33,515.75,525.91,534.59],"GlanceEndSeconds":[512.38,514.7,516.58,526.8,535.67]},
{"Participant":[76],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[14.95],"Vehicle":["B1"],"WeightedDisplay":[0.4796],"WeightedTouch":[0.5204],"WeightedHear":[0.7351],"WeightedSpeak":[0],"WeightedLatency":[0.4796],"GlanceStartSeconds":[379.45,380.705,382.26,383.98,385.765,386.895,389.265,392.6],"GlanceEndSeconds":[380.025,381.54,383.515,385.5,386.365,388.805,391.845,393.78]},
{"Participant":[76],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[17.81],"Vehicle":["B1"],"WeightedDisplay":[0.2617],"WeightedTouch":[0.7383],"WeightedHear":[0.8782],"WeightedSpeak":[0],"WeightedLatency":[0.2617],"GlanceStartSeconds":[446.08,446.79,447.98,449.62,452.125,455.025,456.485,458.905,460.33],"GlanceEndSeconds":[446.45,447.44,449.24,451.62,453.73,455.73,458.495,459.995,462.285]},
{"Participant":[76],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[1.445],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[269.085],"GlanceEndSeconds":[270.53]},
{"Participant":[76],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[18.02],"Vehicle":["B1"],"WeightedDisplay":[0.1104],"WeightedTouch":[0.8896],"WeightedHear":[0.9018],"WeightedSpeak":[0],"WeightedLatency":[0.1104],"GlanceStartSeconds":[374.36,376.58,378.345,380.565,382.205,383.48,384.965,386.24,388.625],"GlanceEndSeconds":[376.19,377.705,380.16,381.69,382.95,384.425,385.715,387.925,391.46]},
{"Participant":[76],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[20.94],"Vehicle":["B1"],"WeightedDisplay":[0.0984],"WeightedTouch":[0.9016],"WeightedHear":[0.8706],"WeightedSpeak":[0],"WeightedLatency":[0.0984],"GlanceStartSeconds":[451.47,452.57,455.39,456.82,458.03,459.46,462.96,464.28,465.9,467.88,469.38],"GlanceEndSeconds":[452.07,453.94,456.39,457.48,459.07,460.53,463.62,465.34,466.91,469.11,470.5]},
{"Participant":[76],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[22.07],"Vehicle":["B1"],"WeightedDisplay":[0.4295],"WeightedTouch":[0.1291],"WeightedHear":[0.7164],"WeightedSpeak":[0.1545],"WeightedLatency":[0.4295],"GlanceStartSeconds":[816.02,829.48],"GlanceEndSeconds":[816.14,830.3]},
{"Participant":[76],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[2.86],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[0],"WeightedHear":[0],"WeightedSpeak":[1],"WeightedLatency":[0],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[76],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[2],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[9.73],"Vehicle":["B1"],"WeightedDisplay":[0.5128],"WeightedTouch":[0.1059],"WeightedHear":[0.6763],"WeightedSpeak":[0.2179],"WeightedLatency":[0.5128],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[77],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[32],"TaskDurationSeconds":[15.18],"Vehicle":["B1"],"WeightedDisplay":[0.3999],"WeightedTouch":[0.6001],"WeightedHear":[0.8267],"WeightedSpeak":[0],"WeightedLatency":[0.3999],"GlanceStartSeconds":[372.22,374.25,375.435,377.385,378.88,380.705,382.435,383.89,385.405,386.81],"GlanceEndSeconds":[372.815,374.79,376.8,378.17,379.805,381.95,383.14,384.945,386.28,387.235]},
{"Participant":[77],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[32],"TaskDurationSeconds":[17.41],"Vehicle":["B1"],"WeightedDisplay":[0.4118],"WeightedTouch":[0.5882],"WeightedHear":[0.8696],"WeightedSpeak":[0],"WeightedLatency":[0.4118],"GlanceStartSeconds":[438.51,439.095,441.02,443.4,444.495,446.13,447.515,449.27,450.515,452.315,453.51,455.195],"GlanceEndSeconds":[438.615,440.43,442.445,443.98,445.63,446.835,448.2,449.875,451.61,452.84,454.55,455.785]},
{"Participant":[77],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[32],"TaskDurationSeconds":[0.9],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[345.92],"GlanceEndSeconds":[346.35]},
{"Participant":[77],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[32],"TaskDurationSeconds":[42.45],"Vehicle":["B1"],"WeightedDisplay":[0.2457],"WeightedTouch":[0.7543],"WeightedHear":[0.78],"WeightedSpeak":[0],"WeightedLatency":[0.2457],"GlanceStartSeconds":[442.03,443.185,444.535,446.275,447.715,449.39,451.2,452.62,453.795,455.88,457.455,459.395,461.29,463.045,464.945,468.005,469.8,471.4,473.05,475.52,478.085,479.41,480.77,481.735,484.41],"GlanceEndSeconds":[442.56,444.005,445.57,446.88,448.885,450.65,452.155,453.25,455.255,456.785,458.775,460.77,462.62,464.39,466.715,469.305,470.78,472.34,473.78,476.435,478.865,480.21,481.305,483.665,484.48]},
{"Participant":[77],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[32],"TaskDurationSeconds":[33.7],"Vehicle":["B1"],"WeightedDisplay":[0.0591],"WeightedTouch":[0.9409],"WeightedHear":[0.9258],"WeightedSpeak":[0],"WeightedLatency":[0.0591],"GlanceStartSeconds":[543.54,545.355,547.59,550.24,552.285,556.405,558.22,560.28,561.81,563.115,564.61,566.055,567.41,569.875,571.315,573.365,574.82],"GlanceEndSeconds":[544.55,547.215,549.38,551.2,552.855,557.58,559.675,561.315,562.565,563.865,565.3,566.83,568.2,570.53,572.005,574.005,576.41]},
{"Participant":[77],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[32],"TaskDurationSeconds":[8.77],"Vehicle":["B1"],"WeightedDisplay":[0.4892],"WeightedTouch":[0.1414],"WeightedHear":[0.6739],"WeightedSpeak":[0.1847],"WeightedLatency":[0.4892],"GlanceStartSeconds":[522.75],"GlanceEndSeconds":[523.32]},
{"Participant":[77],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[32],"TaskDurationSeconds":[11.08],"Vehicle":["B1"],"WeightedDisplay":[0.5126],"WeightedTouch":[0.0894],"WeightedHear":[0.657],"WeightedSpeak":[0.2536],"WeightedLatency":[0.5126],"GlanceStartSeconds":[607.87,616.19],"GlanceEndSeconds":[608.35,616.43]},
{"Participant":[78],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[22.53],"Vehicle":["B1"],"WeightedDisplay":[0.5064],"WeightedTouch":[0.4936],"WeightedHear":[0.8944],"WeightedSpeak":[0],"WeightedLatency":[0.5064],"GlanceStartSeconds":[433.05,435.035,436.735,439.11,441.01,443.78,445.11,447.18,448.915,450.66,452.685,454.91],"GlanceEndSeconds":[434.025,436.175,437.79,440.505,442.325,444.63,446.405,448.205,450.09,451.985,453.86,455.58]},
{"Participant":[78],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[30.51],"Vehicle":["B1"],"WeightedDisplay":[0.2911],"WeightedTouch":[0.7089],"WeightedHear":[0.9223],"WeightedSpeak":[0],"WeightedLatency":[0.2911],"GlanceStartSeconds":[511.4,513.305,514.61,518.415,521.875,524.98,527.135,528.55,530.635,532.2,534.145,535.68,537.515,540.725],"GlanceEndSeconds":[512.575,514.3,515.805,520.01,522.81,526.685,527.815,529.715,531.485,533.145,535.105,536.91,538.73,541.44]},
{"Participant":[78],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[1.89],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[596.285,597.575],"GlanceEndSeconds":[597.075,598]},
{"Participant":[78],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[24.86],"Vehicle":["B1"],"WeightedDisplay":[0.0326],"WeightedTouch":[0.9674],"WeightedHear":[0.885],"WeightedSpeak":[0],"WeightedLatency":[0.0326],"GlanceStartSeconds":[696.57,698.985,701.015,702.75,704.375,706.08,708.755,709.94,711.835,714.145,715.585,716.78,717.885,719.08],"GlanceEndSeconds":[697.815,700.445,701.77,703.845,705.235,706.96,709.48,710.76,712.64,714.675,716.25,717.35,718.545,720.285]},
{"Participant":[78],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[11.88],"Vehicle":["B1"],"WeightedDisplay":[0.0673],"WeightedTouch":[0.9327],"WeightedHear":[0.8081],"WeightedSpeak":[0],"WeightedLatency":[0.0673],"GlanceStartSeconds":[777.73,780.61,782.12,784.09,786.19,788.505],"GlanceEndSeconds":[779.62,781.755,783.175,785.285,787.945,789.245]},
{"Participant":[78],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[25.3],"Vehicle":["B1"],"WeightedDisplay":[0.2957],"WeightedTouch":[0.0581],"WeightedHear":[0.7708],"WeightedSpeak":[0.1711],"WeightedLatency":[0.2957],"GlanceStartSeconds":[522.05],"GlanceEndSeconds":[522.95]},
{"Participant":[78],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[2],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[21.28],"Vehicle":["B1"],"WeightedDisplay":[0.4154],"WeightedTouch":[0.0531],"WeightedHear":[0.7143],"WeightedSpeak":[0.2326],"WeightedLatency":[0.4154],"GlanceStartSeconds":[561.97],"GlanceEndSeconds":[562.61]},
{"Participant":[78],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[16.59],"Vehicle":["B1"],"WeightedDisplay":[0.296],"WeightedTouch":[0.0585],"WeightedHear":[0.6781],"WeightedSpeak":[0.1193],"WeightedLatency":[0.296],"GlanceStartSeconds":[645.93],"GlanceEndSeconds":[646.57]},
{"Participant":[79],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[30.29],"Vehicle":["B2"],"WeightedDisplay":[0.1677],"WeightedTouch":[0.8323],"WeightedHear":[0.9023],"WeightedSpeak":[0],"WeightedLatency":[0.1677],"GlanceStartSeconds":[440.71,441.725,444.255,446.35,448.565,450.28,452.135,454.29,456.62,458.405,460.835,462.49,464.45,466.185,468.415,470.6],"GlanceEndSeconds":[441.215,442.82,445.995,448.01,450.025,451.52,454.005,455.965,458.04,460.465,462.075,463.995,465.775,467.165,470.195,471]},
{"Participant":[79],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[15.38],"Vehicle":["B2"],"WeightedDisplay":[0.0657],"WeightedTouch":[0.9369],"WeightedHear":[0.7796],"WeightedSpeak":[0],"WeightedLatency":[0.0657],"GlanceStartSeconds":[522.81,524.345,526.87,528.155,530.975,533.27,534.31,536.475],"GlanceEndSeconds":[523.385,525.9,527.615,530.23,532.66,533.855,536.025,538.125]},
{"Participant":[79],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[2],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[263.47,264.2],"GlanceEndSeconds":[263.8,265.47]},
{"Participant":[79],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[55.86],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[368.47,369.27,371.99,373.89,375.06,377.19,379.42,381.23,382.49,384.33,385.83,388.19,391.02,395.02,397.39,399.39,401.39,402.89,404.23,406.42,408.2,409.41,411.44,413.27,414.41,415.47,417.35,419.02,420.45,421.62,422.95],"GlanceEndSeconds":[368.73,371.6,373.62,374.52,376.82,379.06,380.72,382.26,383.96,385.43,387.86,390.56,392.75,396.86,398.98,400.85,402.56,403.89,406.09,407.79,409.04,411.11,412.17,413.97,415.21,416.57,418.05,419.95,420.88,422.65,424.33]},
{"Participant":[79],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[20.16],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[481.51,483.07,484.82,487.675,489.685,492.285,493.555,494.88,497.54,501.525],"GlanceEndSeconds":[482.745,484.41,487.005,489.135,491.88,493.03,494.41,497.035,500.03,501.67]},
{"Participant":[79],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[34.37],"Vehicle":["B2"],"WeightedDisplay":[0.4731],"WeightedTouch":[0.037],"WeightedHear":[0.8903],"WeightedSpeak":[0.0727],"WeightedLatency":[0.4731],"GlanceStartSeconds":[404.37,407.36,411.86,415.66,417.43,422.11,424.4,426.4,435.26],"GlanceEndSeconds":[405.55,408.34,412.76,416.32,419,423.74,425.95,427.87,436.17]},
{"Participant":[79],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[47.9],"Vehicle":["B2"],"WeightedDisplay":[0.3747],"WeightedTouch":[0.0493],"WeightedHear":[0.7209],"WeightedSpeak":[0.0641],"WeightedLatency":[0.3747],"GlanceStartSeconds":[492.64,494.46,495.29,496.35,498.1,499.98,505.06,509.38,511.28,515.16,520.38,524.4,526.32,529.12,538.06],"GlanceEndSeconds":[493.62,494.8,495.94,497.65,499.08,501.09,505.56,510.84,511.97,516.11,521.59,525.25,526.96,530.32,538.72]},
{"Participant":[80],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[17.66],"Vehicle":["B1"],"WeightedDisplay":[0.2707],"WeightedTouch":[0.7305],"WeightedHear":[0.705],"WeightedSpeak":[0],"WeightedLatency":[0.2707],"GlanceStartSeconds":[516.93,518.21,519.58,524.775,527.17,528.945,531.995],"GlanceEndSeconds":[517.52,519.19,522.825,526.605,528.065,531.4,534.01]},
{"Participant":[80],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[17],"Vehicle":["B1"],"WeightedDisplay":[0.37],"WeightedTouch":[0.63],"WeightedHear":[0.8518],"WeightedSpeak":[0],"WeightedLatency":[0.37],"GlanceStartSeconds":[590.26,591.655,593.005,595.505,597.645,599.57,600.73,601.95,603.65,606.085],"GlanceEndSeconds":[590.855,592.47,594.845,597.135,599.08,600.29,601.305,602.71,605.405,606.785]},
{"Participant":[80],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[4.08],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[438.92,440.04,442.15],"GlanceEndSeconds":[439.54,441.76,442.69]},
{"Participant":[80],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[17.49],"Vehicle":["B1"],"WeightedDisplay":[0.1555],"WeightedTouch":[0.8445],"WeightedHear":[0.8496],"WeightedSpeak":[0],"WeightedLatency":[0.1555],"GlanceStartSeconds":[547.7,548.85,551.36,553.9,555.43,556.98,558.4,560.51,561.98,563.35],"GlanceEndSeconds":[548.23,550.88,553.48,554.99,555.99,557.71,559.06,561.34,562.73,564.86]},
{"Participant":[80],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[15.21],"Vehicle":["B1"],"WeightedDisplay":[0.2314],"WeightedTouch":[0.7686],"WeightedHear":[0.8573],"WeightedSpeak":[0],"WeightedLatency":[0.2314],"GlanceStartSeconds":[630.03,631.05,632.66,634.79,636.34,638.12,639.72,641.19,643.68],"GlanceEndSeconds":[630.32,632.17,634.12,636,637.42,639.26,640.66,643.22,644.49]},
{"Participant":[80],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[9.055],"Vehicle":["B1"],"WeightedDisplay":[0.5433],"WeightedTouch":[0.0939],"WeightedHear":[0.7256],"WeightedSpeak":[0.1806],"WeightedLatency":[0.5433],"GlanceStartSeconds":[374.16,379.25],"GlanceEndSeconds":[375.065,379.84]},
{"Participant":[80],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[47],"TaskDurationSeconds":[9.51],"Vehicle":["B1"],"WeightedDisplay":[0.489],"WeightedTouch":[0.1987],"WeightedHear":[0.6614],"WeightedSpeak":[0.1399],"WeightedLatency":[0.489],"GlanceStartSeconds":[439.36],"GlanceEndSeconds":[440.26]},
{"Participant":[81],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[61],"TaskDurationSeconds":[59.69],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[451.7,454.2,456.2,457.67,459.4,461.47,463.93,465.4,467.47,470.07,472.4,474.8,476.47,478.07,481.73,483.87,485.13,486.93,488.47,489.67,491.4,492.67,494.07,494.87,496.73,498.67,500.27,502.27,504,505.53,507.07,509,510.27],"GlanceEndSeconds":[451.92,455.4,457,459,461.07,463.4,464.8,466.73,469.4,471.6,474.2,475.8,477.27,479.47,483.13,484.6,486.47,488.07,489.13,490.73,492.07,493.6,494.33,496.33,498,499.8,501.8,503.47,505.07,506.53,508.53,509.93,511.39]},
{"Participant":[81],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[61],"TaskDurationSeconds":[44.44],"Vehicle":["B2"],"WeightedDisplay":[0.0324],"WeightedTouch":[0.9676],"WeightedHear":[0.0324],"WeightedSpeak":[0],"WeightedLatency":[0.0324],"GlanceStartSeconds":[573.31,574.58,576.8,578.13,579.33,580.27,581.67,583.27,585.67,587.07,589.33,591.13,593.13,595,596.6,598.27,599.93,601.73,603.87,605.47,607.87,610.07,612.13,613.4,615.13,617.13],"GlanceEndSeconds":[573.74,575.31,577.6,578.93,579.73,581.13,582.67,585.13,586.4,588.8,590.4,592.6,594.47,596.2,597.93,599.2,601.2,603.33,605.13,607.27,609.2,611.6,612.87,614.67,616.47,617.75]},
{"Participant":[82],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[19.49],"Vehicle":["B2"],"WeightedDisplay":[0.0954],"WeightedTouch":[0.9046],"WeightedHear":[0.9159],"WeightedSpeak":[0],"WeightedLatency":[0.0954],"GlanceStartSeconds":[362.07,363.5,364.38,365.39,366.31,367.29,368.31,369.22,370.25,371.32,372.53,373.77,375.2,376.55,377.91,379.34,381.33],"GlanceEndSeconds":[362.74,363.91,364.82,365.78,366.87,367.8,368.84,369.85,370.76,372.07,373.32,374.61,376.16,377.23,378.41,380.41,381.56]},
{"Participant":[82],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[9.49],"Vehicle":["B2"],"WeightedDisplay":[0.1328],"WeightedTouch":[0.8672],"WeightedHear":[0.8282],"WeightedSpeak":[0],"WeightedLatency":[0.1328],"GlanceStartSeconds":[434.42,435.85,437.09,438.14,439.46,440.65,441.72],"GlanceEndSeconds":[434.84,436.24,437.62,438.6,440.27,441.19,442.75]},
{"Participant":[82],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[3.06],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[353.5,354.445,355.215,356.39],"GlanceEndSeconds":[353.975,355.015,355.905,356.56]},
{"Participant":[82],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[32.34],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[468.78,470.035,471.33,472.4,473.76,474.66,475.705,478.435,480.11,481.09,482.095,483.445,484.495,485.605,487.55,488.575,489.94,491.785,492.925,494.1,495.68,496.71,497.8,499.05,500.195],"GlanceEndSeconds":[469.46,470.455,472.055,472.635,474.28,475.175,476.43,479.46,480.515,481.645,482.895,483.975,485.095,486.785,488.085,489.13,490.75,492.41,493.48,494.565,496.145,497.265,498.285,499.51,500.64]},
{"Participant":[82],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[22.98],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[586.28,587.25,588.19,589.79,591.19,592.6,593.71,595.22,596.69,597.72,598.77,599.76,601.27,602.82,604.45,606.06,607.4],"GlanceEndSeconds":[586.68,587.8,588.59,590.24,591.75,593.2,594.56,596.22,597.22,598.42,599.32,600.44,601.91,603.47,605.7,606.98,608.23]},
{"Participant":[82],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[34.67],"Vehicle":["B2"],"WeightedDisplay":[0.4476],"WeightedTouch":[0.0531],"WeightedHear":[0.876],"WeightedSpeak":[0.071],"WeightedLatency":[0.4476],"GlanceStartSeconds":[729.86,739.19,742.02,743.575,747.17],"GlanceEndSeconds":[730.44,739.835,742.53,744.14,747.76]},
{"Participant":[83],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[66],"TaskDurationSeconds":[44.33],"Vehicle":["B2"],"WeightedDisplay":[0.0519],"WeightedTouch":[0.9481],"WeightedHear":[0.7313],"WeightedSpeak":[0],"WeightedLatency":[0.0519],"GlanceStartSeconds":[505.39,508.45,512.37,515.17,520.92,523.08,524.38,525.95,527.36,528.89,531.03,533.33,535.59,537.33,541.98,543.73,546.23],"GlanceEndSeconds":[506.42,509.49,513.14,516.31,521.65,523.88,525.45,526.72,528.23,530.13,532.26,534.83,536.56,538.09,543.14,544.69,546.69]},
{"Participant":[83],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[66],"TaskDurationSeconds":[24.68],"Vehicle":["B2"],"WeightedDisplay":[0.2719],"WeightedTouch":[0.7281],"WeightedHear":[0.8663],"WeightedSpeak":[0],"WeightedLatency":[0.2719],"GlanceStartSeconds":[605.48,607.15,610.36,612.95,615.21,617.12,619.33,622.48,625.16,627.31,629],"GlanceEndSeconds":[606.15,607.78,611.05,613.95,616.24,618.56,620.95,623.08,626.68,628.11,629.7]},
{"Participant":[83],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[66],"TaskDurationSeconds":[3.8],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[382.6,384.09,385.325],"GlanceEndSeconds":[383.69,384.74,386.4]},
{"Participant":[83],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[66],"TaskDurationSeconds":[38.67],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[484.53,486.63,487.67,490.1,491.67,493.9,495.2,497.23,499.53,501.63,503.96,506.86,508.22,511.26,513.82,516.42,518.56,521.06],"GlanceEndSeconds":[485.5,487.3,489.27,490.83,492.72,494.73,496.49,498.9,501.13,503,505.46,507.56,509.36,512.16,514.76,517.76,519.59,522.16]},
{"Participant":[83],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[66],"TaskDurationSeconds":[39.82],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[580.54,581.44,582.51,583.78,585.51,587.91,590.02,591.69,593.62,596.39,598.35,599.62,600.72,602.42,603.42,606.99,609.85,611.35,613.79,616.15,619.69],"GlanceEndSeconds":[581.11,582.18,583.28,584.94,586.24,588.71,591.09,592.82,595.09,597.32,598.95,600.05,601.75,602.85,605.12,608.09,610.79,612.52,615.59,618.32,620.36]},
{"Participant":[83],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[66],"TaskDurationSeconds":[36.2],"Vehicle":["B2"],"WeightedDisplay":[0.4909],"WeightedTouch":[0.037],"WeightedHear":[0.8953],"WeightedSpeak":[0.0677],"WeightedLatency":[0.4909],"GlanceStartSeconds":[514.6,518.56,523.74,529.21,532,536.9,539.27,542.75,549.08],"GlanceEndSeconds":[515.72,519.39,524.44,531.18,533.12,538.73,540.4,543.01,549.31]},
{"Participant":[83],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[66],"TaskDurationSeconds":[50.6],"Vehicle":["B2"],"WeightedDisplay":[0.4826],"WeightedTouch":[0.0277],"WeightedHear":[0.6381],"WeightedSpeak":[0.08],"WeightedLatency":[0.4826],"GlanceStartSeconds":[604.76,607.53,610.03,612.29,614.43,616.26,619.32,621.45,624.87,626.99,630.96,633.62,636.3,638.77,641.37,643.5,645.82,650.96,654.13],"GlanceEndSeconds":[605.79,608.46,610.65,613.09,615.16,617.86,620.82,622.45,625.87,627.8,632.36,635.12,637.76,640.07,642.24,644.03,647.49,651.86,655.03]},
{"Participant":[83],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[2],"Gender":["M"],"Age":[66],"TaskDurationSeconds":[35.51],"Vehicle":["B2"],"WeightedDisplay":[0.443],"WeightedTouch":[0.0304],"WeightedHear":[0.8651],"WeightedSpeak":[0.1045],"WeightedLatency":[0.443],"GlanceStartSeconds":[658.56,660.59,662.81,671.52,677.08,681.42,685.39,687.21,692.22],"GlanceEndSeconds":[659.44,661.79,663.55,674.08,678.91,683.09,686.29,688.01,692.55]},
{"Participant":[84],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[13.29],"Vehicle":["B1"],"WeightedDisplay":[0.4093],"WeightedTouch":[0.5907],"WeightedHear":[0.8488],"WeightedSpeak":[0],"WeightedLatency":[0.4093],"GlanceStartSeconds":[463.33,464.36,466.575,467.43,469.355,470.33,472.88,473.955,475.935],"GlanceEndSeconds":[463.875,466.03,467.03,469.045,469.89,472.22,473.335,475.23,476.53]},
{"Participant":[84],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[16.34],"Vehicle":["B1"],"WeightedDisplay":[0.4082],"WeightedTouch":[0.5918],"WeightedHear":[0.8862],"WeightedSpeak":[0],"WeightedLatency":[0.4082],"GlanceStartSeconds":[535.04,536.59,537.73,539.36,541.39,542.73,543.79,545.26,546.83,547.96,549.29,550.56],"GlanceEndSeconds":[535.53,537.26,538.33,540.36,542.09,543.26,544.49,546.36,547.59,548.83,549.69,551.03]},
{"Participant":[84],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[1.42],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[294.29,295.125],"GlanceEndSeconds":[294.695,295.71]},
{"Participant":[84],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[22.94],"Vehicle":["B1"],"WeightedDisplay":[0.0336],"WeightedTouch":[0.9664],"WeightedHear":[0.9276],"WeightedSpeak":[0],"WeightedLatency":[0.0336],"GlanceStartSeconds":[397.21,399.77,401.17,402.3,403.7,405.07,406.67,407.6,408.67,409.93,411.03,412.3,413.38,414.64,415.57,416.48,417.41,419.15],"GlanceEndSeconds":[397.33,400.6,401.87,403.23,404.63,406.13,407.1,408.13,409.13,410.47,411.8,412.9,414.18,415.18,416.11,417.05,418.75,419.81]},
{"Participant":[84],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[17.42],"Vehicle":["B1"],"WeightedDisplay":[0.058],"WeightedTouch":[0.942],"WeightedHear":[0.9059],"WeightedSpeak":[0],"WeightedLatency":[0.058],"GlanceStartSeconds":[490.91,491.83,493.43,494.63,495.43,496.8,497.8,499.17,500.27,501.37,502.27,503.27,504.5,506],"GlanceEndSeconds":[491.3,492.53,494.33,495.07,496.17,497.23,498.5,499.9,500.93,501.83,502.87,504.07,505.53,507.4]},
{"Participant":[84],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[11.45],"Vehicle":["B1"],"WeightedDisplay":[0.5511],"WeightedTouch":[0.1389],"WeightedHear":[0.6969],"WeightedSpeak":[0.1642],"WeightedLatency":[0.5511],"GlanceStartSeconds":[469.69],"GlanceEndSeconds":[470.5]},
{"Participant":[84],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[7.92],"Vehicle":["B1"],"WeightedDisplay":[0.4747],"WeightedTouch":[0.0808],"WeightedHear":[0.6907],"WeightedSpeak":[0.2285],"WeightedLatency":[0.4747],"GlanceStartSeconds":[539.19],"GlanceEndSeconds":[539.33]},
{"Participant":[85],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[20.05],"Vehicle":["B1"],"WeightedDisplay":[0.3362],"WeightedTouch":[0.6638],"WeightedHear":[0.7686],"WeightedSpeak":[0],"WeightedLatency":[0.3362],"GlanceStartSeconds":[530.23,531.7,533.1,534.53,535.9,537.07,537.97,539,539.9,540.93,541.87,543.4,544.9,546.67],"GlanceEndSeconds":[531.4,532.4,533.97,535.13,536.57,537.63,538.73,539.63,540.57,541.43,542.6,544.37,546.13,549]},
{"Participant":[85],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[17.74],"Vehicle":["B1"],"WeightedDisplay":[0.2638],"WeightedTouch":[0.7362],"WeightedHear":[0.7993],"WeightedSpeak":[0],"WeightedLatency":[0.2638],"GlanceStartSeconds":[606.55,607.47,608.77,610.4,611.97,613.13,615.33,616.53,617.87,619.33,621.6],"GlanceEndSeconds":[607,608.13,609.67,611.17,612.53,613.63,615.93,617.27,618.63,621,622.87]},
{"Participant":[85],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[1.24],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[447.78,448.565],"GlanceEndSeconds":[448,449.02]},
{"Participant":[85],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[53.09],"Vehicle":["B1"],"WeightedDisplay":[0.1241],"WeightedTouch":[0.8759],"WeightedHear":[0.7461],"WeightedSpeak":[0],"WeightedLatency":[0.1241],"GlanceStartSeconds":[551.54,552.065,553.235,554.6,556.385,557.965,559.55,561.615,562.965,564.77,566.465,568.8,570.55,572.55,574.185,575.88,577.3,578.885,581.4,582.8,584.535,586.235,587.68,589.385,590.6,591.92,593.615,595.565,596.965,598.715,601.605,602.835,604.135],"GlanceEndSeconds":[551.715,552.835,554.285,556.035,557.415,559.27,560.9,562.6,564.165,566.115,568.385,570,571.935,573.685,575.57,576.915,578.45,580.115,582.45,584.15,585.8,587.365,589.05,590.015,591.6,593.035,594.95,596.535,598.115,599.35,602.42,603.505,604.605]},
{"Participant":[85],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[29.08],"Vehicle":["B1"],"WeightedDisplay":[0.1826],"WeightedTouch":[0.8174],"WeightedHear":[0.7985],"WeightedSpeak":[0],"WeightedLatency":[0.1826],"GlanceStartSeconds":[663.82,665.21,666.16,667.675,669.79,671.01,672.4,673.715,674.565,676.115,677.15,678.6,680.75,682.4,684.37,685.685,687.865,689.4,691.365],"GlanceEndSeconds":[664.54,665.86,667.01,669.375,670.31,672.095,673.35,674.215,675.685,676.685,678.315,680.285,681.45,683.315,685,686.5,688.985,690.95,691.95]},
{"Participant":[85],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[25],"Vehicle":["B1"],"WeightedDisplay":[0.2496],"WeightedTouch":[0.0804],"WeightedHear":[0.812],"WeightedSpeak":[0.1076],"WeightedLatency":[0.2496],"GlanceStartSeconds":[412.28,413.63,429.77,432.97,433.87,435.43],"GlanceEndSeconds":[412.43,414.4,430.4,433.5,434.8,436.77]},
{"Participant":[85],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[2],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[19.57],"Vehicle":["B1"],"WeightedDisplay":[0.5222],"WeightedTouch":[0.1201],"WeightedHear":[0.6888],"WeightedSpeak":[0.1104],"WeightedLatency":[0.5222],"GlanceStartSeconds":[449,449.83,451.17,457.5,460],"GlanceEndSeconds":[449.47,450.47,451.73,458.3,460.63]},
{"Participant":[85],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[15.09],"Vehicle":["B1"],"WeightedDisplay":[0.4307],"WeightedTouch":[0.1021],"WeightedHear":[0.776],"WeightedSpeak":[0.1219],"WeightedLatency":[0.4307],"GlanceStartSeconds":[521.83],"GlanceEndSeconds":[522.17]},
{"Participant":[86],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[27],"TaskDurationSeconds":[17.07],"Vehicle":["B2"],"WeightedDisplay":[0.1482],"WeightedTouch":[0.8518],"WeightedHear":[0.891],"WeightedSpeak":[0],"WeightedLatency":[0.1482],"GlanceStartSeconds":[481.16,483.13,484.57,485.87,487.87,489.73,491.27,493,495.37,497.5],"GlanceEndSeconds":[481.7,483.63,485.07,486.5,488.7,490.3,492.37,493.8,497.07,498.23]},
{"Participant":[86],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[27],"TaskDurationSeconds":[10.33],"Vehicle":["B2"],"WeightedDisplay":[0.2323],"WeightedTouch":[0.7677],"WeightedHear":[0.7822],"WeightedSpeak":[0],"WeightedLatency":[0.2323],"GlanceStartSeconds":[551.8,554.765,555.93,557.085,558.115,560.02],"GlanceEndSeconds":[552.655,555.16,556.3,557.565,558.925,561.42]},
{"Participant":[86],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[27],"TaskDurationSeconds":[1.26],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[404.87,405.93],"GlanceEndSeconds":[405.395,406.13]},
{"Participant":[86],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[27],"TaskDurationSeconds":[14.89],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[508.05,509.495,510.76,512.185,514.725,516.455,517.885,518.92,520.325,521.605],"GlanceEndSeconds":[508.615,509.86,511.56,513.25,515.175,517.18,518.435,519.72,521.04,522.205]},
{"Participant":[86],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[27],"TaskDurationSeconds":[25.94],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[588.79,589.92,591.155,592.5,593.79,595.685,597.525,599.395,600.875,602.53,604.595,606.64,608.335,609.995,612.39,613.82],"GlanceEndSeconds":[589.13,590.365,591.68,593.025,594.56,596.77,598.655,600.395,602.03,603.695,605.98,607.575,609.395,610.82,613.04,614.265]},
{"Participant":[86],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[27],"TaskDurationSeconds":[37.4],"Vehicle":["B2"],"WeightedDisplay":[0.5091],"WeightedTouch":[0.039],"WeightedHear":[0.8947],"WeightedSpeak":[0.0663],"WeightedLatency":[0.5091],"GlanceStartSeconds":[449.205,451.785,458.03,463.105,465.09,470.89,473.165,474.705,476.52,481.225],"GlanceEndSeconds":[449.725,452.655,458.42,463.92,465.64,472.68,473.915,475.93,477.625,481.965]},
{"Participant":[86],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[27],"TaskDurationSeconds":[31.575],"Vehicle":["B2"],"WeightedDisplay":[0.4497],"WeightedTouch":[0.0173],"WeightedHear":[0.9069],"WeightedSpeak":[0.0759],"WeightedLatency":[0.4497],"GlanceStartSeconds":[545.37,547.2,556.87,566,568.5],"GlanceEndSeconds":[545.77,547.87,557.37,567.1,569.07]},
{"Participant":[87],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[1.185],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[340.23],"GlanceEndSeconds":[341.07]},
{"Participant":[87],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[21.75],"Vehicle":["B1"],"WeightedDisplay":[0.1448],"WeightedTouch":[0.8552],"WeightedHear":[0.8055],"WeightedSpeak":[0],"WeightedLatency":[0.1448],"GlanceStartSeconds":[440.06,441.9,444.2,447.13,448.67,450.8,453.4,455.13,457.27,458.53,460.73],"GlanceEndSeconds":[441.13,443.6,445.8,448.03,449.8,452.3,454.07,456.3,457.93,459.2,461.37]},
{"Participant":[87],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[16.06],"Vehicle":["B1"],"WeightedDisplay":[0.2709],"WeightedTouch":[0.7291],"WeightedHear":[0.8587],"WeightedSpeak":[0],"WeightedLatency":[0.2709],"GlanceStartSeconds":[522.2,524.27,525.7,528.42,530.82,533.62,535.68],"GlanceEndSeconds":[523.57,525.13,527.17,530.22,533.05,535.02,536.42]},
{"Participant":[87],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[18.6],"Vehicle":["B1"],"WeightedDisplay":[0.4898],"WeightedTouch":[0.0833],"WeightedHear":[0.8315],"WeightedSpeak":[0.0852],"WeightedLatency":[0.4898],"GlanceStartSeconds":[395.63,399.89,407.87],"GlanceEndSeconds":[396.4,400.69,408.47]},
{"Participant":[87],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[17.56],"Vehicle":["B1"],"WeightedDisplay":[0.4621],"WeightedTouch":[0.0937],"WeightedHear":[0.82],"WeightedSpeak":[0.0863],"WeightedLatency":[0.4621],"GlanceStartSeconds":[477.22,481.49],"GlanceEndSeconds":[477.935,482.06]},
{"Participant":[88],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[52],"TaskDurationSeconds":[32.79],"Vehicle":["B2"],"WeightedDisplay":[0.2659],"WeightedTouch":[0.7341],"WeightedHear":[0.9247],"WeightedSpeak":[0],"WeightedLatency":[0.2659],"GlanceStartSeconds":[379.07,380.05,382.97,384.58,385.84,387.48,388.9,391.07,392.25,394.49,396.09,398.77,401.45,402.49,405.02,407.51,409.68,411.81],"GlanceEndSeconds":[379.53,381.42,383.79,385.31,387.14,388.42,390.17,391.73,393.96,395.63,398.17,400.86,402.16,404.54,406.93,409.13,411.05,411.86]},
{"Participant":[88],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[52],"TaskDurationSeconds":[24.45],"Vehicle":["B2"],"WeightedDisplay":[0.2744],"WeightedTouch":[0.7256],"WeightedHear":[0.9166],"WeightedSpeak":[0],"WeightedLatency":[0.2744],"GlanceStartSeconds":[470.07,470.84,473.045,474.945,477.1,479.63,481.815,484.42,486.335,490.145,491.94],"GlanceEndSeconds":[470.375,472.4,474.34,476.54,479.18,481.175,482.945,485.38,488.885,491.3,494.23]},
{"Participant":[88],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[52],"TaskDurationSeconds":[9.8],"Vehicle":["B2"],"WeightedDisplay":[0.102],"WeightedTouch":[0.898],"WeightedHear":[0.102],"WeightedSpeak":[0],"WeightedLatency":[0.102],"GlanceStartSeconds":[261.4,264.18,266.78,268.92],"GlanceEndSeconds":[262.785,266.375,268.445,271.135]},
{"Participant":[88],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[52],"TaskDurationSeconds":[32.01],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[367.79,368.845,372.08,374.19,376.185,377.74,380.28,382.615,383.705,386.78,388.4,389.88,392.145,393.775,395.135,396.915],"GlanceEndSeconds":[368.375,371.505,373.715,375.57,377.285,379.87,382.145,383.29,386.3,388.035,389.3,391.465,393.315,394.745,396.43,399.205]},
{"Participant":[88],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[52],"TaskDurationSeconds":[32.57],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[455.7,457.15,458.92,460.21,461.24,462.91,464.6,466.05,467.89,469.77,471.49,472.87,474.82,477.06,479.64,481.71,483.22,484.53,486.57],"GlanceEndSeconds":[456.6,458.5,459.72,460.74,462.53,464.21,465.26,466.82,469.34,471.06,472.46,474.32,476.55,479.24,481.34,482.85,484.15,486.01,488.27]},
{"Participant":[88],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[52],"TaskDurationSeconds":[52.36],"Vehicle":["B2"],"WeightedDisplay":[0.5206],"WeightedTouch":[0.0174],"WeightedHear":[0.8778],"WeightedSpeak":[0.0531],"WeightedLatency":[0.5206],"GlanceStartSeconds":[576.37,577.83,579.28,580.7,583.84,588.25,590.22,595.44,597.61,599.06,600.93,603.35,608.58,611.25,614.52,617.5,619.67,621.63,623.43],"GlanceEndSeconds":[577.28,578.96,580.02,581.76,584.9,588.93,592.06,596.77,598.45,600.45,601.67,604.32,609.66,612.1,615.61,618.48,620.51,622.89,624.25]},
{"Participant":[88],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[52],"TaskDurationSeconds":[34.26],"Vehicle":["B2"],"WeightedDisplay":[0.4711],"WeightedTouch":[0.0333],"WeightedHear":[0.8911],"WeightedSpeak":[0.0756],"WeightedLatency":[0.4711],"GlanceStartSeconds":[684.51,686.845,689.535,690.58,692.18,696.73,698.485,700.975,704.24,706.04,710.245,714.31,716.31],"GlanceEndSeconds":[685.185,688.175,690.045,691.47,692.615,697.975,699.86,703.105,705.375,708.14,712.405,714.93,717.965]},
{"Participant":[89],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[26.77],"Vehicle":["B2"],"WeightedDisplay":[0.1375],"WeightedTouch":[0.8625],"WeightedHear":[0.9208],"WeightedSpeak":[0],"WeightedLatency":[0.1375],"GlanceStartSeconds":[441.41,442.8,444.6,447.73,449.33,450.73,452.07,453.1,454.1,455.37,456.57,458.17,459.27,460.8,462.6,463.97,465,466.47],"GlanceEndSeconds":[442.2,444,446.03,448.33,449.93,451.57,452.6,453.5,454.93,456.17,457.8,458.63,460.1,462.2,463.63,464.5,466.23,467.43]},
{"Participant":[89],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[18.03],"Vehicle":["B2"],"WeightedDisplay":[0.2063],"WeightedTouch":[0.7937],"WeightedHear":[0.9096],"WeightedSpeak":[0],"WeightedLatency":[0.2063],"GlanceStartSeconds":[523.72,524.93,526.2,529.8,530.93,532.07,533.53,535,536.27,538.7,540.1],"GlanceEndSeconds":[524.43,525.53,527.7,530.44,531.67,533,534.6,535.93,537.23,539.57,541.03]},
{"Participant":[89],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[28.53],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[285.27,286.33,288.9,290.5,291.73,292.37,294.47,295.5,296.53,297.77,298.93,300.57,303.03,304.6,306.1,307.13,308.47,310.2,311.9],"GlanceEndSeconds":[285.97,288.4,289.9,291.43,292.17,294.07,295.17,296.33,297.4,298.43,300.17,301.93,303.83,305.67,306.87,308.03,309.83,311.4,313.4]},
{"Participant":[89],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[56.36],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[415.84,417.13,419,420.27,422.3,423.53,424.77,425.83,427.6,428.47,429.8,431.13,432.43,433.93,435.3,436.73,438.7,440.03,441.83,443.4,445.13,446.37,447.43,448.9,450.43,452.87,454.5,456.43,457.67,460.7,462.9,464.83,466.1,467.13,469.47,470.77,471.67],"GlanceEndSeconds":[416.67,418.6,419.87,421.7,423.23,424.4,425.33,427.23,428.23,429.6,430.83,432.03,433.6,435,436.43,438.23,439.6,441.33,442.9,444.47,445.73,447.03,448.5,450,452.57,454.03,456,457.3,460,462.4,463.87,465.7,466.73,469.1,470.27,471.27,472.2]},
{"Participant":[89],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[18.58],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[530.31,531.64,533.135,534.585,536.32,537.295,538.24,540.01,542.505,543.975,546.235,548.235],"GlanceEndSeconds":[531.105,532.75,534.26,535.9,537.02,537.83,539.17,541.47,543.375,545.265,547.855,548.89]},
{"Participant":[89],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[34.85],"Vehicle":["B2"],"WeightedDisplay":[0.4439],"WeightedTouch":[0.0479],"WeightedHear":[0.8597],"WeightedSpeak":[0.0924],"WeightedLatency":[0.4439],"GlanceStartSeconds":[529.67,532.4,533.63,537.83,539.47,543.3,544.73,547.2,549.43,551.73,553.33,558.6],"GlanceEndSeconds":[531.4,533.17,534.6,539,539.87,544,546.27,547.83,550.3,552.83,554.27,559.3]},
{"Participant":[89],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[33.84],"Vehicle":["B2"],"WeightedDisplay":[0.4232],"WeightedTouch":[0.0322],"WeightedHear":[0.8573],"WeightedSpeak":[0.1105],"WeightedLatency":[0.4232],"GlanceStartSeconds":[626.27,628.5,629.63,633.17,634.97,640.23,644.2,646.93,648.4,649.83,653.7],"GlanceEndSeconds":[627.77,629.3,630.33,634.27,635.4,641.1,644.87,647.67,649.33,650.53,654.17]},
{"Participant":[90],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[3.36],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[297.61,298.965],"GlanceEndSeconds":[298.495,300.97]},
{"Participant":[90],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[1.01],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[0],"WeightedHear":[0],"WeightedSpeak":[1],"WeightedLatency":[0],"GlanceStartSeconds":[585.13],"GlanceEndSeconds":[585.71]},
{"Participant":[90],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[2],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[35.74],"Vehicle":["B2"],"WeightedDisplay":[0.4824],"WeightedTouch":[0.0375],"WeightedHear":[0.8926],"WeightedSpeak":[0.0699],"WeightedLatency":[0.4824],"GlanceStartSeconds":[586.8,588.4,591.13,595,596.8,599.87,601.27,603.27,605,607.53,608.73,610.27,612.2,614.93,617,619.6],"GlanceEndSeconds":[587.53,590.53,592.4,596.2,597.67,600.67,602.47,604,606.2,608.2,609.8,611.47,613.6,616.47,618.4,620.4]},
{"Participant":[91],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[54],"TaskDurationSeconds":[37.17],"Vehicle":["B2"],"WeightedDisplay":[0.0223],"WeightedTouch":[0.9777],"WeightedHear":[0.7641],"WeightedSpeak":[0],"WeightedLatency":[0.0223],"GlanceStartSeconds":[501.04,502.47,503.55,505.38,506.99,508.82,510.26,511.94,513.66,515.74,518.95,521.02,525.45,527.19,528.99,534.79,536.38],"GlanceEndSeconds":[501.74,502.98,504.59,506.18,507.95,509.64,511,512.9,514.59,516.65,520.19,522.23,526.69,528.11,530.05,535.96,537.76]},
{"Participant":[91],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[54],"TaskDurationSeconds":[29.79],"Vehicle":["B2"],"WeightedDisplay":[0.3243],"WeightedTouch":[0.6757],"WeightedHear":[0.8674],"WeightedSpeak":[0],"WeightedLatency":[0.3243],"GlanceStartSeconds":[594.58,601.49,602.64,603.86,605.17,605.93,607.21,609.11,611.43,613.94,617.02,621.8],"GlanceEndSeconds":[595.15,602.21,603.25,604.83,605.67,606.78,608.64,610.68,613.22,615.69,618.56,623.58]},
{"Participant":[91],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[54],"TaskDurationSeconds":[12.07],"Vehicle":["B2"],"WeightedDisplay":[0.5907],"WeightedTouch":[0.4093],"WeightedHear":[0.5907],"WeightedSpeak":[0],"WeightedLatency":[0.5907],"GlanceStartSeconds":[435.53,440.3,441.81,443.58,444.93,446.4,447.49],"GlanceEndSeconds":[436.18,441,443.01,444.41,445.93,446.97,447.6]},
{"Participant":[91],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[54],"TaskDurationSeconds":[16.46],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[549.91,551.18,552.88,554.78,556.85,558.08,559.68,561.18,563.25,564.48,565.91],"GlanceEndSeconds":[550.58,552.38,553.88,556.31,557.45,559.08,560.41,562.78,563.98,565.25,566.21]},
{"Participant":[91],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[54],"TaskDurationSeconds":[15.99],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[623.45,624.73,626.07,627.8,629.09,631.93,634.86,636.59,637.86],"GlanceEndSeconds":[624.03,625.17,626.73,628.43,629.63,632.56,635.96,637.26,639.26]},
{"Participant":[91],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[54],"TaskDurationSeconds":[33.97],"Vehicle":["B2"],"WeightedDisplay":[0.4551],"WeightedTouch":[0.0183],"WeightedHear":[0.8858],"WeightedSpeak":[0.096],"WeightedLatency":[0.4551],"GlanceStartSeconds":[412.63,425.56,428.99,429.96,433.86,435.42],"GlanceEndSeconds":[413.2,426.96,429.49,430.96,434.69,436.69]},
{"Participant":[91],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[54],"TaskDurationSeconds":[32.075],"Vehicle":["B2"],"WeightedDisplay":[0.4128],"WeightedTouch":[0.021],"WeightedHear":[0.8703],"WeightedSpeak":[0.1087],"WeightedLatency":[0.4128],"GlanceStartSeconds":[504.29,516.42,520.39,524.69],"GlanceEndSeconds":[504.83,517.19,520.99,525.89]},
{"Participant":[92],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[12.13],"Vehicle":["B1"],"WeightedDisplay":[0.432],"WeightedTouch":[0.568],"WeightedHear":[0.8038],"WeightedSpeak":[0],"WeightedLatency":[0.432],"GlanceStartSeconds":[480.51,481.17,482.9,484.47,486.67,489.47,491.67],"GlanceEndSeconds":[480.57,482.43,484,486.27,489.13,491.43,492.64]},
{"Participant":[92],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[20.31],"Vehicle":["B1"],"WeightedDisplay":[0.255],"WeightedTouch":[0.745],"WeightedHear":[0.9015],"WeightedSpeak":[0],"WeightedLatency":[0.255],"GlanceStartSeconds":[541.95,543.41,545.445,550.09,552.23,554.36,555.93,558.355,560.05],"GlanceEndSeconds":[542.89,544.625,547.145,550.86,552.79,555.54,557.49,559.11,561.375]},
{"Participant":[92],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[0.94],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[297.13,297.86],"GlanceEndSeconds":[297.44,298.07]},
{"Participant":[92],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[16.96],"Vehicle":["B1"],"WeightedDisplay":[0.1061],"WeightedTouch":[0.8939],"WeightedHear":[0.671],"WeightedSpeak":[0],"WeightedLatency":[0.1061],"GlanceStartSeconds":[397.105,397.925,399.17,401.09,402,404.135,405.89,407.25,408.845,410.465,411.79],"GlanceEndSeconds":[397.67,398.93,400.795,401.71,403.4,404.49,406.59,408.23,409.69,411.445,413.69]},
{"Participant":[92],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[17.16],"Vehicle":["B1"],"WeightedDisplay":[0.0892],"WeightedTouch":[0.9108],"WeightedHear":[0.8578],"WeightedSpeak":[0],"WeightedLatency":[0.0892],"GlanceStartSeconds":[471.37,472.33,473.33,475.53,478.13,480.03,481.73,482.97,485.07,486.8],"GlanceEndSeconds":[471.67,472.87,475.17,477.73,479.47,481.2,482.57,484.67,486.4,488.17]},
{"Participant":[92],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[18.39],"Vehicle":["B1"],"WeightedDisplay":[0.429],"WeightedTouch":[0.1207],"WeightedHear":[0.7754],"WeightedSpeak":[0.1039],"WeightedLatency":[0.429],"GlanceStartSeconds":[390.35,392.43,394.23,400.67],"GlanceEndSeconds":[391.2,393.23,394.63,401.11]},
{"Participant":[92],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[16.195],"Vehicle":["B1"],"WeightedDisplay":[0.4594],"WeightedTouch":[0.0343],"WeightedHear":[0.8509],"WeightedSpeak":[0.1149],"WeightedLatency":[0.4594],"GlanceStartSeconds":[460.725,462.5],"GlanceEndSeconds":[460.83,463.07]},
{"Participant":[93],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[38.4],"Vehicle":["B2"],"WeightedDisplay":[0.225],"WeightedTouch":[0.775],"WeightedHear":[0.8937],"WeightedSpeak":[0],"WeightedLatency":[0.225],"GlanceStartSeconds":[400.06,401.545,403.57,404.97,407.425,409.675,411.94,414,415.77,417.525,418.81,420.685,422.62,424.385,426.345,427.89,429.28,431.075,432.63,433.955,435.49,436.745,438.44],"GlanceEndSeconds":[400.42,402.605,404.17,405.785,408.215,410.765,412.945,415.095,416.805,418.22,419.44,422.07,423.73,425.14,427.215,428.435,429.95,431.97,433.225,434.38,436.205,437.44,438.46]},
{"Participant":[93],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[22.27],"Vehicle":["B2"],"WeightedDisplay":[0.2654],"WeightedTouch":[0.7346],"WeightedHear":[0.8895],"WeightedSpeak":[0],"WeightedLatency":[0.2654],"GlanceStartSeconds":[522.7,524.1,525.73,527.55,528.91,531.06,532.65,534.22,535.8,538.05,539.07,541.55,542.82],"GlanceEndSeconds":[523.33,524.88,526.78,528.3,529.89,531.92,533.52,535.29,536.94,538.55,539.56,541.99,543.47]},
{"Participant":[93],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[4],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[257.13,259.35,260.83],"GlanceEndSeconds":[257.79,260.37,261.13]},
{"Participant":[93],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[25.01],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[367.37,368.735,369.9,371.1,372.76,375.13,376.735,377.685,378.985,380.205,381.675,383.03,385.34,387.485,388.955,390.17,391.435],"GlanceEndSeconds":[368.095,369.515,370.605,371.93,373.935,375.65,377.21,378.345,379.63,380.855,382.435,383.76,386.73,388.465,389.6,390.715,392.18]},
{"Participant":[93],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[18.18],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[454.08,455.39,456.62,457.93,459.29,460.67,462.6,466.92,468.25,470.38],"GlanceEndSeconds":[454.55,455.99,457.27,458.76,459.84,461.23,463.3,467.78,469.65,471.68]},
{"Participant":[93],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[41.55],"Vehicle":["B2"],"WeightedDisplay":[0.4616],"WeightedTouch":[0.0833],"WeightedHear":[0.8164],"WeightedSpeak":[0.1004],"WeightedLatency":[0.4616],"GlanceStartSeconds":[526.01,531.17,533.16,547.36,549.79,551.12,552.89,556.88],"GlanceEndSeconds":[526.66,532.04,533.96,548.19,550.63,551.67,553.96,557.52]},
{"Participant":[93],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[37.39],"Vehicle":["B2"],"WeightedDisplay":[0.4116],"WeightedTouch":[0.0944],"WeightedHear":[0.8082],"WeightedSpeak":[0.0974],"WeightedLatency":[0.4116],"GlanceStartSeconds":[620.96,622.22,623.735,639.285,641.415,644.865,646.62],"GlanceEndSeconds":[621.66,622.9,624.17,639.72,642.18,645.38,647.495]},
{"Participant":[94],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[30.67],"Vehicle":["B2"],"WeightedDisplay":[0.1259],"WeightedTouch":[0.8741],"WeightedHear":[0.882],"WeightedSpeak":[0],"WeightedLatency":[0.1259],"GlanceStartSeconds":[477.78,479.19,481.63,483.83,486.58,488.71,490.63,492.49,494.85,497.2,501.32,503.28,507.15],"GlanceEndSeconds":[478.78,480.19,482.37,484.99,488.11,489.41,490.92,494.06,496.81,500.34,502.59,506.85,508.45]},
{"Participant":[94],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[13.12],"Vehicle":["B2"],"WeightedDisplay":[0.173],"WeightedTouch":[0.827],"WeightedHear":[0.878],"WeightedSpeak":[0],"WeightedLatency":[0.173],"GlanceStartSeconds":[560.56,563.55,565.11,567.12,569.15,571.69],"GlanceEndSeconds":[562.38,564.64,566.62,568.45,571.18,573.01]},
{"Participant":[94],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[7.58],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[265.2,268.84,271.5],"GlanceEndSeconds":[266.55,270.67,272.78]},
{"Participant":[94],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[60.53],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[477.74,478.86,480.62,482.69,486.35,487.96,489.31,493.36,497.39,500.89,504.14,506.48,509.15,512.58,514.46,516.73,519.5,521.89,524.53,527.58,531.54,532.93],"GlanceEndSeconds":[478.35,480.03,482.22,485.8,487.42,488.76,491.21,495.72,500.28,502.95,505.88,508.59,512.09,513.82,516.21,519.06,521.43,523.97,527.02,530.84,532.4,537.89]},
{"Participant":[94],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[34.865],"Vehicle":["B2"],"WeightedDisplay":[0.3319],"WeightedTouch":[0.0238],"WeightedHear":[0.6998],"WeightedSpeak":[0.0503],"WeightedLatency":[0.3319],"GlanceStartSeconds":[399.52,400.8,405.14,408.15,413.23,417.76,422.13,427.96,431.33],"GlanceEndSeconds":[400.32,402.01,406.79,408.86,414.79,420.4,423.71,428.88,432.07]},
{"Participant":[94],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[32.34],"Vehicle":["B2"],"WeightedDisplay":[0.4323],"WeightedTouch":[0.0371],"WeightedHear":[0.8667],"WeightedSpeak":[0.0962],"WeightedLatency":[0.4323],"GlanceStartSeconds":[488.13,494.8,500.36,503.28,506.3,507.82,513.36],"GlanceEndSeconds":[488.8,495.81,501.54,504.98,506.99,509.59,514.67]},
{"Participant":[95],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[13.64],"Vehicle":["B1"],"WeightedDisplay":[0.4208],"WeightedTouch":[0.5792],"WeightedHear":[0.8035],"WeightedSpeak":[0],"WeightedLatency":[0.4208],"GlanceStartSeconds":[394.14,397.13,398.94,400.735,401.66,403.9,406.315],"GlanceEndSeconds":[395.25,398.13,400.395,401.27,403.53,405.985,407.375]},
{"Participant":[95],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[12.94],"Vehicle":["B1"],"WeightedDisplay":[0.272],"WeightedTouch":[0.728],"WeightedHear":[0.8083],"WeightedSpeak":[0],"WeightedLatency":[0.272],"GlanceStartSeconds":[460.43,462.725,464.385,466.675,468.395,470.945],"GlanceEndSeconds":[461.29,463.57,465.9,467.79,470.545,472.66]},
{"Participant":[95],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[0.86],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[384.67],"GlanceEndSeconds":[385.53]},
{"Participant":[95],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[55.16],"Vehicle":["B1"],"WeightedDisplay":[0.3689],"WeightedTouch":[0.6311],"WeightedHear":[0.7139],"WeightedSpeak":[0],"WeightedLatency":[0.3689],"GlanceStartSeconds":[516.96,518.4,520.19,522.61,524.87,526.48,527.92,529.21,531.1,533.25,535.2,540.02,541.76,543.9,545.45,547.02,547.78,549.04,550.73,552.72,554.04,556.41,559.61,561.66,562.78,563.74,565.22,567.04,569.79,571.35],"GlanceEndSeconds":[518.12,519.85,522.25,524.51,526.15,527.63,528.87,530.73,532.86,535.02,535.93,541.44,543.12,545.08,546.59,547.5,548.59,550.08,551.8,553.7,555.05,558.69,560.76,562.37,563.29,564.67,566.57,569.4,571.05,572.01]},
{"Participant":[95],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[31.55],"Vehicle":["B1"],"WeightedDisplay":[0.0748],"WeightedTouch":[0.9252],"WeightedHear":[0.4044],"WeightedSpeak":[0],"WeightedLatency":[0.0748],"GlanceStartSeconds":[631.84,633.87,635.37,637.07,639.14,640.75,642.22,644.59,646.84,648.62,650.48,651.54,652.77,654.63,655.95,658.16,660.08],"GlanceEndSeconds":[633.34,635.01,636.74,638.33,640.39,641.85,644.17,646.23,648.13,650.03,651.11,652.27,653.42,655.42,657.45,659.75,661.03]},
{"Participant":[95],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[21.64],"Vehicle":["B1"],"WeightedDisplay":[0.3701],"WeightedTouch":[0.0721],"WeightedHear":[0.8387],"WeightedSpeak":[0.0892],"WeightedLatency":[0.3701],"GlanceStartSeconds":[495.57,501.11,507.79,513.84,515.46],"GlanceEndSeconds":[496.15,501.63,508.14,514.78,515.73]},
{"Participant":[95],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[2],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[13.94],"Vehicle":["B1"],"WeightedDisplay":[0.4871],"WeightedTouch":[0.0215],"WeightedHear":[0.8443],"WeightedSpeak":[0.1341],"WeightedLatency":[0.4871],"GlanceStartSeconds":[532.09],"GlanceEndSeconds":[532.41]},
{"Participant":[95],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[14.645],"Vehicle":["B1"],"WeightedDisplay":[0.4824],"WeightedTouch":[0.0543],"WeightedHear":[0.8153],"WeightedSpeak":[0.1304],"WeightedLatency":[0.4824],"GlanceStartSeconds":[598.605],"GlanceEndSeconds":[598.92]},
{"Participant":[96],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[27.61],"Vehicle":["B2"],"WeightedDisplay":[0.0391],"WeightedTouch":[0.967],"WeightedHear":[0.883],"WeightedSpeak":[0],"WeightedLatency":[0.0391],"GlanceStartSeconds":[540.9,541.84,542.84,543.57,544.95,546.28,547.77,549.515,550.81,552.575,554.48,555.875,557.435,558.88,560.875,562.335,565.105,567.055],"GlanceEndSeconds":[541.31,542.32,543.13,544.31,545.69,547,548.89,550.22,552.08,553.48,555.255,556.65,558.365,560.315,561.72,564.615,566.635,567.615]},
{"Participant":[96],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[25.14],"Vehicle":["B2"],"WeightedDisplay":[0.0843],"WeightedTouch":[0.9161],"WeightedHear":[0.8711],"WeightedSpeak":[0],"WeightedLatency":[0.0843],"GlanceStartSeconds":[622.02,623.47,624.87,625.77,627.57,628.67,630.67,633.6,635.37,636.7,638.23,640.6,641.63,642.83,643.9,645.53],"GlanceEndSeconds":[623.03,623.7,625.4,626.2,628.27,629.33,630.93,634.33,636.17,637.77,639.6,641.27,642.6,643.37,645,646.3]},
{"Participant":[96],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[2.54],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[357.13,359.57],"GlanceEndSeconds":[357.93,359.67]},
{"Participant":[96],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[29.21],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[458.39,460.435,461.875,463.775,465.085,466.975,468.035,469.905,471.935,472.735,473.95,475.05,476.05,477.12,479.62,481.03,482.775,484.23,485.4],"GlanceEndSeconds":[460.21,461.58,463.41,464.87,466.34,467.63,469.485,471.59,472.475,473.525,474.56,475.62,476.665,479.07,480.55,481.825,483.695,485.1,487.44]},
{"Participant":[96],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[28.39],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[545.86,547.84,550.5,551.39,552.98,554.66,555.51,556.58,558.28,560.66,562.01,564.13,565.9,568.21,570.32,572.28,573.97],"GlanceEndSeconds":[547.12,550.17,551.18,552.39,554.45,555.13,556.23,557.96,559.86,561.42,563.19,565.6,567.29,569.13,571.08,573.56,574.25]},
{"Participant":[96],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[31.19],"Vehicle":["B2"],"WeightedDisplay":[0.4282],"WeightedTouch":[0.0232],"WeightedHear":[0.8923],"WeightedSpeak":[0.0845],"WeightedLatency":[0.4282],"GlanceStartSeconds":[402.35,404.635,409.48,412.11,413.16,418.01,418.98,421.515,426.79],"GlanceEndSeconds":[403.07,405.04,409.8,412.47,414.625,418.555,419.41,422.915,427.575]},
{"Participant":[96],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[31.22],"Vehicle":["B2"],"WeightedDisplay":[0.4246],"WeightedTouch":[0.0218],"WeightedHear":[0.8964],"WeightedSpeak":[0.0818],"WeightedLatency":[0.4246],"GlanceStartSeconds":[487.93,489.83,500.17,504.1,507.87],"GlanceEndSeconds":[488.8,490.73,500.83,504.57,509.2]},
{"Participant":[97],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[16.24],"Vehicle":["B1"],"WeightedDisplay":[0.2746],"WeightedTouch":[0.7254],"WeightedHear":[0.7198],"WeightedSpeak":[0],"WeightedLatency":[0.2746],"GlanceStartSeconds":[378.84,380.24,382.16,383.84,385.11,386.48,388.43,390.55,392.96],"GlanceEndSeconds":[379.95,381.46,383.39,384.69,386.03,387.89,389.51,392.14,393.81]},
{"Participant":[97],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[19.15],"Vehicle":["B1"],"WeightedDisplay":[0.1279],"WeightedTouch":[0.8721],"WeightedHear":[0.5614],"WeightedSpeak":[0],"WeightedLatency":[0.1279],"GlanceStartSeconds":[448.74,449.71,451.415,452.175,454.72,456.155,457.03,458.245,460.08,461.115,462.705,464.505],"GlanceEndSeconds":[449.255,450.375,451.77,453.645,455.335,456.7,457.8,459.6,460.605,462.035,464.03,465.89]},
{"Participant":[97],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[1.355],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[827.425],"GlanceEndSeconds":[827.765]},
{"Participant":[97],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[21.04],"Vehicle":["B1"],"WeightedDisplay":[0.1773],"WeightedTouch":[0.8227],"WeightedHear":[0.8441],"WeightedSpeak":[0],"WeightedLatency":[0.1773],"GlanceStartSeconds":[930.76,931.91,933.09,934.48,935.74,937.285,938.87,940.775,941.815,943.66,945.08,947.005,948.705,951.43],"GlanceEndSeconds":[931.51,932.435,933.885,935.305,936.575,938.07,940.25,941.48,942.565,944.79,945.53,948.295,950.965,951.8]},
{"Participant":[97],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[29.34],"Vehicle":["B1"],"WeightedDisplay":[0.1854],"WeightedTouch":[0.8146],"WeightedHear":[0.9145],"WeightedSpeak":[0],"WeightedLatency":[0.1854],"GlanceStartSeconds":[1006.8,1008.13,1008.97,1010.94,1011.845,1012.775,1014.64,1016.915,1018.515,1020.04,1022.38,1024.63,1026.185,1027.5,1028.94,1030.8,1033.07],"GlanceEndSeconds":[1007.7,1008.575,1009.965,1011.455,1012.34,1013.705,1016.47,1018.105,1019.695,1022.01,1024.115,1025.795,1027.075,1028.555,1030.315,1032.535,1034.795]},
{"Participant":[98],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[17.33],"Vehicle":["B1"],"WeightedDisplay":[0.5055],"WeightedTouch":[0.4945],"WeightedHear":[0.8459],"WeightedSpeak":[0],"WeightedLatency":[0.5055],"GlanceStartSeconds":[506.44,507.58,508.67,510.435,511.95,515.205,517.305,518.48,520.345,522.21],"GlanceEndSeconds":[506.84,508.03,509.96,511.145,513.81,516.815,517.905,519.775,521.755,523.055]},
{"Participant":[98],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[21.96],"Vehicle":["B1"],"WeightedDisplay":[0.3739],"WeightedTouch":[0.6261],"WeightedHear":[0.7864],"WeightedSpeak":[0],"WeightedLatency":[0.3739],"GlanceStartSeconds":[579.68,580.735,582.445,583.5,585.37,586.88,589.415,591.105,592.41,594.285,596.8,598.69,601.33],"GlanceEndSeconds":[580.105,582.075,583,584.85,586.145,588.255,590.48,591.945,593.82,594.83,598.325,599.755,601.62]},
{"Participant":[98],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[6.65],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0.3278],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[393.61,395.86,397.335],"GlanceEndSeconds":[395.08,397.045,399.095]},
{"Participant":[98],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[18.29],"Vehicle":["B1"],"WeightedDisplay":[0.0394],"WeightedTouch":[0.9606],"WeightedHear":[0.8983],"WeightedSpeak":[0],"WeightedLatency":[0.0394],"GlanceStartSeconds":[501.8,502.43,504.42,506.42,508.27,509.64,511.02,512.4,513.88,515.15,517,519.06],"GlanceEndSeconds":[501.89,503.84,505.84,507.63,509.26,510.54,511.87,513.36,514.78,516.4,518.73,519.49]},
{"Participant":[98],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[19.19],"Vehicle":["B1"],"WeightedDisplay":[0.0573],"WeightedTouch":[0.9427],"WeightedHear":[0.8963],"WeightedSpeak":[0],"WeightedLatency":[0.0573],"GlanceStartSeconds":[578.17,578.9,580.43,581.715,583.38,585.105,586.61,588.195,589.6,590.905,592.24,593.21,594.7,596.11],"GlanceEndSeconds":[578.51,579.73,581.415,582.44,583.98,585.77,587.385,588.855,590.475,591.88,592.82,594.375,595.775,596.65]},
{"Participant":[98],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[20.45],"Vehicle":["B1"],"WeightedDisplay":[0.3594],"WeightedTouch":[0.0944],"WeightedHear":[0.6782],"WeightedSpeak":[0.2274],"WeightedLatency":[0.3594],"GlanceStartSeconds":[443.64,444.76,453.3,455.71,457.11,462.71,464],"GlanceEndSeconds":[444.27,445.22,454.43,456.51,458.09,463.26,464.09]},
{"Participant":[98],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[9.28],"Vehicle":["B1"],"WeightedDisplay":[0.4494],"WeightedTouch":[0.1304],"WeightedHear":[0.6175],"WeightedSpeak":[0.2522],"WeightedLatency":[0.4494],"GlanceStartSeconds":[524.045],"GlanceEndSeconds":[524.575]},
{"Participant":[99],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[55],"TaskDurationSeconds":[2.135],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[273.72,275.275],"GlanceEndSeconds":[274.67,275.855]},
{"Participant":[100],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[18.13],"Vehicle":["B1"],"WeightedDisplay":[0.4192],"WeightedTouch":[0.5808],"WeightedHear":[0.8798],"WeightedSpeak":[0],"WeightedLatency":[0.4192],"GlanceStartSeconds":[468.34,469.52,470.985,471.85,473.26,475.7,476.635,479.26,480.755,483.495,486.08],"GlanceEndSeconds":[468.915,470.61,471.55,472.415,475.14,476.18,478.79,479.905,482.915,485.415,486.47]},
{"Participant":[100],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[21.18],"Vehicle":["B1"],"WeightedDisplay":[0.2715],"WeightedTouch":[0.7285],"WeightedHear":[0.8801],"WeightedSpeak":[0],"WeightedLatency":[0.2715],"GlanceStartSeconds":[546.33,547.895,549.26,551.025,552.795,553.91,556.05,557.385,559.8,561.53,564.035,566.015],"GlanceEndSeconds":[547.05,548.825,549.955,552.34,553.285,555.555,556.935,559.32,561.06,562.825,565.61,566.88]},
{"Participant":[100],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[1.675],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[279.525,281.095],"GlanceEndSeconds":[280.475,281.2]},
{"Participant":[100],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[16.47],"Vehicle":["B1"],"WeightedDisplay":[0.105],"WeightedTouch":[0.895],"WeightedHear":[0.8968],"WeightedSpeak":[0],"WeightedLatency":[0.105],"GlanceStartSeconds":[379.88,380.725,382.03,384.185,385.7,387.52,389.76,391.06,392.49,394.49],"GlanceEndSeconds":[380.15,381.55,383.7,385.2,386.89,389.255,390.64,392.14,394.035,396.145]},
{"Participant":[100],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[15.22],"Vehicle":["B1"],"WeightedDisplay":[0.1373],"WeightedTouch":[0.8627],"WeightedHear":[0.8995],"WeightedSpeak":[0],"WeightedLatency":[0.1373],"GlanceStartSeconds":[456.27,457.29,458.83,460.26,461.49,463.19,464.57,465.73,467.39,468.83,470.96],"GlanceEndSeconds":[456.76,458.33,459.86,461.06,462.56,463.99,465.1,466.86,468.43,470.33,471.49]},
{"Participant":[100],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[10.365],"Vehicle":["B1"],"WeightedDisplay":[0.5311],"WeightedTouch":[0.1138],"WeightedHear":[0.6893],"WeightedSpeak":[0.1968],"WeightedLatency":[0.5311],"GlanceStartSeconds":[403.385],"GlanceEndSeconds":[403.885]},
{"Participant":[100],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[9.415],"Vehicle":["B1"],"WeightedDisplay":[0.5343],"WeightedTouch":[0.1163],"WeightedHear":[0.7079],"WeightedSpeak":[0.1758],"WeightedLatency":[0.5343],"GlanceStartSeconds":[472.26],"GlanceEndSeconds":[472.925]},
{"Participant":[101],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[18.94],"Vehicle":["B2"],"WeightedDisplay":[0.0845],"WeightedTouch":[0.9155],"WeightedHear":[0.8923],"WeightedSpeak":[0],"WeightedLatency":[0.0845],"GlanceStartSeconds":[484.26,485.885,487.31,488.685,490.345,492.035,494.34,497.57,499.37,501.005,502.19],"GlanceEndSeconds":[484.965,486.78,487.905,489.625,491.02,493.24,497.095,498.69,500.62,501.705,503.17]},
{"Participant":[101],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[11.5],"Vehicle":["B2"],"WeightedDisplay":[0.1209],"WeightedTouch":[0.8791],"WeightedHear":[0.7774],"WeightedSpeak":[0],"WeightedLatency":[0.1209],"GlanceStartSeconds":[556.17,557.695,559.44,560.83,562.985,565.7],"GlanceEndSeconds":[556.94,558.955,560.425,562.19,565.11,567.035]},
{"Participant":[101],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[1.6],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[314.8],"GlanceEndSeconds":[315.535]},
{"Participant":[101],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[19.75],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[412.51,414.755,416.305,417.725,419.86,421.21,422.83,425.965,427.49,428.71,430.39],"GlanceEndSeconds":[413.015,415.345,417.3,418.47,420.505,421.895,423.61,426.83,428.255,429.64,431.775]},
{"Participant":[101],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[14.27],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[491.75,492.695,495.225,496.59,498.195,500.18,502.08,505.66],"GlanceEndSeconds":[491.93,494.545,496.155,497.77,499.525,501.72,504.65,506.02]},
{"Participant":[101],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[36.21],"Vehicle":["B2"],"WeightedDisplay":[0.4417],"WeightedTouch":[0.0645],"WeightedHear":[0.8437],"WeightedSpeak":[0.0918],"WeightedLatency":[0.4417],"GlanceStartSeconds":[408.18,417.18,420.87,422.18,426.79,428.46,429.9,431.39,433.13,434.79,437.15],"GlanceEndSeconds":[409.01,417.93,421.72,424.58,427.74,428.91,430.46,432.54,434.28,435.71,438.72]},
{"Participant":[101],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[34.115],"Vehicle":["B2"],"WeightedDisplay":[0.4179],"WeightedTouch":[0.0577],"WeightedHear":[0.8476],"WeightedSpeak":[0.0947],"WeightedLatency":[0.4179],"GlanceStartSeconds":[499.97,505.1,513.57,518.7,520.95,522.56,524.65,529.23],"GlanceEndSeconds":[500.71,505.75,514.59,519.29,521.82,523.93,525.7,530.68]},
{"Participant":[102],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[60],"TaskDurationSeconds":[76.87],"Vehicle":["B2"],"WeightedDisplay":[0.0833],"WeightedTouch":[0.9208],"WeightedHear":[0.8695],"WeightedSpeak":[0],"WeightedLatency":[0.0833],"GlanceStartSeconds":[374.38,376.31,378.74,381.17,382.64,383.96,385.44,386.7,389.09,391.96,394,398.85,400.1,401.42,403.64,405.96,408.1,411,412.14,413.74,415.04,415.82,417.1,420.01,422.98,425.12,426.61,428.18,429.13,430.44,432.1,433.36,434.5,435.88,436.98,438.51,439.42,441.08,443.79,446.77,447.9,449.63,450.85],"GlanceEndSeconds":[375.83,378.02,380.64,382.05,383.43,385.06,386.18,388.5,391.56,393.49,398.24,399.86,400.94,402.33,405.51,407.31,410.46,411.84,413.27,414.59,415.51,416.67,419.64,422.6,424.48,426.31,427.41,428.86,430.03,431.26,432.93,434.04,435.49,436.53,438.12,439.15,440.74,443.16,446.21,447.37,449.32,450.36,451.25]},
{"Participant":[102],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[60],"TaskDurationSeconds":[19.56],"Vehicle":["B2"],"WeightedDisplay":[0.0547],"WeightedTouch":[0.9489],"WeightedHear":[0.7909],"WeightedSpeak":[0],"WeightedLatency":[0.0547],"GlanceStartSeconds":[505.74,507.29,508.51,510.555,511.745,513.48,516.2,518.195,519.305,521.095,522.435,525.165],"GlanceEndSeconds":[506.51,508.1,510.1,511.175,513.015,515.84,516.88,519.105,520.25,521.7,523.64,525.3]},
{"Participant":[102],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[60],"TaskDurationSeconds":[16.4],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[359.8,360.955,363.19,364.705,366.15,368.78,370.515,371.91,373.675],"GlanceEndSeconds":[360.41,362.54,364.41,365.655,368.37,369.965,371.325,372.825,375.605]},
{"Participant":[102],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[60],"TaskDurationSeconds":[40.66],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[468.32,469.615,471.74,473.455,475.485,477.955,480.43,482.535,484.44,486.06,487.79,490.265,491.8,493.21,494.21,495.985,497.25,498.855,500.105,502.175,503.79,505.855,508.045],"GlanceEndSeconds":[469.165,471.43,472.79,474.91,477.285,479.795,481.93,484.035,485.76,487.34,489.755,491.385,492.93,493.89,495.37,496.535,498.07,499.66,501.64,503.27,505.33,507.41,508.845]},
{"Participant":[102],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[60],"TaskDurationSeconds":[26.4],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[562.05,563.42,565.11,566.71,568.72,570.53,571.93,573.68,575.15,576.69,577.72,579.01,580.73,582.45,584.33,587.25],"GlanceEndSeconds":[562.9,564.75,566.34,568.06,570.09,571.47,573.27,574.64,576.38,577.26,578.59,580.18,581.73,583.86,586.77,587.84]},
{"Participant":[102],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[60],"TaskDurationSeconds":[36.01],"Vehicle":["B2"],"WeightedDisplay":[0.4571],"WeightedTouch":[0.0469],"WeightedHear":[0.7162],"WeightedSpeak":[0.0941],"WeightedLatency":[0.4571],"GlanceStartSeconds":[592.09,593.14,594.44,597.85,599.27,602.73,603.87,604.83,606.17,607.3,608.82,610.01,612.12,613.2,614.19,618.09,619.58,620.78,624.79],"GlanceEndSeconds":[592.39,594.08,595.63,598.83,600.02,603.43,604.56,605.72,607.04,608.05,609.42,610.64,612.52,613.83,615.81,619,620.27,621.45,626.28]},
{"Participant":[102],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[60],"TaskDurationSeconds":[34.735],"Vehicle":["B2"],"WeightedDisplay":[0.4254],"WeightedTouch":[0.0759],"WeightedHear":[0.848],"WeightedSpeak":[0.0761],"WeightedLatency":[0.4254],"GlanceStartSeconds":[720.35,721.7,722.93,723.94,726.36,727.62,729.52,733.24,734.71,740.32,741.87,744.19,745.54,748.83,750.53,751.55,753.1,755.05],"GlanceEndSeconds":[720.9,722.55,723.66,725.11,726.9,728.07,729.98,733.83,735.63,741.01,743.72,744.52,746.19,749.41,751.25,752.19,753.51,755.085]},
{"Participant":[103],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[36.91],"Vehicle":["B1"],"WeightedDisplay":[0.188],"WeightedTouch":[0.812],"WeightedHear":[0.5332],"WeightedSpeak":[0],"WeightedLatency":[0.188],"GlanceStartSeconds":[467.18,468.46,469.65,470.9,472.49,474.75,476.02,477.32,479,480.52,481.81,482.89,484.5,485.71,487.16,488.32,489.59,491.17,492.42,493.84,495.75,498.37,500.01,501.53,502.99],"GlanceEndSeconds":[467.84,469.03,470.51,472.19,474.34,475.64,476.82,478.44,480.02,481.27,482.46,483.89,485.11,486.14,487.98,488.89,490.9,491.97,493.55,495.43,497,499.67,501,502.55,503.79]},
{"Participant":[103],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[13.28],"Vehicle":["B1"],"WeightedDisplay":[0.3426],"WeightedTouch":[0.6574],"WeightedHear":[0.8185],"WeightedSpeak":[0],"WeightedLatency":[0.3426],"GlanceStartSeconds":[557.33,558.8,559.86,561.575,563.2,565.075,566.755,567.805,569.305],"GlanceEndSeconds":[558.125,559.31,560.575,562.485,564.02,566.405,567.325,568.915,570.225]},
{"Participant":[103],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[2.8],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[275.47,277.18,278.2],"GlanceEndSeconds":[276.085,277.56,278.27]},
{"Participant":[103],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[23.52],"Vehicle":["B1"],"WeightedDisplay":[0.0952],"WeightedTouch":[0.9048],"WeightedHear":[0.7428],"WeightedSpeak":[0],"WeightedLatency":[0.0952],"GlanceStartSeconds":[375.99,378.545,380.635,381.85,383.75,385.235,386.645,388.09,389.735,391.045,393.155,397.2,398.53],"GlanceEndSeconds":[378.22,380.115,381.635,383.055,384.585,386.285,387.745,389.305,390.76,392.82,396.92,398.28,399.26]},
{"Participant":[103],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[14.55],"Vehicle":["B1"],"WeightedDisplay":[0.033],"WeightedTouch":[0.967],"WeightedHear":[0.8055],"WeightedSpeak":[0],"WeightedLatency":[0.033],"GlanceStartSeconds":[452.25,453.55,455.82,456.84,458.01,460.37,462.03,463.35,464.36,465.56,466.7],"GlanceEndSeconds":[452.795,455.21,456.51,457.54,458.64,461,462.8,463.83,465.31,466.29,466.8]},
{"Participant":[103],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[9.72],"Vehicle":["B1"],"WeightedDisplay":[0.4856],"WeightedTouch":[0.1749],"WeightedHear":[0.6523],"WeightedSpeak":[0.1728],"WeightedLatency":[0.4856],"GlanceStartSeconds":[421.11],"GlanceEndSeconds":[422.115]},
{"Participant":[103],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[22.97],"Vehicle":["B1"],"WeightedDisplay":[0.3337],"WeightedTouch":[0.054],"WeightedHear":[0.8711],"WeightedSpeak":[0.0749],"WeightedLatency":[0.3337],"GlanceStartSeconds":[485.61,486.93,494.67,495.96,498],"GlanceEndSeconds":[486.32,487.48,495.37,497.33,498.66]},
{"Participant":[104],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[55],"TaskDurationSeconds":[4.6],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[493.63,494.62,495.73,497.62],"GlanceEndSeconds":[494.27,495.08,497.2,498]},
{"Participant":[104],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[55],"TaskDurationSeconds":[19.87],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[595.62,596.51,597.98,598.47,599.61,601.35,602.34,603.46,604.64,607.04,608.35,609.43,610.44,611.43,612.45,613.96],"GlanceEndSeconds":[596.04,597.37,598.3,599.15,600.53,601.87,603.09,604.21,605.86,607.79,608.84,610.04,611.01,612.09,613.59,614.82]},
{"Participant":[104],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[55],"TaskDurationSeconds":[20.95],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[670.68,671.675,672.685,673.73,675.96,677.05,678.1,679.08,680.35,681.375,682.42,683.685,685.075,686.415,687.605,688.82,689.715,691.4],"GlanceEndSeconds":[671.32,672.39,673.355,675.09,676.54,677.725,678.715,679.875,680.94,682.045,683.16,684.185,686.045,687.11,688.41,689.435,690.21,691.63]},
{"Participant":[104],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[55],"TaskDurationSeconds":[34.945],"Vehicle":["B2"],"WeightedDisplay":[0.4873],"WeightedTouch":[0.0243],"WeightedHear":[0.9034],"WeightedSpeak":[0.0723],"WeightedLatency":[0.4873],"GlanceStartSeconds":[411.12,413.21,415.07,424.5,429.115,431.885,433.455,434.775,442.97],"GlanceEndSeconds":[411.69,413.7,415.655,425.555,429.875,432.65,434.375,435.345,443.36]},
{"Participant":[104],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[55],"TaskDurationSeconds":[35.355],"Vehicle":["B2"],"WeightedDisplay":[0.4951],"WeightedTouch":[0.0279],"WeightedHear":[0.9096],"WeightedSpeak":[0.0625],"WeightedLatency":[0.4951],"GlanceStartSeconds":[515.61,518.04,528.41,530.97,533.96,535.61,537.22,543.62],"GlanceEndSeconds":[516.23,518.57,528.95,531.34,534.53,536.15,538.4,544.06]},
{"Participant":[105],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[61],"TaskDurationSeconds":[23.18],"Vehicle":["B1"],"WeightedDisplay":[0.4292],"WeightedTouch":[0.5708],"WeightedHear":[0.9012],"WeightedSpeak":[0],"WeightedLatency":[0.4292],"GlanceStartSeconds":[402.81,404.79,406.39,408.07,411.54,413.89,415.17,417.24,419.23,420.7,422.1,424.5],"GlanceEndSeconds":[403.61,405.55,407.51,409.38,413.14,414.56,415.61,418.7,420.27,421.28,423.8,425.8]},
{"Participant":[105],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[61],"TaskDurationSeconds":[18.5],"Vehicle":["B1"],"WeightedDisplay":[0.1984],"WeightedTouch":[0.8016],"WeightedHear":[0.8573],"WeightedSpeak":[0],"WeightedLatency":[0.1984],"GlanceStartSeconds":[478,479.435,480.74,482.44,484.29,485.915,487.78,489.045,491.69,494.11],"GlanceEndSeconds":[478.64,480.24,481.645,483.645,485.435,486.54,488.515,490.14,492.84,495.6]},
{"Participant":[105],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[61],"TaskDurationSeconds":[17],"Vehicle":["B1"],"WeightedDisplay":[0.12],"WeightedTouch":[0.88],"WeightedHear":[0.8476],"WeightedSpeak":[0],"WeightedLatency":[0.12],"GlanceStartSeconds":[319.1,320.005,322.615,323.47,328.17,330.08,331.015,333.08,336.07],"GlanceEndSeconds":[319.505,322.175,322.94,327.24,329.275,330.655,332.47,335.33,336.1]},
{"Participant":[105],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[61],"TaskDurationSeconds":[24.64],"Vehicle":["B1"],"WeightedDisplay":[0.0268],"WeightedTouch":[0.9732],"WeightedHear":[0.9261],"WeightedSpeak":[0],"WeightedLatency":[0.0268],"GlanceStartSeconds":[433.68,435.18,438.58,440.99,443.32,445.89,447.85,449.17,450.95,452.92,454.3,455.91,457.9],"GlanceEndSeconds":[434.24,438.05,440.51,442.83,445.28,447.34,448.76,449.95,452.27,453.76,455.5,457.24,458.32]},
{"Participant":[105],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[61],"TaskDurationSeconds":[28.36],"Vehicle":["B1"],"WeightedDisplay":[0.0705],"WeightedTouch":[0.9295],"WeightedHear":[0.7715],"WeightedSpeak":[0],"WeightedLatency":[0.0705],"GlanceStartSeconds":[516.28,517.62,519.21,521.64,523.47,526.21,527.99,531.61,534.98,537.08,538.84,541.2,544.08],"GlanceEndSeconds":[516.69,518.35,521.02,522.82,525.75,527.64,530.99,534.41,536.66,538.38,540.64,542.51,544.64]},
{"Participant":[105],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[61],"TaskDurationSeconds":[16.5],"Vehicle":["B1"],"WeightedDisplay":[0.077],"WeightedTouch":[0.3285],"WeightedHear":[0.1776],"WeightedSpeak":[0.1424],"WeightedLatency":[0.077],"GlanceStartSeconds":[429.43,429.88,442.01,443.24,445.76],"GlanceEndSeconds":[429.6,430.26,442.83,444.73,445.93]},
{"Participant":[105],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[2],"Gender":["F"],"Age":[61],"TaskDurationSeconds":[15.14],"Vehicle":["B1"],"WeightedDisplay":[0.2384],"WeightedTouch":[0.1196],"WeightedHear":[0.4967],"WeightedSpeak":[0.2761],"WeightedLatency":[0.2384],"GlanceStartSeconds":[447.8],"GlanceEndSeconds":[448.53]},
{"Participant":[105],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[61],"TaskDurationSeconds":[10.075],"Vehicle":["B1"],"WeightedDisplay":[0.4605],"WeightedTouch":[0.1806],"WeightedHear":[0.6258],"WeightedSpeak":[0.1935],"WeightedLatency":[0.4605],"GlanceStartSeconds":[510.79,512.245],"GlanceEndSeconds":[511.31,513.125]},
{"Participant":[106],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[15.28],"Vehicle":["B1"],"WeightedDisplay":[0.5039],"WeightedTouch":[0.4961],"WeightedHear":[0.8554],"WeightedSpeak":[0],"WeightedLatency":[0.5039],"GlanceStartSeconds":[421.61,422.48,423.76,425.105,426.41,427.835,430.065,433.445,435.42],"GlanceEndSeconds":[422.1,423.37,424.565,425.79,427.21,429.185,432.01,434.83,436.165]},
{"Participant":[106],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[32.81],"Vehicle":["B1"],"WeightedDisplay":[0.1548],"WeightedTouch":[0.8452],"WeightedHear":[0.9162],"WeightedSpeak":[0],"WeightedLatency":[0.1548],"GlanceStartSeconds":[502.92,503.885,505.27,506.655,507.555,510.595,512.335,513.985,515.645,517.035,519.255,520.855,522.195,525.865,527.66,529.255,531.405,533.8,535.5],"GlanceEndSeconds":[503.675,504.285,506.36,507.02,508.935,511.665,513.23,514.995,516.165,518.02,520.42,521.5,523.335,527.205,528.94,530.775,532.605,534.815,535.73]},
{"Participant":[106],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[1.775],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[270.895],"GlanceEndSeconds":[272.48]},
{"Participant":[106],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[21.3],"Vehicle":["B1"],"WeightedDisplay":[0.1033],"WeightedTouch":[0.8967],"WeightedHear":[0.9108],"WeightedSpeak":[0],"WeightedLatency":[0.1033],"GlanceStartSeconds":[373.515,375.6,376.865,378.17,379.425,380.675,382.135,383.38,385.7,387.965,389.565,390.895,391.935,392.9],"GlanceEndSeconds":[375.15,376.345,377.685,379.045,379.915,381.415,382.705,384.18,386.575,388.735,390.125,391.625,392.415,393.85]},
{"Participant":[106],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[12.09],"Vehicle":["B1"],"WeightedDisplay":[0.0182],"WeightedTouch":[0.9818],"WeightedHear":[0.8296],"WeightedSpeak":[0],"WeightedLatency":[0.0182],"GlanceStartSeconds":[451.36,452.73,453.82,455.255,457.6,458.71,459.865,461.16],"GlanceEndSeconds":[452.045,453.625,454.425,456.705,458.285,459.515,460.675,462.07]},
{"Participant":[106],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[20.65],"Vehicle":["B1"],"WeightedDisplay":[0.3758],"WeightedTouch":[0.0935],"WeightedHear":[0.6973],"WeightedSpeak":[0.2092],"WeightedLatency":[0.3758],"GlanceStartSeconds":[439.34,440.74],"GlanceEndSeconds":[439.82,441.07]},
{"Participant":[106],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[8.61],"Vehicle":["B1"],"WeightedDisplay":[0.525],"WeightedTouch":[0.0964],"WeightedHear":[0.7154],"WeightedSpeak":[0.1882],"WeightedLatency":[0.525],"GlanceStartSeconds":[518.805,521.025],"GlanceEndSeconds":[519.385,521.625]},
{"Participant":[107],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[10.76],"Vehicle":["B1"],"WeightedDisplay":[0.4628],"WeightedTouch":[0.5372],"WeightedHear":[0.8188],"WeightedSpeak":[0],"WeightedLatency":[0.4628],"GlanceStartSeconds":[453.8,455.385,456.365,458.42,459.875,461.31],"GlanceEndSeconds":[454.4,456.01,457.025,459.305,460.46,461.995]},
{"Participant":[107],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[18.02],"Vehicle":["B1"],"WeightedDisplay":[0.2536],"WeightedTouch":[0.7558],"WeightedHear":[0.5549],"WeightedSpeak":[0],"WeightedLatency":[0.2536],"GlanceStartSeconds":[522.04,524.05,525.04,530.7,533.46,534.62,535.79,537.23,538.52],"GlanceEndSeconds":[522.41,524.65,525.34,531.36,533.96,535.29,536.32,537.66,538.98]},
{"Participant":[107],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[2.1],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[273.48,274.985],"GlanceEndSeconds":[274.445,275.58]},
{"Participant":[107],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[7.9],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0.2506],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[487.23,488.73,489.83,490.93,493.03,495.03],"GlanceEndSeconds":[487.6,489.23,490.67,492.3,494.23,495.13]},
{"Participant":[107],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[13.595],"Vehicle":["B1"],"WeightedDisplay":[0.3509],"WeightedTouch":[0.4101],"WeightedHear":[0.4719],"WeightedSpeak":[0.1181],"WeightedLatency":[0.3509],"GlanceStartSeconds":[370.22],"GlanceEndSeconds":[370.68]},
{"Participant":[107],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[9.06],"Vehicle":["B1"],"WeightedDisplay":[0.5519],"WeightedTouch":[0.1015],"WeightedHear":[0.7274],"WeightedSpeak":[0.1711],"WeightedLatency":[0.5519],"GlanceStartSeconds":[443.11],"GlanceEndSeconds":[443.48]},
{"Participant":[108],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[18.96],"Vehicle":["B2"],"WeightedDisplay":[0.0965],"WeightedTouch":[0.9035],"WeightedHear":[0.933],"WeightedSpeak":[0],"WeightedLatency":[0.0965],"GlanceStartSeconds":[584.32,585.425,587.165,588.29,589.315,591.44,592.64,594.09,596.835,599.53,600.73,601.93],"GlanceEndSeconds":[584.695,585.905,587.79,588.91,590.365,592.095,593.635,595.51,598.97,600.275,601.435,602.735]},
{"Participant":[108],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[20.01],"Vehicle":["B2"],"WeightedDisplay":[0.1004],"WeightedTouch":[0.8996],"WeightedHear":[0.932],"WeightedSpeak":[0],"WeightedLatency":[0.1004],"GlanceStartSeconds":[658.45,659.94,660.97,662.17,663.31,665.53,666.69,667.85,669.09,671.01,673.31,675.16,676.27],"GlanceEndSeconds":[659.15,660.31,661.42,662.71,664.04,666.08,667.46,668.61,669.9,672.85,674.67,675.73,677.67]},
{"Participant":[108],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[3.2],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[266.47,267.94],"GlanceEndSeconds":[267.02,269.06]},
{"Participant":[108],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[34.28],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[369.32,370.14,371.2,373,374.18,375.58,377.86,379.375,381.365,383.155,384.59,386.03,388.17,388.935,390.845,392.535,393.62,394.695,397.09,398.61,400.15,401.465],"GlanceEndSeconds":[369.69,370.925,371.59,373.51,375.125,377.365,378.74,380.885,382.78,384.04,385.635,387.855,388.5,390.42,392.245,393.035,394.285,396.27,398.05,399.7,400.98,403.275]},
{"Participant":[108],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[35.6],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[461.4,462.5,464.15,466.75,468.08,469.37,472.27,473.69,475.41,477.54,478.67,480.99,482.56,484.08,486.7,489.3,491.48,493.85,496.26],"GlanceEndSeconds":[461.95,463.52,465.15,467.35,468.69,470.62,472.99,474.51,476.64,478.24,479.63,481.95,483.61,486.29,488.82,491.01,493.41,495.74,497]},
{"Participant":[108],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[51.1],"Vehicle":["B2"],"WeightedDisplay":[0.4485],"WeightedTouch":[0.0329],"WeightedHear":[0.819],"WeightedSpeak":[0.0898],"WeightedLatency":[0.4485],"GlanceStartSeconds":[419.9,423.325,431.875,433.455,437.34,441.185,442.48,444.27,451.18,452.295,453.56,454.655,462.735,469.4],"GlanceEndSeconds":[420.3,424.375,432.725,434.295,438,442.085,443.205,444.68,451.82,453.13,454.25,455.225,463.33,470.22]},
{"Participant":[108],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[32.3],"Vehicle":["B2"],"WeightedDisplay":[0.4167],"WeightedTouch":[0.0307],"WeightedHear":[0.8706],"WeightedSpeak":[0.0988],"WeightedLatency":[0.4167],"GlanceStartSeconds":[526.83,528.97,530.25,539.02,540.44,543.32,546.69,548.29,554.09,555.75,556.75],"GlanceEndSeconds":[527.23,529.83,530.82,539.86,540.94,543.74,547.73,548.96,554.64,556.16,557.24]},
{"Participant":[109],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[31.17],"Vehicle":["B2"],"WeightedDisplay":[0.1582],"WeightedTouch":[0.8418],"WeightedHear":[0.9358],"WeightedSpeak":[0],"WeightedLatency":[0.1582],"GlanceStartSeconds":[533.76,536.74,538.155,540.43,541.925,543.525,545.77,547.965,549.55,551.02,553.32,554.785,556.135,559.35,560.435,562.09],"GlanceEndSeconds":[534.705,537.425,538.61,540.99,542.555,544.19,546.395,548.545,550.495,551.615,554.085,555.635,556.68,560.005,561.145,562.54]},
{"Participant":[109],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[16.13],"Vehicle":["B2"],"WeightedDisplay":[0.2901],"WeightedTouch":[0.7099],"WeightedHear":[0.8872],"WeightedSpeak":[0],"WeightedLatency":[0.2901],"GlanceStartSeconds":[620.42,622.085,623.4,624.545,626.76,627.85,629.45,631.775,633.96,635.595],"GlanceEndSeconds":[621.245,622.58,623.775,625.115,627.27,628.655,630.165,632.34,634.6,636.01]},
{"Participant":[109],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[15.6],"Vehicle":["B2"],"WeightedDisplay":[0.7603],"WeightedTouch":[0.2397],"WeightedHear":[0.7603],"WeightedSpeak":[0],"WeightedLatency":[0.7603],"GlanceStartSeconds":[466.33,475.23,476.7,477.775,480.145,481.76],"GlanceEndSeconds":[467.195,476.125,477.22,478.635,481.085,481.93]},
{"Participant":[109],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[42.7],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[592.57,594.515,597.825,599.6,601.025,602.245,603.375,605.65,606.67,608.945,610.185,611.39,615.31,618.175,622.185,625.505,627.56,629,630.525,631.68,633.99],"GlanceEndSeconds":[593.395,594.925,598.77,600.105,601.425,603.035,603.75,606.16,607.17,609.445,610.865,611.88,616.01,619.27,623.26,626.12,628.255,629.52,631.06,632.735,634.83]},
{"Participant":[109],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[50.42],"Vehicle":["B2"],"WeightedDisplay":[0.0339],"WeightedTouch":[0.9661],"WeightedHear":[0.0339],"WeightedSpeak":[0],"WeightedLatency":[0.0339],"GlanceStartSeconds":[697.07,699.055,700.24,704.785,711.15,714.325,716.645,720.785,724.835,726.75,728.45,730.295,732.105,733.75,734.945,737.55,739.86,741.705,743.175,744.26,747.195],"GlanceEndSeconds":[697.61,699.62,700.91,705.765,711.94,714.97,717.325,722.12,725.65,727.715,729.835,731.46,733.185,734.46,735.78,738.93,741.26,742.605,743.87,745.93,747.49]},
{"Participant":[109],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[35.085],"Vehicle":["B2"],"WeightedDisplay":[0.4523],"WeightedTouch":[0.0539],"WeightedHear":[0.8622],"WeightedSpeak":[0.0839],"WeightedLatency":[0.4523],"GlanceStartSeconds":[402.71,416.71,424.05,425.43],"GlanceEndSeconds":[403.45,417.27,424.7,426.81]},
{"Participant":[109],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[36.19],"Vehicle":["B2"],"WeightedDisplay":[0.4813],"WeightedTouch":[0.0326],"WeightedHear":[0.887],"WeightedSpeak":[0.0583],"WeightedLatency":[0.4813],"GlanceStartSeconds":[492.07,508.45,512.95,515.72,517.32],"GlanceEndSeconds":[492.76,509.41,513.43,516.89,517.8]},
{"Participant":[110],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[13.27],"Vehicle":["B1"],"WeightedDisplay":[0.3677],"WeightedTouch":[0.6323],"WeightedHear":[0.8154],"WeightedSpeak":[0],"WeightedLatency":[0.3677],"GlanceStartSeconds":[453.04,454.705,455.655,456.865,458.185,459.725,460.895,462.785,464.01,465.58],"GlanceEndSeconds":[453.735,455.2,456.33,457.23,459.215,460.245,462.26,463.45,465.165,465.965]},
{"Participant":[110],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[13.28],"Vehicle":["B1"],"WeightedDisplay":[0.3193],"WeightedTouch":[0.6807],"WeightedHear":[0.8208],"WeightedSpeak":[0],"WeightedLatency":[0.3193],"GlanceStartSeconds":[521.285,522.69,523.795,525.76,527.415,528.47,530.29,532.79],"GlanceEndSeconds":[521.69,523.32,524.335,527.11,527.92,529.74,532.29,533.675]},
{"Participant":[110],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[1.54],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[296.21],"GlanceEndSeconds":[297.03]},
{"Participant":[110],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[20.38],"Vehicle":["B1"],"WeightedDisplay":[0.0481],"WeightedTouch":[0.9519],"WeightedHear":[0.9244],"WeightedSpeak":[0],"WeightedLatency":[0.0481],"GlanceStartSeconds":[395.43,396.725,398.08,399.245,400.695,402.01,404.29,405.745,407.515,409.185,411.585,412.905,413.915,414.875],"GlanceEndSeconds":[396.095,397.335,398.96,400.33,401.23,403.825,404.63,406.46,408.36,409.71,411.985,413.56,414.475,415.205]},
{"Participant":[110],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[18.07],"Vehicle":["B1"],"WeightedDisplay":[0.1002],"WeightedTouch":[0.8998],"WeightedHear":[0.9198],"WeightedSpeak":[0],"WeightedLatency":[0.1002],"GlanceStartSeconds":[474.62,475.765,477.37,478.63,481.92,483.96,485.37,486.775,488.145,489.485,491.555],"GlanceEndSeconds":[474.895,476.295,477.865,479.335,483.115,484.665,486.23,487.66,489.14,491.3,492.07]},
{"Participant":[110],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[34.32],"Vehicle":["B1"],"WeightedDisplay":[0.4433],"WeightedTouch":[0.0492],"WeightedHear":[0.7512],"WeightedSpeak":[0.1996],"WeightedLatency":[0.4433],"GlanceStartSeconds":[374.515,384.475,385.665,387.275,389.14,392.66,396.865,398.525,402.955],"GlanceEndSeconds":[374.925,384.945,386.285,387.665,389.555,393.25,397.27,398.99,403.32]},
{"Participant":[110],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[10.97],"Vehicle":["B1"],"WeightedDisplay":[0.4576],"WeightedTouch":[0.2015],"WeightedHear":[0.6089],"WeightedSpeak":[0.1896],"WeightedLatency":[0.4576],"GlanceStartSeconds":[468.305],"GlanceEndSeconds":[468.845]},
{"Participant":[110],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[2],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[14.2],"Vehicle":["B1"],"WeightedDisplay":[0.6014],"WeightedTouch":[0.1782],"WeightedHear":[0.7958],"WeightedSpeak":[0.0261],"WeightedLatency":[0.6014],"GlanceStartSeconds":[482.61,485.055,488.89,490.395,491.37,493.96],"GlanceEndSeconds":[483.355,485.43,489.81,490.805,492.31,494.63]},
{"Participant":[111],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[32.6],"Vehicle":["B1"],"WeightedDisplay":[0.4405],"WeightedTouch":[0.5595],"WeightedHear":[0.838],"WeightedSpeak":[0],"WeightedLatency":[0.4405],"GlanceStartSeconds":[633.41,634.835,636.425,637.15,637.935,639.165,640.69,643.995,645.53,648.59,650.48,652.695,655.34,660.255,661.36,663.085,664.115],"GlanceEndSeconds":[633.745,635.595,636.805,637.535,638.5,639.655,642.59,644.62,645.895,650,651.875,654.59,657.585,660.95,661.905,663.565,665.7]},
{"Participant":[111],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[30.53],"Vehicle":["B1"],"WeightedDisplay":[0.2922],"WeightedTouch":[0.7078],"WeightedHear":[0.7114],"WeightedSpeak":[0],"WeightedLatency":[0.2922],"GlanceStartSeconds":[731.785,733.73,735.865,737.56,738.535,740.135,741.65,742.75,746.67,748.73,750.15,751.945,753.505,756.115,758.695,760.02],"GlanceEndSeconds":[732.115,734.775,736.855,738.11,739.585,740.665,742.265,744.76,747.635,749.605,751.03,753.005,755.57,757.935,759.42,760.2]},
{"Participant":[111],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[4.1],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[273.85,276.725],"GlanceEndSeconds":[274.065,277.115]},
{"Participant":[111],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[19.43],"Vehicle":["B1"],"WeightedDisplay":[0.2753],"WeightedTouch":[0.7247],"WeightedHear":[0.8482],"WeightedSpeak":[0],"WeightedLatency":[0.2753],"GlanceStartSeconds":[372.97,374.59,377.025,378.395,379.69,381.205,382.64,383.655,385.31,386.315,387.795,389.48,390.675],"GlanceEndSeconds":[373.625,375.595,377.375,379.065,380.435,381.855,383.065,384.13,385.695,387.27,388.8,390.28,392.135]},
{"Participant":[111],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[14.37],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[450.87,452.575,453.805,461.545,464.105],"GlanceEndSeconds":[451.835,453.095,454.5,463.335,465.24]},
{"Participant":[111],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[8.015],"Vehicle":["B1"],"WeightedDisplay":[0.509],"WeightedTouch":[0.088],"WeightedHear":[0.7124],"WeightedSpeak":[0.1996],"WeightedLatency":[0.509],"GlanceStartSeconds":[415.455],"GlanceEndSeconds":[415.87]},
{"Participant":[111],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[8.26],"Vehicle":["B1"],"WeightedDisplay":[0.5266],"WeightedTouch":[0.1295],"WeightedHear":[0.7143],"WeightedSpeak":[0.1562],"WeightedLatency":[0.5266],"GlanceStartSeconds":[482.78],"GlanceEndSeconds":[483]},
{"Participant":[112],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[36],"TaskDurationSeconds":[14.27],"Vehicle":["B1"],"WeightedDisplay":[0.398],"WeightedTouch":[0.602],"WeightedHear":[0.7659],"WeightedSpeak":[0],"WeightedLatency":[0.398],"GlanceStartSeconds":[597.92,598.975,599.94,601.385,602.38,603.815,606.17,608.545,610.53,611.645],"GlanceEndSeconds":[598.29,599.535,600.98,602.105,603.035,605.61,608.2,610.235,611.29,612.19]},
{"Participant":[112],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[36],"TaskDurationSeconds":[13.89],"Vehicle":["B1"],"WeightedDisplay":[0.4176],"WeightedTouch":[0.5824],"WeightedHear":[0.7473],"WeightedSpeak":[0],"WeightedLatency":[0.4176],"GlanceStartSeconds":[662.87,664.66,666.14,667.4,668.44,669.94,671.82,673.41,675.39,676.58],"GlanceEndSeconds":[663.25,665.79,667.1,668.02,669.45,671.42,673.09,675.08,676.32,676.76]},
{"Participant":[112],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[36],"TaskDurationSeconds":[2.47],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[278.005,279.445,280.145],"GlanceEndSeconds":[278.675,279.78,280.475]},
{"Participant":[112],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[36],"TaskDurationSeconds":[53.75],"Vehicle":["B1"],"WeightedDisplay":[0.0953],"WeightedTouch":[0.9047],"WeightedHear":[0.4361],"WeightedSpeak":[0],"WeightedLatency":[0.0953],"GlanceStartSeconds":[378.65,381.12,382.53,383.49,384.99,386.42,387.69,390.49,392.2,394.5,396.65,398.93,400.38,402.03,404.66,406.55,407.29,409.39,410.32,412.39,414.71,415.74,416.96,419.61,421.98,423.68,425.57,427.12,428.44],"GlanceEndSeconds":[380.89,382.28,383.24,384.6,386.15,387.21,390.17,391.82,394.27,396.2,398.61,399.88,401.7,404.34,406.36,406.87,409.13,410.17,411.95,414.33,415.52,416.65,419.23,421.76,423.34,424.87,426.63,427.75,431.62]},
{"Participant":[112],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[36],"TaskDurationSeconds":[10.74],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0.4907],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[490.86,493.78,496.18,497.86,499.17],"GlanceEndSeconds":[493.49,495.66,497.68,498.9,501.3]},
{"Participant":[112],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[36],"TaskDurationSeconds":[9.33],"Vehicle":["B1"],"WeightedDisplay":[0.5102],"WeightedTouch":[0.1533],"WeightedHear":[0.6876],"WeightedSpeak":[0.1592],"WeightedLatency":[0.5102],"GlanceStartSeconds":[387.68,388.89],"GlanceEndSeconds":[388.19,389.95]},
{"Participant":[112],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[36],"TaskDurationSeconds":[9.415],"Vehicle":["B1"],"WeightedDisplay":[0.5321],"WeightedTouch":[0.1253],"WeightedHear":[0.7053],"WeightedSpeak":[0.1694],"WeightedLatency":[0.5321],"GlanceStartSeconds":[450.75,451.99,459.9],"GlanceEndSeconds":[451.415,452.25,460.06]},
{"Participant":[113],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[14.31],"Vehicle":["B1"],"WeightedDisplay":[0.3767],"WeightedTouch":[0.6233],"WeightedHear":[0.8022],"WeightedSpeak":[0],"WeightedLatency":[0.3767],"GlanceStartSeconds":[379.335,380.385,382,383.565,384.33,385.215,386.115,388.545,390.31,391.375],"GlanceEndSeconds":[380.005,380.75,383.175,384.02,384.875,385.525,387.305,389.115,391.035,391.85]},
{"Participant":[113],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[16.58],"Vehicle":["B1"],"WeightedDisplay":[0.5054],"WeightedTouch":[0.4946],"WeightedHear":[0.8975],"WeightedSpeak":[0],"WeightedLatency":[0.5054],"GlanceStartSeconds":[449.3,451.06,453.17,454,456.36,457.75,458.51,459.4,460.84,461.82,463.11],"GlanceEndSeconds":[449.86,452.22,453.62,455.03,457.19,458.27,458.91,460.04,461.11,462.6,463.87]},
{"Participant":[113],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[1.91],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[266.67],"GlanceEndSeconds":[267.315]},
{"Participant":[113],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[1.74],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0.3649],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[373.045,373.54,374.43],"GlanceEndSeconds":[373.11,373.99,374.785]},
{"Participant":[113],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[5.65],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0.0814],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[440.08,441.61,443.96,445.03],"GlanceEndSeconds":[440.47,443.63,444.43,445.37]},
{"Participant":[113],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[9.3],"Vehicle":["B1"],"WeightedDisplay":[0.4957],"WeightedTouch":[0.1134],"WeightedHear":[0.6753],"WeightedSpeak":[0.2113],"WeightedLatency":[0.4957],"GlanceStartSeconds":[483.6],"GlanceEndSeconds":[483.915]},
{"Participant":[113],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[8.97],"Vehicle":["B1"],"WeightedDisplay":[0.544],"WeightedTouch":[0.0725],"WeightedHear":[0.7213],"WeightedSpeak":[0.2062],"WeightedLatency":[0.544],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[114],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[36],"TaskDurationSeconds":[12.22],"Vehicle":["B1"],"WeightedDisplay":[0.4264],"WeightedTouch":[0.5736],"WeightedHear":[0.8314],"WeightedSpeak":[0],"WeightedLatency":[0.4264],"GlanceStartSeconds":[372.32,373.615,374.74,376.235,378.52,379.945,381.145,382.47],"GlanceEndSeconds":[372.97,374.175,375.58,377.665,379.505,380.67,381.58,383.64]},
{"Participant":[114],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[36],"TaskDurationSeconds":[20.81],"Vehicle":["B1"],"WeightedDisplay":[0.3128],"WeightedTouch":[0.6872],"WeightedHear":[0.8871],"WeightedSpeak":[0],"WeightedLatency":[0.3128],"GlanceStartSeconds":[439.14,441.145,443.845,445.88,448.87,451.945,453.74,455.025,457.18,458.665],"GlanceEndSeconds":[439.835,442.1,444.895,446.815,449.425,453.17,454.31,456.54,457.745,459.255]},
{"Participant":[114],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[36],"TaskDurationSeconds":[6.97],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0.2611],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[265.96,267.82,269.54,271.485,272.78],"GlanceEndSeconds":[266.28,269.145,271.135,272.375,272.93]},
{"Participant":[114],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[36],"TaskDurationSeconds":[38.5],"Vehicle":["B1"],"WeightedDisplay":[0.1719],"WeightedTouch":[0.8281],"WeightedHear":[0.7787],"WeightedSpeak":[0],"WeightedLatency":[0.1719],"GlanceStartSeconds":[370.12,371.13,373.445,374.91,376.845,379.045,380.09,381.13,383.105,385.01,386.485,387.495,388.775,390.285,391.845,393.88,395.505,396.985,398.64,400.625,402.135,403.26,404.64,406.295,407.915],"GlanceEndSeconds":[370.81,372.905,374.415,376.135,378.095,379.58,380.745,382.03,384.47,385.97,387.105,388.24,389.405,390.765,393.275,394.91,396.28,397.815,399.055,401.145,402.92,404.075,405.82,407.48,408.35]},
{"Participant":[114],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[36],"TaskDurationSeconds":[61.6],"Vehicle":["B1"],"WeightedDisplay":[0.2523],"WeightedTouch":[0.7477],"WeightedHear":[0.8437],"WeightedSpeak":[0],"WeightedLatency":[0.2523],"GlanceStartSeconds":[466.55,467.84,469.93,471.5,473.18,474.71,475.73,477.23,478.3,480.01,481.49,482.92,484.11,490.66,492.31,493.89,494.91,497.06,498.46,500.37,502.32,503.99,505.59,506.83,509.01,510.63,511.74,513.25,514.55,516.32,518.07,519.33,521.1,522.83,523.93,525.8],"GlanceEndSeconds":[467.54,469.27,471.08,472.77,474.2,475.43,476.68,477.83,479.5,481.06,482.58,483.64,484.33,491.48,493.3,494.55,496.38,497.77,499.9,502.06,503.34,505.1,506.28,508.61,510.18,511.2,512.58,514.08,515.15,517.43,518.85,520.22,522.34,523.33,525.45,527.41]},
{"Participant":[114],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[36],"TaskDurationSeconds":[11.57],"Vehicle":["B1"],"WeightedDisplay":[0.5298],"WeightedTouch":[0.1417],"WeightedHear":[0.6733],"WeightedSpeak":[0.185],"WeightedLatency":[0.5298],"GlanceStartSeconds":[436.58,437.84],"GlanceEndSeconds":[437.1,438.42]},
{"Participant":[114],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[36],"TaskDurationSeconds":[9.08],"Vehicle":["B1"],"WeightedDisplay":[0.2478],"WeightedTouch":[0.283],"WeightedHear":[0.4229],"WeightedSpeak":[0.2941],"WeightedLatency":[0.2478],"GlanceStartSeconds":[502.59],"GlanceEndSeconds":[503.15]},
{"Participant":[115],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[66.34],"Vehicle":["B2"],"WeightedDisplay":[0.1468],"WeightedTouch":[0.8532],"WeightedHear":[0.9127],"WeightedSpeak":[0],"WeightedLatency":[0.1468],"GlanceStartSeconds":[449.42,449.97,451.03,452.5,453.77,454.77,456.63,457.57,459.03,461,462.23,463.83,465.77,467.27,468.73,470.71,472.21,473.47,475.41,477.11,478.84,480.11,481.17,482.63,484.27,486.6,488.13,490.07,491.23,492.3,493.2,494.83,496.93,498.93,500.37,502.23,503.67,504.87,506.83,508.6,510.27,511.43,513.13,515.2],"GlanceEndSeconds":[449.6,450.6,451.83,453.2,454.3,456.33,456.9,458.57,460,461.73,463.3,464.93,466.8,468.13,469.33,471.37,472.87,474.77,476.34,478.34,479.67,480.71,482.03,483.73,485.13,487.2,489.53,490.8,491.93,492.87,494.47,496.5,498.5,499.93,501.73,503.27,503.93,506.17,507.93,509.73,511.03,512.17,513.63,515.76]},
{"Participant":[115],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[35.07],"Vehicle":["B2"],"WeightedDisplay":[0.2632],"WeightedTouch":[0.7368],"WeightedHear":[0.7995],"WeightedSpeak":[0],"WeightedLatency":[0.2632],"GlanceStartSeconds":[570.53,571.955,573.055,574.35,575.235,576.82,577.785,579.665,581.095,582.32,584.375,585.62,586.965,589.39,590.76,592.545,595.32,597.315,599.15,600.55,602.445],"GlanceEndSeconds":[571.69,572.58,574.02,574.89,575.905,577.45,578.52,580.705,581.925,583.965,585.285,586.265,588.79,589.865,591.825,594.465,596.805,598.635,599.98,601.35,603.395]},
{"Participant":[115],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[5],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[259.8,261.025,262.73,264.755],"GlanceEndSeconds":[260.545,262.305,264.365,264.8]},
{"Participant":[115],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[50.71],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[449.12,450.4,452.07,453.75,455.48,456.25,459.68,462.11,463.37,464.5,465.87,467.2,468.93,470.37,473.44,476.2,478.5,480,481.57,482.7,484.7,486.44,488.37,489.74,491.4,493.44,495.4,496.6,498.47],"GlanceEndSeconds":[449.8,451.6,453.2,455.08,455.95,457.28,461.63,463.05,464.17,465.24,466.87,468.07,469.37,471.44,474.17,478.1,479.6,481.23,482.3,484.23,486.07,487.77,489.2,491.04,493.04,495.07,496.27,498.14,499.27]},
{"Participant":[115],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[33.92],"Vehicle":["B2"],"WeightedDisplay":[0.4135],"WeightedTouch":[0.0559],"WeightedHear":[0.8405],"WeightedSpeak":[0.1036],"WeightedLatency":[0.4135],"GlanceStartSeconds":[451.025,458.23,459.43,464.1,468.85,469.92,470.72,471.68,473.52,484.26],"GlanceEndSeconds":[451.63,458.8,459.76,465.2,469.55,470.35,471.35,472.78,474.95,484.73]},
{"Participant":[115],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[38.16],"Vehicle":["B2"],"WeightedDisplay":[0.4353],"WeightedTouch":[0.0618],"WeightedHear":[0.8312],"WeightedSpeak":[0.1069],"WeightedLatency":[0.4353],"GlanceStartSeconds":[544.11,547.4,553.17,554.44,558.86,560.06,561.86,563.36,564.32,565.36,567.32,568.39,569.36,574.63,578.36],"GlanceEndSeconds":[544.6,547.87,553.8,554.9,559.66,561.39,562.76,563.82,564.92,565.69,567.82,568.96,570.59,575.33,579.13]},
{"Participant":[116],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[45.92],"Vehicle":["B2"],"WeightedDisplay":[0.0209],"WeightedTouch":[0.9808],"WeightedHear":[0.6159],"WeightedSpeak":[0],"WeightedLatency":[0.0209],"GlanceStartSeconds":[400.4,402.64,405.495,407.975,409.715,412.115,414.27,416.445,418.435,419.51,424.695,426.54,428.34,432.815,442.97,444.655],"GlanceEndSeconds":[401.005,403.16,406.02,408.535,410.275,412.645,414.785,416.94,419.005,420.045,425.33,427.24,429.055,433.335,443.945,445.475]},
{"Participant":[116],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[12.97],"Vehicle":["B2"],"WeightedDisplay":[0.2436],"WeightedTouch":[0.7564],"WeightedHear":[0.7247],"WeightedSpeak":[0],"WeightedLatency":[0.2436],"GlanceStartSeconds":[508.715,512.42,513.76,515.34,517.175,519.545,520.985],"GlanceEndSeconds":[509.36,512.925,514.165,515.88,518.63,520.575,521.66]},
{"Participant":[116],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[5],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[272,274.105,275.17,276.305],"GlanceEndSeconds":[272.77,274.785,275.745,277]},
{"Participant":[116],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[22.78],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[380.78,383.705,384.815,386.22,387.89,388.945,390.175,392.98,394.82,397.29,398.78,399.945,401.545],"GlanceEndSeconds":[381.655,384.15,385.46,386.885,388.29,389.44,391.475,393.85,395.425,397.865,399.385,400.595,402.08]},
{"Participant":[116],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[27.94],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[459.45,460.54,461.315,464.02,465.44,466.84,469.545,471.375,473.15,474.51,476.875,479.36,482.38,484.44,485.615,486.5],"GlanceEndSeconds":[460.115,460.985,461.845,464.745,466.115,467.545,470.615,472.08,473.94,475.495,477.81,480.665,483.04,484.895,485.925,486.95]},
{"Participant":[116],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[35.1],"Vehicle":["B2"],"WeightedDisplay":[0.4923],"WeightedTouch":[0.0348],"WeightedHear":[0.9051],"WeightedSpeak":[0.0601],"WeightedLatency":[0.4923],"GlanceStartSeconds":[584.985,588.23,598.17,606.495,608.68,610.275,617.62],"GlanceEndSeconds":[585.44,588.93,599.2,607.275,609.515,611.045,618.32]},
{"Participant":[116],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[31.84],"Vehicle":["B2"],"WeightedDisplay":[0.3474],"WeightedTouch":[0.0242],"WeightedHear":[0.7695],"WeightedSpeak":[0.0474],"WeightedLatency":[0.3474],"GlanceStartSeconds":[673.585,685.895,693.715,698.41,701.88],"GlanceEndSeconds":[674.285,686.42,694.71,699.215,702.675]},
{"Participant":[117],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[23.65],"Vehicle":["B1"],"WeightedDisplay":[0.4326],"WeightedTouch":[0.5674],"WeightedHear":[0.8799],"WeightedSpeak":[0],"WeightedLatency":[0.4326],"GlanceStartSeconds":[592.04,593.27,594.715,596.04,597.27,599.64,603.2,604.945,607.005,608.74,610.845,612.82,613.985],"GlanceEndSeconds":[592.785,594.35,595.795,596.815,598.775,602.335,604.505,606.665,608.41,610.4,612.45,613.54,614.97]},
{"Participant":[117],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[24.38],"Vehicle":["B1"],"WeightedDisplay":[0.3876],"WeightedTouch":[0.6124],"WeightedHear":[0.8261],"WeightedSpeak":[0],"WeightedLatency":[0.3876],"GlanceStartSeconds":[667.88,668.83,670.4,671.53,672.83,675.53,677.63,679.03,680.9,683.47,685.37,687.2,690.57],"GlanceEndSeconds":[668.33,670.1,671.3,672.37,675,676.87,678.6,680.6,683.2,685.07,686.8,689.53,691.67]},
{"Participant":[117],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[0.885],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[394.175],"GlanceEndSeconds":[394.555]},
{"Participant":[117],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[22.41],"Vehicle":["B1"],"WeightedDisplay":[0.0433],"WeightedTouch":[0.9567],"WeightedHear":[0.788],"WeightedSpeak":[0],"WeightedLatency":[0.0433],"GlanceStartSeconds":[496.06,498.5,500.57,501.8,502.93,504.2,505.73,507.13,508.83,509.87,511.53,512.57,513.7,514.63,516.5],"GlanceEndSeconds":[498.13,500.23,501.57,502.63,503.93,505.43,506.73,508.43,509.47,511.2,512.23,513.4,514.27,516.23,518.17]},
{"Participant":[117],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[8.75],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0.6194],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[579.35,583.38,586.2],"GlanceEndSeconds":[582.965,585.935,587.735]},
{"Participant":[117],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[9.9],"Vehicle":["B1"],"WeightedDisplay":[0.4919],"WeightedTouch":[0.1111],"WeightedHear":[0.6545],"WeightedSpeak":[0.2343],"WeightedLatency":[0.4919],"GlanceStartSeconds":[456.8],"GlanceEndSeconds":[457.315]},
{"Participant":[117],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[8.45],"Vehicle":["B1"],"WeightedDisplay":[0.4568],"WeightedTouch":[0.0947],"WeightedHear":[0.6497],"WeightedSpeak":[0.2556],"WeightedLatency":[0.4568],"GlanceStartSeconds":[522.26],"GlanceEndSeconds":[522.65]},
{"Participant":[118],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[11.12],"Vehicle":["B2"],"WeightedDisplay":[0.2239],"WeightedTouch":[0.7761],"WeightedHear":[0.7689],"WeightedSpeak":[0],"WeightedLatency":[0.2239],"GlanceStartSeconds":[381.08,386.38,387.85,388.955,391.025],"GlanceEndSeconds":[381.815,387.51,388.585,389.95,391.445]},
{"Participant":[118],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[147.87],"Vehicle":["B2"],"WeightedDisplay":[0.0392],"WeightedTouch":[0.9608],"WeightedHear":[0.988],"WeightedSpeak":[0],"WeightedLatency":[0.0392],"GlanceStartSeconds":[451.21,452.73,454.36,456.36,457.72,459.93,461.47,464.04,465.43,467.47,468.98,470.32,472.04,475.96,477.87,479.39,480.85,482.31,483.49,485.61,487.64,489.11,490.28,492.67,494.48,495.68,497.06,498.96,500.16,502.12,503.86,504.94,507.8,512.28,514.78,516.92,519.46,521.35,523.85,525.73,528.09,528.99,530.85,533.53,535.98,537.78,539.69,540.78,542.71,545.45,547.47,549.79,551.27,552.88,554.3,555.32,558.08,561.01,562.99,565.3,567.66,570.42,572.83,575.29,578.51,581.4,583.17,585.25,587.04,588.92,592.43,595.28,596.68],"GlanceEndSeconds":[452.03,453.6,455.94,457.2,459.35,460.68,463.47,464.85,466.86,468.28,469.66,471.3,473.54,477.39,478.96,480.23,481.8,483.1,484.17,487.1,488.54,489.88,492.16,493.72,495.13,496.59,498.53,499.71,501.67,503.28,504.51,505.88,509.61,513.74,516.17,518.31,521.03,523.18,524.99,526.7,528.7,530.36,533,535.53,537.39,539.06,540.37,541.79,544.38,547.06,549.12,550.59,552.46,553.69,554.96,556.66,560.04,562.44,564.49,566.78,568.93,572.33,574.77,577.83,580.95,582.57,584.3,586.43,588.4,590.05,594.34,596.1,598.54]},
{"Participant":[118],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[7.4],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[275.13,277.97,279.18,281.52],"GlanceEndSeconds":[277.085,278.61,281.085,282.53]},
{"Participant":[118],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[24.78],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[378.11,379.875,381.015,383.24,384.645,385.88,387.805,389.435,391.36,393.275,394.995,396.03,397.61,399.315,400.98],"GlanceEndSeconds":[379.41,380.41,382.635,384.2,385.31,387.37,388.84,390.745,392.675,394.575,395.515,397.19,398.84,400.57,402.295]},
{"Participant":[118],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[14.47],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[459.71,461.095,462.97,464.545,466.785,468.18,470.41,472.165],"GlanceEndSeconds":[460.515,462.44,464.16,465.74,467.505,469.91,471.57,473.1]},
{"Participant":[118],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[31.72],"Vehicle":["B2"],"WeightedDisplay":[0.5416],"WeightedTouch":[0.0454],"WeightedHear":[0.8748],"WeightedSpeak":[0.0798],"WeightedLatency":[0.5416],"GlanceStartSeconds":[624.64,636.54,639.635,643.345,645.41,648.985,650.92],"GlanceEndSeconds":[625.545,638.495,641.07,644.595,646.085,650.02,651.375]},
{"Participant":[118],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[43.53],"Vehicle":["B2"],"WeightedDisplay":[0.4893],"WeightedTouch":[0.0473],"WeightedHear":[0.8847],"WeightedSpeak":[0.068],"WeightedLatency":[0.4893],"GlanceStartSeconds":[706.79,715.2,720.5,722.25,723.49,728.4,729.97,733.86,737.52,739.69,743.59,746.23],"GlanceEndSeconds":[707.9,716.02,721.27,722.77,724.19,729.07,731.01,734.53,739.15,740.63,744.16,747.13]},
{"Participant":[119],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[20.16],"Vehicle":["B1"],"WeightedDisplay":[0.1181],"WeightedTouch":[0.8819],"WeightedHear":[0.4221],"WeightedSpeak":[0],"WeightedLatency":[0.1181],"GlanceStartSeconds":[401.415,407.61,409.34,410.215,411.435,412.78,415.545,416.6,417.775,419.28,420.585],"GlanceEndSeconds":[401.98,408.39,409.735,410.7,412.085,413.2,416.115,417.325,418.33,420.085,421.075]},
{"Participant":[119],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[20.3],"Vehicle":["B1"],"WeightedDisplay":[0.3803],"WeightedTouch":[0.6197],"WeightedHear":[0.7941],"WeightedSpeak":[0],"WeightedLatency":[0.3803],"GlanceStartSeconds":[478.37,479.3,481.01,481.905,483.11,484.435,485.575,486.8,487.88,490.135,491.945,496.03,497.705],"GlanceEndSeconds":[478.71,479.8,481.495,482.435,483.56,485.215,486.145,487.445,488.345,491.015,492.91,497.275,498.67]},
{"Participant":[119],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[1.06],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[367.83,368.65],"GlanceEndSeconds":[368.215,368.89]},
{"Participant":[119],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[20.91],"Vehicle":["B1"],"WeightedDisplay":[0.1569],"WeightedTouch":[0.8431],"WeightedHear":[0.9082],"WeightedSpeak":[0],"WeightedLatency":[0.1569],"GlanceStartSeconds":[467.7,469.39,470.62,472.09,473.51,475.08,476.3,478.71,480.31,481.82,483.47,484.98,486.18,487.46],"GlanceEndSeconds":[468.72,470.05,471.33,473.05,474.42,475.63,476.9,479.25,481.23,482.67,484.38,485.73,486.97,487.91]},
{"Participant":[119],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[16.01],"Vehicle":["B1"],"WeightedDisplay":[0.0912],"WeightedTouch":[0.9088],"WeightedHear":[0.9063],"WeightedSpeak":[0],"WeightedLatency":[0.0912],"GlanceStartSeconds":[546.23,547.37,548.9,550.53,552.3,553.4,555.77,557.13,558.33,559.9,561.9],"GlanceEndSeconds":[546.9,547.87,549.47,551.7,552.93,554.03,556.47,557.93,559.07,561.57,562.24]},
{"Participant":[119],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[10],"Vehicle":["B1"],"WeightedDisplay":[0.43],"WeightedTouch":[0.2575],"WeightedHear":[0.594],"WeightedSpeak":[0.1485],"WeightedLatency":[0.43],"GlanceStartSeconds":[432.3,434.13,435.7,437.23,439.33],"GlanceEndSeconds":[432.7,435.03,436.17,437.7,439.83]},
{"Participant":[119],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[11.88],"Vehicle":["B1"],"WeightedDisplay":[0.4579],"WeightedTouch":[0.2769],"WeightedHear":[0.5951],"WeightedSpeak":[0.1279],"WeightedLatency":[0.4579],"GlanceStartSeconds":[496.4,498.63,499.83,506.1,507.23],"GlanceEndSeconds":[496.92,498.97,500.23,506.4,507.82]},
{"Participant":[120],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[32.81],"Vehicle":["B2"],"WeightedDisplay":[0.0347],"WeightedTouch":[0.968],"WeightedHear":[0.3261],"WeightedSpeak":[0],"WeightedLatency":[0.0347],"GlanceStartSeconds":[448.67,450.085,453.715,456.56,459.715,462.205,465.505,469.335,471.195,473.79,475.61,477.435,479.785,480.65],"GlanceEndSeconds":[449.365,450.65,454.245,457.315,460.44,462.825,466.585,470.545,473.215,474.435,476.615,478.13,480.28,481.075]},
{"Participant":[120],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[13.64],"Vehicle":["B2"],"WeightedDisplay":[0.1349],"WeightedTouch":[0.8651],"WeightedHear":[0.3248],"WeightedSpeak":[0],"WeightedLatency":[0.1349],"GlanceStartSeconds":[538.36,540.32,542.945,544.535,547.985,550.28],"GlanceEndSeconds":[539.06,541.03,543.49,545.56,548.925,551.48]},
{"Participant":[120],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[1.29],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[268.91],"GlanceEndSeconds":[269.51]},
{"Participant":[120],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[15.5],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[369.83,371.24,372.825,374.015,375.95,379.395,380.375,381.42,382.935,384.235],"GlanceEndSeconds":[370.55,371.93,373.605,374.63,377.11,379.93,380.845,382.025,383.61,384.885]},
{"Participant":[120],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[41.14],"Vehicle":["B2"],"WeightedDisplay":[0.0131],"WeightedTouch":[0.9869],"WeightedHear":[0.0131],"WeightedSpeak":[0],"WeightedLatency":[0.0131],"GlanceStartSeconds":[447.39,448.88,450.46,453.02,455.66,457.185,459.135,460.425,462.005,464.18,466.085,467.865,469.36,471.13,472.44,473.595,475.695,477.165,478.87,480.255,482.815,484.16,486.11,487.445],"GlanceEndSeconds":[447.84,449.935,451.745,453.615,456.655,457.775,459.765,461.125,463.54,465.125,466.85,468.48,469.91,471.9,473.125,474.6,476.21,477.83,479.46,482.205,483.545,485.54,487,488.075]},
{"Participant":[120],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[34.45],"Vehicle":["B2"],"WeightedDisplay":[0.4357],"WeightedTouch":[0.0354],"WeightedHear":[0.8668],"WeightedSpeak":[0.0978],"WeightedLatency":[0.4357],"GlanceStartSeconds":[473.68,487.97,492.1,496.77],"GlanceEndSeconds":[474.5,488.64,492.57,497.355]},
{"Participant":[120],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[32.555],"Vehicle":["B2"],"WeightedDisplay":[0.4241],"WeightedTouch":[0.0266],"WeightedHear":[0.8761],"WeightedSpeak":[0.0974],"WeightedLatency":[0.4241],"GlanceStartSeconds":[566.465,578.755,587.21],"GlanceEndSeconds":[566.935,579.29,588.015]},
{"Participant":[121],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[19.74],"Vehicle":["B1"],"WeightedDisplay":[0.3921],"WeightedTouch":[0.615],"WeightedHear":[0.651],"WeightedSpeak":[0],"WeightedLatency":[0.3921],"GlanceStartSeconds":[526.525,527.535,531.82,533.985,535.89,538.665,540.65,543.105],"GlanceEndSeconds":[527.15,528.03,533.015,535.33,536.94,539.955,542.35,543.85]},
{"Participant":[121],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[17.95],"Vehicle":["B1"],"WeightedDisplay":[0.4234],"WeightedTouch":[0.5766],"WeightedHear":[0.8925],"WeightedSpeak":[0],"WeightedLatency":[0.4234],"GlanceStartSeconds":[609.3,611.45,614.515,616.22,617.875,619.45,621.005,622.425],"GlanceEndSeconds":[609.92,612.69,615.24,617.06,618.565,620.185,621.755,623.355]},
{"Participant":[121],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[7.82],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0.5857],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[292.73,294.73,297.24,298.92],"GlanceEndSeconds":[294.11,296.74,298.31,299.95]},
{"Participant":[121],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[45.51],"Vehicle":["B1"],"WeightedDisplay":[0.1004],"WeightedTouch":[0.8996],"WeightedHear":[0.9604],"WeightedSpeak":[0],"WeightedLatency":[0.1004],"GlanceStartSeconds":[401.72,402.38,403.965,405.875,407.195,408.73,410.695,412.56,413.92,415.12,417.13,418.245,419.495,421.56,423.36,424.78,426.39,429.98,434.005,435.885,437.03,440.405,442.105,443.375,444.985],"GlanceEndSeconds":[401.77,403.48,405.225,406.61,408.195,409.855,412.055,413.275,414.535,416.69,417.935,418.955,421.13,422.755,424.2,425.87,427.415,430.635,435.17,436.63,437.75,441.67,443.04,443.645,445.775]},
{"Participant":[121],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[5.69],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0.1933],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[501.49,503.01,504.28],"GlanceEndSeconds":[502.59,503.72,504.98]},
{"Participant":[121],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[8.67],"Vehicle":["B1"],"WeightedDisplay":[0.3899],"WeightedTouch":[0.2018],"WeightedHear":[0.5859],"WeightedSpeak":[0.2122],"WeightedLatency":[0.3899],"GlanceStartSeconds":[424.04,426.11,431.62],"GlanceEndSeconds":[424.8,426.61,432.36]},
{"Participant":[121],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[18.37],"Vehicle":["B1"],"WeightedDisplay":[0.4393],"WeightedTouch":[0.1339],"WeightedHear":[0.7741],"WeightedSpeak":[0.092],"WeightedLatency":[0.4393],"GlanceStartSeconds":[490.26,493.19,508.62],"GlanceEndSeconds":[491.42,494.11,508.63]},
{"Participant":[122],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[32.35],"Vehicle":["B2"],"WeightedDisplay":[0.0723],"WeightedTouch":[0.9277],"WeightedHear":[0.9474],"WeightedSpeak":[0],"WeightedLatency":[0.0723],"GlanceStartSeconds":[531.82,533.24,534.46,535.98,538.93,541.21,542.865,546.05,547.825,549.635,551.14,552.23,553.945,556.135,557.805,560.05,561.915],"GlanceEndSeconds":[532.375,533.83,535.505,536.985,540.305,542.35,544.24,547.165,549.235,550.635,551.85,553.19,555.81,556.845,559.71,560.865,563.4]},
{"Participant":[122],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[15.13],"Vehicle":["B2"],"WeightedDisplay":[0.2498],"WeightedTouch":[0.7502],"WeightedHear":[0.883],"WeightedSpeak":[0],"WeightedLatency":[0.2498],"GlanceStartSeconds":[619.05,620.35,621.39,622.64,624.185,625.415,626.89,628.795,632.205],"GlanceEndSeconds":[619.81,620.975,622.165,623.735,624.735,626.445,628.425,630.62,633.565]},
{"Participant":[122],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[5.13],"Vehicle":["B2"],"WeightedDisplay":[0.2593],"WeightedTouch":[0.7407],"WeightedHear":[0.2593],"WeightedSpeak":[0],"WeightedLatency":[0.2593],"GlanceStartSeconds":[300.07,301.75,303.795],"GlanceEndSeconds":[300.695,303.455,304.825]},
{"Participant":[122],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[27.58],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[402.14,403.345,404.7,406.445,407.79,409.18,410.49,411.86,414.73,416.3,417.485,419.505,421.355,423.93,425.155,427.09,428.17],"GlanceEndSeconds":[402.645,404.425,405.585,407.14,408.79,409.81,411.265,412.86,415.44,416.875,418.685,420.52,423.225,424.65,426.43,427.745,428.935]},
{"Participant":[122],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[12.66],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[488.91,489.8,491.39,492.69,494.125,495.38,496.785,498.73,500.55],"GlanceEndSeconds":[489.345,491.02,492.155,493.465,494.92,496.095,498.21,500.08,501.4]},
{"Participant":[122],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[33.74],"Vehicle":["B2"],"WeightedDisplay":[0.4207],"WeightedTouch":[0.0531],"WeightedHear":[0.8502],"WeightedSpeak":[0.0968],"WeightedLatency":[0.4207],"GlanceStartSeconds":[416.45,417.73,419.17,420.97,423.05,424.34,428.35,429.93,431.5,434.01,437.09,441.6,443.03],"GlanceEndSeconds":[416.87,418.84,420.03,422.05,423.69,425.11,429.36,430.45,432.32,434.7,438.39,441.91,443.35]},
{"Participant":[122],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[31.81],"Vehicle":["B2"],"WeightedDisplay":[0.4118],"WeightedTouch":[0.0258],"WeightedHear":[0.8744],"WeightedSpeak":[0.0998],"WeightedLatency":[0.4118],"GlanceStartSeconds":[507.875,509.855,513.5,515.255,519.08,523.365,527.73,532.91],"GlanceEndSeconds":[508.395,510.87,514.37,515.835,519.705,524.04,528.505,533.2]},
{"Participant":[123],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[51],"TaskDurationSeconds":[7.67],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0.2073],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[291.32,293.32,294.44,297.225],"GlanceEndSeconds":[292.955,293.84,296.32,298.99]},
{"Participant":[123],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[51],"TaskDurationSeconds":[27.545],"Vehicle":["B1"],"WeightedDisplay":[0.1098],"WeightedTouch":[0.8902],"WeightedHear":[0.7065],"WeightedSpeak":[0],"WeightedLatency":[0.1098],"GlanceStartSeconds":[396.07,397.535,400.255,401.2,402.595,404.83,406.725,408.05,409.73,412.105,414.385,417.07,419.51,421.635],"GlanceEndSeconds":[396.865,400.045,400.705,402.075,404.395,406.29,407.435,409.12,411.09,412.71,415.49,419.015,421.265,423.615]},
{"Participant":[123],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[51],"TaskDurationSeconds":[17.29],"Vehicle":["B1"],"WeightedDisplay":[0.1903],"WeightedTouch":[0.8097],"WeightedHear":[0.7496],"WeightedSpeak":[0],"WeightedLatency":[0.1903],"GlanceStartSeconds":[484.09,484.945,486.055,488.215,489.64,491.68,493.145,494.605,496.005,499.67,500.63],"GlanceEndSeconds":[484.6,485.515,487.64,489.38,490.615,492.71,494.065,495.265,499.105,500.29,501.38]},
{"Participant":[124],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[13.8],"Vehicle":["B1"],"WeightedDisplay":[0.4638],"WeightedTouch":[0.5362],"WeightedHear":[0.8268],"WeightedSpeak":[0],"WeightedLatency":[0.4638],"GlanceStartSeconds":[392.64,393.055,394.05,394.93,397.165,398.865,400.05,403.045,404.775],"GlanceEndSeconds":[392.7,393.56,394.68,395.85,398.405,399.595,401.82,404.215,405.63]},
{"Participant":[124],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[16.13],"Vehicle":["B1"],"WeightedDisplay":[0.3441],"WeightedTouch":[0.6559],"WeightedHear":[0.8648],"WeightedSpeak":[0],"WeightedLatency":[0.3441],"GlanceStartSeconds":[458.36,459.5,460.33,462.41,464.42,466.29,468.01,469.32,471.13,472.4,473.24],"GlanceEndSeconds":[458.71,460.09,461.13,463.93,465.91,467.09,468.61,470.58,472.01,472.75,473.76]},
{"Participant":[124],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[16.26],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[343.8,344.39,345.28,346.895,347.79,349.375,351.165,352.82,354.74,356.93,358.635],"GlanceEndSeconds":[344.035,344.87,346.31,347.55,348.845,350.57,352.465,354.265,356.575,358.345,359.765]},
{"Participant":[124],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[16.38],"Vehicle":["B1"],"WeightedDisplay":[0.0769],"WeightedTouch":[0.9231],"WeightedHear":[0.6844],"WeightedSpeak":[0],"WeightedLatency":[0.0769],"GlanceStartSeconds":[460.14,461.26,462.455,463.605,464.9,466.285,467.38,468.34,469.56,470.45,471.25,472.22,473.165,474.415,475.8],"GlanceEndSeconds":[460.845,462.155,463.15,464.51,465.94,467.11,467.995,469.14,470.225,470.995,471.88,472.725,474.175,475.605,476.475]},
{"Participant":[124],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[15.18],"Vehicle":["B1"],"WeightedDisplay":[0.1937],"WeightedTouch":[0.8063],"WeightedHear":[0.7734],"WeightedSpeak":[0],"WeightedLatency":[0.1937],"GlanceStartSeconds":[537.83,538.55,539.22,540.63,542.43,543.6,545.79,547.11,548.19,549.3,550.23,551.27,552.07],"GlanceEndSeconds":[538.27,538.83,540.25,541.75,543.17,544.75,546.62,547.84,548.77,549.79,550.84,551.86,552.5]},
{"Participant":[124],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[11.56],"Vehicle":["B1"],"WeightedDisplay":[0.4278],"WeightedTouch":[0.2729],"WeightedHear":[0.5688],"WeightedSpeak":[0.1583],"WeightedLatency":[0.4278],"GlanceStartSeconds":[469.065,471.13,479.01],"GlanceEndSeconds":[469.54,471.94,479.61]},
{"Participant":[124],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[9.75],"Vehicle":["B1"],"WeightedDisplay":[0.4954],"WeightedTouch":[0.1682],"WeightedHear":[0.6574],"WeightedSpeak":[0.1744],"WeightedLatency":[0.4954],"GlanceStartSeconds":[535.25,537.52,544.59],"GlanceEndSeconds":[535.61,537.94,544.76]},
{"Participant":[125],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[47],"TaskDurationSeconds":[22.47],"Vehicle":["B1"],"WeightedDisplay":[0.1909],"WeightedTouch":[0.8153],"WeightedHear":[0.5251],"WeightedSpeak":[0],"WeightedLatency":[0.1909],"GlanceStartSeconds":[720.08,721.185,722.4,723.395,725.46,726.96,728.665,730.355,731.295,732.28,733.525,734.9,737.065,739.04,740.925],"GlanceEndSeconds":[720.475,722.1,723.04,725.055,726.69,728.33,730.085,731.07,731.6,732.97,734.44,736.835,738.475,740.685,742.11]},
{"Participant":[125],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[47],"TaskDurationSeconds":[1.11],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[377.5],"GlanceEndSeconds":[378.46]},
{"Participant":[125],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[47],"TaskDurationSeconds":[20.56],"Vehicle":["B1"],"WeightedDisplay":[0.1352],"WeightedTouch":[0.8648],"WeightedHear":[0.8711],"WeightedSpeak":[0],"WeightedLatency":[0.1352],"GlanceStartSeconds":[481.62,482.005,482.965,484.13,485.25,486.45,487.535,488.695,489.935,491.135,492.34,493.805,495.28,496.87,498.335,500.21],"GlanceEndSeconds":[481.695,482.59,483.805,484.565,486.04,487.19,488.165,489.44,490.725,491.62,493.13,494.74,496.585,498.075,499.89,501.86]},
{"Participant":[125],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[47],"TaskDurationSeconds":[22.06],"Vehicle":["B1"],"WeightedDisplay":[0.0997],"WeightedTouch":[0.9003],"WeightedHear":[0.9388],"WeightedSpeak":[0],"WeightedLatency":[0.0997],"GlanceStartSeconds":[562.92,563.71,565.5,567.16,568.19,569.08,570.3,571.74,573.45,575.12,576.36,578.67,579.86,580.78,581.98,583.03],"GlanceEndSeconds":[563.21,565.12,566.69,567.86,568.76,569.94,571.11,572.66,574.6,575.9,577.44,579.32,580.4,581.72,582.7,584.51]},
{"Participant":[125],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[47],"TaskDurationSeconds":[9.08],"Vehicle":["B1"],"WeightedDisplay":[0.4785],"WeightedTouch":[0.2252],"WeightedHear":[0.6602],"WeightedSpeak":[0.1145],"WeightedLatency":[0.4785],"GlanceStartSeconds":[365.35],"GlanceEndSeconds":[366.07]},
{"Participant":[125],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[47],"TaskDurationSeconds":[11.49],"Vehicle":["B1"],"WeightedDisplay":[0.403],"WeightedTouch":[0.309],"WeightedHear":[0.5457],"WeightedSpeak":[0.1453],"WeightedLatency":[0.403],"GlanceStartSeconds":[434.64,437.415],"GlanceEndSeconds":[435.21,437.925]},
{"Participant":[126],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[33],"TaskDurationSeconds":[22.9],"Vehicle":["B2"],"WeightedDisplay":[0.1214],"WeightedTouch":[0.8786],"WeightedHear":[0.8834],"WeightedSpeak":[0],"WeightedLatency":[0.1214],"GlanceStartSeconds":[499.36,501.325,502.74,504.595,506.335,508,509.505,511.595,513.475,515.485,517.845,519.11,520.655,522.07],"GlanceEndSeconds":[500.4,501.94,504.04,505.255,507.27,508.765,510.63,512.625,514.805,517.54,518.785,520.425,521.43,522.26]},
{"Participant":[126],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[33],"TaskDurationSeconds":[15.13],"Vehicle":["B2"],"WeightedDisplay":[0.1943],"WeightedTouch":[0.8057],"WeightedHear":[0.881],"WeightedSpeak":[0],"WeightedLatency":[0.1943],"GlanceStartSeconds":[577.27,578.61,580.03,581.63,582.75,585.66,587.06,589.2,590.06,591.34],"GlanceEndSeconds":[578.26,579.28,581.05,582.34,585.14,586.63,588.67,589.71,590.91,592.29]},
{"Participant":[126],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[33],"TaskDurationSeconds":[1.635],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[264.08],"GlanceEndSeconds":[265.18]},
{"Participant":[126],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[33],"TaskDurationSeconds":[18.87],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[365.53,367.925,369.51,371.155,372.32,373.815,376.565,378.6,380.515,382.135,383.39],"GlanceEndSeconds":[366.97,368.705,370.38,371.675,373.28,375.745,378.065,380.02,381.66,382.99,384.125]},
{"Participant":[126],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[33],"TaskDurationSeconds":[18.81],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[445.15,446.195,447.455,448.71,450.34,452.245,454.68,456.875,458.975,460.495,461.955,463.6],"GlanceEndSeconds":[445.675,446.935,448.18,449.87,451.37,454.23,456.42,458.63,459.845,461.67,463.045,463.96]},
{"Participant":[126],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[33],"TaskDurationSeconds":[32.27],"Vehicle":["B2"],"WeightedDisplay":[0.4648],"WeightedTouch":[0.0217],"WeightedHear":[0.9145],"WeightedSpeak":[0.0638],"WeightedLatency":[0.4648],"GlanceStartSeconds":[395.81,407.19,408.32,412.02,413.84,415.77,416.93,418.45,422.64,424.56],"GlanceEndSeconds":[396.72,407.75,409.62,413.22,414.41,416.38,417.85,419.31,423.35,425.08]},
{"Participant":[126],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[33],"TaskDurationSeconds":[32.54],"Vehicle":["B2"],"WeightedDisplay":[0.4533],"WeightedTouch":[0.0243],"WeightedHear":[0.9072],"WeightedSpeak":[0.0685],"WeightedLatency":[0.4533],"GlanceStartSeconds":[484.96,489.14,494.4,497.58,499.65,502.55,506.1,508.57,510.69,512.48],"GlanceEndSeconds":[485.73,489.77,495.09,498.96,500.19,503.59,507.15,509.43,511.73,513.21]},
{"Participant":[127],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[19.41],"Vehicle":["B1"],"WeightedDisplay":[0.473],"WeightedTouch":[0.527],"WeightedHear":[0.863],"WeightedSpeak":[0],"WeightedLatency":[0.473],"GlanceStartSeconds":[409.4,410.825,412.17,413.51,415.3,416.625,418.075,419.265,420.585,421.85,423.515,424.575,425.975,427.295],"GlanceEndSeconds":[410.16,411.515,412.905,414.115,416.065,417.36,418.645,420.195,421.095,422.565,424.095,425.49,426.71,427.62]},
{"Participant":[127],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[27.58],"Vehicle":["B1"],"WeightedDisplay":[0.3296],"WeightedTouch":[0.6704],"WeightedHear":[0.8227],"WeightedSpeak":[0],"WeightedLatency":[0.3296],"GlanceStartSeconds":[485.18,486.85,487.74,488.985,490.065,491.59,493.075,494.095,495.59,497.09,498.495,500.285,501.7,502.965,504.38,505.5,506.515,507.69,510.275,511.99],"GlanceEndSeconds":[486.365,487.24,488.145,489.395,490.875,492.46,493.6,494.61,496.595,497.695,499.13,501.135,502.355,503.485,505.07,505.995,507.325,508.255,511.575,512.355]},
{"Participant":[127],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[6.3],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[278.97,280.705],"GlanceEndSeconds":[279.8,281.37]},
{"Participant":[127],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[25.07],"Vehicle":["B1"],"WeightedDisplay":[0.2425],"WeightedTouch":[0.7575],"WeightedHear":[0.3135],"WeightedSpeak":[0],"WeightedLatency":[0.2425],"GlanceStartSeconds":[388,389.54,390.73,391.995,395.395,397.575,399.545,402.055,403.43,404.975,406.23,408.695,410,411.21],"GlanceEndSeconds":[389.08,390.18,391.48,392.58,396,398.455,400.53,402.905,404.535,405.64,406.905,409.445,410.55,411.71]},
{"Participant":[127],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[16.36],"Vehicle":["B1"],"WeightedDisplay":[0.1565],"WeightedTouch":[0.8435],"WeightedHear":[0.8026],"WeightedSpeak":[0],"WeightedLatency":[0.1565],"GlanceStartSeconds":[476.255,478.05,479.04,480.515,482.91,484.36,485.535,486.62,487.495,489.24,490.135,490.835],"GlanceEndSeconds":[477.27,478.555,479.455,481.16,483.4,484.88,485.91,486.985,487.92,489.795,490.625,491.83]},
{"Participant":[127],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[19.66],"Vehicle":["B1"],"WeightedDisplay":[0.3596],"WeightedTouch":[0.1404],"WeightedHear":[0.738],"WeightedSpeak":[0.1216],"WeightedLatency":[0.3596],"GlanceStartSeconds":[556.355,575.135],"GlanceEndSeconds":[556.985,575.53]},
{"Participant":[127],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[2],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[8.67],"Vehicle":["B1"],"WeightedDisplay":[0.3945],"WeightedTouch":[0.1384],"WeightedHear":[0.5882],"WeightedSpeak":[0.2734],"WeightedLatency":[0.3945],"GlanceStartSeconds":[584.955,586.18],"GlanceEndSeconds":[585.49,586.545]},
{"Participant":[128],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[35.83],"Vehicle":["B2"],"WeightedDisplay":[0.1677],"WeightedTouch":[0.8323],"WeightedHear":[0.7237],"WeightedSpeak":[0],"WeightedLatency":[0.1677],"GlanceStartSeconds":[467.18,468.935,471.91,473.02,473.895,474.875,476.26,477.435,479.4,480.98,483.625,485.345,486.88,488.72,490.07,491.43,492.91,494.88,496.96,498.77,500.015,501.465],"GlanceEndSeconds":[467.82,469.795,472.65,473.49,474.535,475.82,476.945,478.99,480.425,481.99,484.55,485.845,487.235,489.535,490.74,492.465,494.32,496.68,498.37,499.655,501.16,502.5]},
{"Participant":[128],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[27.18],"Vehicle":["B2"],"WeightedDisplay":[0.1751],"WeightedTouch":[0.8249],"WeightedHear":[0.6843],"WeightedSpeak":[0],"WeightedLatency":[0.1751],"GlanceStartSeconds":[560.32,561.4,563.46,564.75,566.42,567.32,568.175,571.365,573.335,575.625,578.615,580.34,581.5,582.87,584.09,585.365],"GlanceEndSeconds":[561.11,562.16,564.04,565.47,566.715,567.875,568.79,572.24,573.965,575.885,579.29,580.925,582.57,583.765,584.935,586.525]},
{"Participant":[128],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[5.06],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[279.51,281.325,282.915,284.22],"GlanceEndSeconds":[280.215,282.545,283.87,284.53]},
{"Participant":[128],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[35.05],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[381.13,383.335,385.06,387.06,388.28,390.27,391.97,392.9,396.185,397.52,398.885,401.73,403.455,404.965,406.355,407.885,409.4,411.02,412.325,413.665,415.165],"GlanceEndSeconds":[382.46,384.495,386.735,387.99,389.93,391.425,392.575,394.265,397.045,398.47,400.3,402.565,404.53,405.7,407.455,408.835,410.41,411.9,413.155,414.93,416.01]},
{"Participant":[128],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[30.82],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[476.92,477.725,479.37,480.745,482.09,483.405,485.275,487.285,488.705,489.525,491.16,492.535,493.93,495.56,497.335,498.865,500.255,501.99,503.175,504.39,506.31],"GlanceEndSeconds":[477.15,478.555,480.275,481.56,483.005,484.665,486.16,488.19,489.205,490.805,491.8,493.57,495.14,496.735,498.575,499.9,501.725,502.95,504.13,506,506.84]},
{"Participant":[128],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[34.95],"Vehicle":["B2"],"WeightedDisplay":[0.4421],"WeightedTouch":[0.0392],"WeightedHear":[0.8629],"WeightedSpeak":[0.0979],"WeightedLatency":[0.4421],"GlanceStartSeconds":[391.665,393.065,404.7,405.745,408.07,410.28,412.105,413.145,414.47,416.005,418.65,419.585,421.125],"GlanceEndSeconds":[392.395,393.45,405.28,406.55,408.675,410.765,412.655,413.835,415.245,416.6,419.21,420.275,421.56]},
{"Participant":[128],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[36.1],"Vehicle":["B2"],"WeightedDisplay":[0.4188],"WeightedTouch":[0.0748],"WeightedHear":[0.8263],"WeightedSpeak":[0.0989],"WeightedLatency":[0.4188],"GlanceStartSeconds":[477.01,481.39,486.45,491.6,496.71,497.82,499.18,500.68,507.55],"GlanceEndSeconds":[478.03,481.93,486.81,492.23,497.18,498.28,499.68,501.72,508]},
{"Participant":[129],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[64],"TaskDurationSeconds":[33.39],"Vehicle":["B1"],"WeightedDisplay":[0.2456],"WeightedTouch":[0.7553],"WeightedHear":[0.6026],"WeightedSpeak":[0],"WeightedLatency":[0.2456],"GlanceStartSeconds":[698.03,699.57,702.31,703.74,706.67,716.9,719.11,720.31,722.47,724.94,726.22,729.4,731.32],"GlanceEndSeconds":[698.68,701.06,703.13,704.97,708.43,718.13,719.73,721.86,723.64,725.7,727.97,730.39,731.42]},
{"Participant":[129],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[64],"TaskDurationSeconds":[28.08],"Vehicle":["B1"],"WeightedDisplay":[0.3889],"WeightedTouch":[0.6111],"WeightedHear":[0.8981],"WeightedSpeak":[0],"WeightedLatency":[0.3889],"GlanceStartSeconds":[790.34,792.26,793.775,795.165,796.485,798.47,800.28,802.195,803.895,805.825,807.31,809.32,810.935,814.545,816.54],"GlanceEndSeconds":[791.025,793.245,794.615,795.96,797.78,799.575,801.05,803.115,805.07,806.91,808.675,810.255,813.275,815.43,817.235]},
{"Participant":[129],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[64],"TaskDurationSeconds":[3.23],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[663.615,666.305],"GlanceEndSeconds":[664.14,666.845]},
{"Participant":[129],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[64],"TaskDurationSeconds":[22.6],"Vehicle":["B1"],"WeightedDisplay":[0.1159],"WeightedTouch":[0.8841],"WeightedHear":[0.8898],"WeightedSpeak":[0],"WeightedLatency":[0.1159],"GlanceStartSeconds":[766.5,768.755,770.145,772.17,773.355,778.565,782.74,784.39,785.79,787.81],"GlanceEndSeconds":[767.5,769.51,771.39,772.78,774.825,780.33,783.74,785.15,787.275,788.69]},
{"Participant":[129],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[64],"TaskDurationSeconds":[20.66],"Vehicle":["B1"],"WeightedDisplay":[0.2362],"WeightedTouch":[0.7638],"WeightedHear":[0.9138],"WeightedSpeak":[0],"WeightedLatency":[0.2362],"GlanceStartSeconds":[849.29,851.71,853.75,855.91,857.39,859.3,861.68,864.01,866.24,868.17],"GlanceEndSeconds":[850.11,853.32,854.67,856.73,858.58,860.87,863.28,865.82,867.24,869.4]},
{"Participant":[129],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[64],"TaskDurationSeconds":[24.68],"Vehicle":["B1"],"WeightedDisplay":[0.5194],"WeightedTouch":[0.0924],"WeightedHear":[0.7917],"WeightedSpeak":[0.1159],"WeightedLatency":[0.5194],"GlanceStartSeconds":[388.6,402.3,404,411.48],"GlanceEndSeconds":[389.08,403.11,405.94,412.18]},
{"Participant":[129],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[2],"Gender":["F"],"Age":[64],"TaskDurationSeconds":[7.57],"Vehicle":["B1"],"WeightedDisplay":[0.325],"WeightedTouch":[0.0357],"WeightedHear":[0.5495],"WeightedSpeak":[0.4148],"WeightedLatency":[0.325],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[129],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["F"],"Age":[64],"TaskDurationSeconds":[8.73],"Vehicle":["B1"],"WeightedDisplay":[0.4696],"WeightedTouch":[0.0893],"WeightedHear":[0.6552],"WeightedSpeak":[0.2554],"WeightedLatency":[0.4696],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[130],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[20.54],"Vehicle":["B1"],"WeightedDisplay":[0.2473],"WeightedTouch":[0.7551],"WeightedHear":[0.6251],"WeightedSpeak":[0],"WeightedLatency":[0.2473],"GlanceStartSeconds":[578.29,579.725,580.555,581.59,582.665,584.08,586.44,587.17,587.89,589.085,591.355,592.25,595.005,596.265,597.105,598.06],"GlanceEndSeconds":[578.495,580.18,581.24,581.995,583.835,585.62,586.885,587.52,588.785,590.135,591.88,592.56,595.585,596.71,597.49,598.43]},
{"Participant":[130],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[14.33],"Vehicle":["B1"],"WeightedDisplay":[0.4689],"WeightedTouch":[0.5311],"WeightedHear":[0.8737],"WeightedSpeak":[0],"WeightedLatency":[0.4689],"GlanceStartSeconds":[657.6,659.06,660.05,661.67,664.24,665.64,666.91,668.2,669.41,670.62,671.84],"GlanceEndSeconds":[657.72,659.65,661.02,662.8,664.86,666.15,667.78,668.9,670.29,671.45,671.93]},
{"Participant":[130],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[1.3],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[283.13,283.97],"GlanceEndSeconds":[283.57,284.28]},
{"Participant":[130],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[17.17],"Vehicle":["B1"],"WeightedDisplay":[0.1532],"WeightedTouch":[0.8468],"WeightedHear":[0.9138],"WeightedSpeak":[0],"WeightedLatency":[0.1532],"GlanceStartSeconds":[381.08,382.34,383.18,384.955,385.575,386.725,389.515,391.175,392.135,393.035,394.09,395.07,396.015,397.185],"GlanceEndSeconds":[381.985,382.78,384.32,385.335,386.435,387.475,390.12,391.685,392.725,393.86,394.76,395.795,396.525,397.58]},
{"Participant":[130],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[17.66],"Vehicle":["B1"],"WeightedDisplay":[0.1314],"WeightedTouch":[0.8686],"WeightedHear":[0.9315],"WeightedSpeak":[0],"WeightedLatency":[0.1314],"GlanceStartSeconds":[455.73,457.15,457.84,458.5,459.48,460.67,462.17,463.21,464.53,465.5,466.57,467.56,469.27,470.67,471.48],"GlanceEndSeconds":[456.8,457.49,458.24,459.04,459.94,461.42,462.87,463.68,465.03,466.2,467.14,468.44,470.05,471,472.42]},
{"Participant":[130],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[9.285],"Vehicle":["B1"],"WeightedDisplay":[0.4847],"WeightedTouch":[0.2229],"WeightedHear":[0.6618],"WeightedSpeak":[0.1152],"WeightedLatency":[0.4847],"GlanceStartSeconds":[365.05,365.95,367.7,368.63,369.61],"GlanceEndSeconds":[365.35,366.76,368.02,368.95,369.97]},
{"Participant":[131],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[30.86],"Vehicle":["B1"],"WeightedDisplay":[0.1024],"WeightedTouch":[0.8976],"WeightedHear":[0.3775],"WeightedSpeak":[0],"WeightedLatency":[0.1024],"GlanceStartSeconds":[611.39,611.63,613.23,614.73,617.59,619.225,621.195,622.645,623.665,627.305,628.975,632.915,635.185,637.175,638.465,640.465,641.935],"GlanceEndSeconds":[611.425,612.51,613.595,616.295,618.43,620.075,622.39,623.34,624.85,628.625,630.415,633.89,636.925,637.67,639.16,641.705,642.25]},
{"Participant":[131],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[27.09],"Vehicle":["B1"],"WeightedDisplay":[0.3507],"WeightedTouch":[0.6493],"WeightedHear":[0.7852],"WeightedSpeak":[0],"WeightedLatency":[0.3507],"GlanceStartSeconds":[699.02,700.405,701.715,703.87,704.765,706.89,710.18,712.035,713.735,715.035,716.125,717.01,718.655,719.915,721.62,723.915,724.895],"GlanceEndSeconds":[699.34,701.45,702.765,704.375,706.465,708.21,711.11,712.665,714.4,715.755,716.75,718.255,719.56,721.165,722.665,724.62,726.065]},
{"Participant":[131],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[1.415],"Vehicle":["B1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[272.36,273.14],"GlanceEndSeconds":[272.86,273.775]},
{"Participant":[131],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[25.35],"Vehicle":["B1"],"WeightedDisplay":[0.1432],"WeightedTouch":[0.8568],"WeightedHear":[0.7467],"WeightedSpeak":[0],"WeightedLatency":[0.1432],"GlanceStartSeconds":[374.58,375.335,377.405,378.73,380.815,383.205,384.345,385.78,388.76,390.41,391.66,393.85,395.54,397.105],"GlanceEndSeconds":[375.05,377.105,378.52,380.335,382.95,383.815,385.36,386.675,389.845,391.37,392.47,395.165,396.695,399.35]},
{"Participant":[131],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[21.59],"Vehicle":["B1"],"WeightedDisplay":[0.0468],"WeightedTouch":[0.9532],"WeightedHear":[0.7619],"WeightedSpeak":[0],"WeightedLatency":[0.0468],"GlanceStartSeconds":[457.18,457.6,459.19,460.72,462.32,463.72,464.63,465.18,466.62,468.35,469.63,470.51,472.34,474.43,476.53],"GlanceEndSeconds":[457.26,458.8,460.4,462.02,463.49,464.39,464.88,466.28,467.41,468.87,470.15,471.22,473.14,476.06,478.03]},
{"Participant":[131],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[17.1],"Vehicle":["B1"],"WeightedDisplay":[0.4199],"WeightedTouch":[0.0573],"WeightedHear":[0.8],"WeightedSpeak":[0.1427],"WeightedLatency":[0.4199],"GlanceStartSeconds":[406.08,407.245,413.8,415.23,418.225,421.14,422.445],"GlanceEndSeconds":[406.575,407.915,414.37,415.825,418.58,421.905,423.095]},
{"Participant":[131],"TaskCode":["v_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[16.74],"Vehicle":["B1"],"WeightedDisplay":[0.4549],"WeightedTouch":[0.0463],"WeightedHear":[0.8366],"WeightedSpeak":[0.1171],"WeightedLatency":[0.4549],"GlanceStartSeconds":[480.445,481.35,482.84,488.63],"GlanceEndSeconds":[481.03,481.84,483.41,489.28]},
{"Participant":[132],"TaskCode":["m_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[35.6],"Vehicle":["B2"],"WeightedDisplay":[0.3834],"WeightedTouch":[0.6166],"WeightedHear":[0.9416],"WeightedSpeak":[0],"WeightedLatency":[0.3834],"GlanceStartSeconds":[634.1,635.05,636.79,638.44,640.6,642.29,645.04,647.05,651.91,654.61],"GlanceEndSeconds":[634.49,636.19,638.15,640,641.85,643.57,646.51,647.72,652.41,655.28]},
{"Participant":[132],"TaskCode":["m_c_4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[11.97],"Vehicle":["B2"],"WeightedDisplay":[0.1721],"WeightedTouch":[0.8279],"WeightedHear":[0.8446],"WeightedSpeak":[0],"WeightedLatency":[0.1721],"GlanceStartSeconds":[693.945,695.355,696.325,697.365,698.525,700.355,702.92,704.78],"GlanceEndSeconds":[695.005,695.875,696.88,698.03,699.925,702.395,704.43,705.64]},
{"Participant":[132],"TaskCode":["radio_m1"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[4.27],"Vehicle":["B2"],"WeightedDisplay":[0.1874],"WeightedTouch":[0.8126],"WeightedHear":[0.1874],"WeightedSpeak":[0],"WeightedLatency":[0.1874],"GlanceStartSeconds":[282.57,284.45,285.79],"GlanceEndSeconds":[284.005,285.265,286.84]},
{"Participant":[132],"TaskCode":["radio_m4"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[17.79],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[385.47,387.01,388.545,390.005,391.825,393.605,394.945,396.93,398.85,400.785],"GlanceEndSeconds":[386.63,388.165,389.63,391.095,393.07,394.44,396.525,398.5,400.235,401.39]},
{"Participant":[132],"TaskCode":["radio_m6"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[28.62],"Vehicle":["B2"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[460.78,461.88,463.385,464.505,466.19,467.215,468.49,469.98,471.4,473.4,474.345,475.655,477.195,478.745,481.09,483.045,485.015,487.095],"GlanceEndSeconds":[461.445,462.985,463.985,465.755,466.67,467.97,469.605,471.08,472.795,473.975,475.155,476.83,478.25,480.71,482.75,484.725,486.7,487.84]},
{"Participant":[132],"TaskCode":["v_c_3"],"Study":["B"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[33.37],"Vehicle":["B2"],"WeightedDisplay":[0.4342],"WeightedTouch":[0.0192],"WeightedHear":[0.8777],"WeightedSpeak":[0.1031],"WeightedLatency":[0.4342],"GlanceStartSeconds":[380.82,382.215,387.09,388.895,393.55,397.91,400.625,402.23],"GlanceEndSeconds":[381.49,383.01,387.82,389.44,394.82,398.475,401.795,403.06]},
{"Participant":[133],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[47.48],"Vehicle":["C1"],"WeightedDisplay":[0.7862],"WeightedTouch":[0.0154],"WeightedHear":[0.8385],"WeightedSpeak":[0.1182],"WeightedLatency":[0.5613],"GlanceStartSeconds":[236.52,242.85,244.35,258.94,260.87,262.73,263.95,266.25,273.7,279.65,281.52],"GlanceEndSeconds":[237.06,243.6,245.21,259.54,261.86,263.23,264.91,267.08,274.29,280.99,282.06]},
{"Participant":[133],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[219.87],"Vehicle":["C1"],"WeightedDisplay":[0.7804],"WeightedTouch":[0.0088],"WeightedHear":[0.8239],"WeightedSpeak":[0.1563],"WeightedLatency":[0.4932],"GlanceStartSeconds":[391.18,398.93,416.59,417.76,420.05,421.88,425.25,427.64,436.56,443.09,460.22,467.22,484.14,486.77,488.09,492.68,505.69,508.23,509.95,512.12,519.61,533.79,536.49,542.7,552.89,555.31,562.2,566.83,570.17,579.84,581.79,589.76,592.35,593.41,594.67,598.63,601.75,603.69,605.03,608.05],"GlanceEndSeconds":[391.62,399.5,417.09,419.09,420.73,422.47,425.67,428.78,437.4,443.64,461.26,467.82,485.56,487.27,488.96,493.58,506.36,509.13,511.38,513.09,520.25,534.85,537.09,543.1,553.29,556.48,562.93,567.23,570.7,580.28,582.99,590.29,592.82,594.11,595.17,599.47,602.65,604.42,605.86,608.65]},
{"Participant":[133],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[14.12],"Vehicle":["C1"],"WeightedDisplay":[1.3605],"WeightedTouch":[0],"WeightedHear":[0.9341],"WeightedSpeak":[0.0659],"WeightedLatency":[0.6395],"GlanceStartSeconds":[328.07,336.04,340.58],"GlanceEndSeconds":[328.87,336.5,341.02]},
{"Participant":[133],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[16.6],"Vehicle":["C1"],"WeightedDisplay":[1.3102],"WeightedTouch":[0],"WeightedHear":[0.937],"WeightedSpeak":[0.063],"WeightedLatency":[0.6898],"GlanceStartSeconds":[651.67,653.985,660.07,662.015,663.6],"GlanceEndSeconds":[652.755,654.495,660.615,662.84,664.335]},
{"Participant":[133],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[19.045],"Vehicle":["C1"],"WeightedDisplay":[0.9751],"WeightedTouch":[0],"WeightedHear":[0.8821],"WeightedSpeak":[0.1179],"WeightedLatency":[0.6658],"GlanceStartSeconds":[231.23,232.68,240.43,247.45,249.35],"GlanceEndSeconds":[231.72,233.28,241.23,248.22,249.82]},
{"Participant":[133],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[17.92],"Vehicle":["C1"],"WeightedDisplay":[0.9927],"WeightedTouch":[0],"WeightedHear":[0.8962],"WeightedSpeak":[0.1038],"WeightedLatency":[0.6763],"GlanceStartSeconds":[308.155,319.59],"GlanceEndSeconds":[308.7,320.26]},
{"Participant":[133],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[10.285],"Vehicle":["C1"],"WeightedDisplay":[0.6028],"WeightedTouch":[0],"WeightedHear":[0.7487],"WeightedSpeak":[0.2513],"WeightedLatency":[0.6028],"GlanceStartSeconds":[381.71,389.85],"GlanceEndSeconds":[382.07,390.59]},
{"Participant":[134],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[80.7],"Vehicle":["C1"],"WeightedDisplay":[0.6275],"WeightedTouch":[0.0374],"WeightedHear":[0.7042],"WeightedSpeak":[0.1191],"WeightedLatency":[0.4287],"GlanceStartSeconds":[234.63,240.56,243.4,259.05,264.48,267.59,269.57,290.48,299.1,301.12,302.68,303.86,305.75,307.46,309.71,312.42,314.87],"GlanceEndSeconds":[235.21,241.22,244.01,260.62,265.08,268.37,270.29,291.25,299.87,302.36,303.18,304.96,306.96,308.14,311.63,313.29,315.13]},
{"Participant":[134],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[50.11],"Vehicle":["C1"],"WeightedDisplay":[0.8064],"WeightedTouch":[0.0158],"WeightedHear":[0.8757],"WeightedSpeak":[0.0762],"WeightedLatency":[0.618],"GlanceStartSeconds":[435.79,470.85,472.45,473.85,475.1,476.58,477.91,479.18,481.5,483.96],"GlanceEndSeconds":[436.48,471.65,473.25,474.32,475.5,477.24,478.38,480.64,482.96,484.56]},
{"Participant":[134],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[24.6],"Vehicle":["C1"],"WeightedDisplay":[1.2098],"WeightedTouch":[0],"WeightedHear":[0.9561],"WeightedSpeak":[0.0439],"WeightedLatency":[0.7902],"GlanceStartSeconds":[371.21,380.155,381.57,383.76],"GlanceEndSeconds":[372.05,380.66,382.115,384.53]},
{"Participant":[134],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[12.55],"Vehicle":["C1"],"WeightedDisplay":[1.4143],"WeightedTouch":[0],"WeightedHear":[0.9064],"WeightedSpeak":[0.0936],"WeightedLatency":[0.5857],"GlanceStartSeconds":[527.67,535.34],"GlanceEndSeconds":[528.13,535.67]},
{"Participant":[134],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[27.47],"Vehicle":["C1"],"WeightedDisplay":[0.8194],"WeightedTouch":[0],"WeightedHear":[0.8165],"WeightedSpeak":[0.0888],"WeightedLatency":[0.7597],"GlanceStartSeconds":[393.58,395.53,397.39,399.73,401.54,402.79,404.15,411.84],"GlanceEndSeconds":[394.66,396.52,398.93,401.16,402.25,403.36,404.86,412.48]},
{"Participant":[134],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[25.495],"Vehicle":["C1"],"WeightedDisplay":[1.001],"WeightedTouch":[0],"WeightedHear":[0.9265],"WeightedSpeak":[0.0735],"WeightedLatency":[0.7692],"GlanceStartSeconds":[471.96,479.29,482.75],"GlanceEndSeconds":[472.3,479.91,483.67]},
{"Participant":[134],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.54],"Vehicle":["C1"],"WeightedDisplay":[0.7857],"WeightedTouch":[0],"WeightedHear":[0.8816],"WeightedSpeak":[0.1184],"WeightedLatency":[0.7857],"GlanceStartSeconds":[561.18],"GlanceEndSeconds":[561.8]},
{"Participant":[135],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[44.56],"Vehicle":["C1"],"WeightedDisplay":[0.7691],"WeightedTouch":[0.0182],"WeightedHear":[0.8317],"WeightedSpeak":[0.0974],"WeightedLatency":[0.5227],"GlanceStartSeconds":[359.11,365.47,367.61,371.47,376.68,378.46,393.19,396.32,398.93,399.75,401.37,402.14,403.6],"GlanceEndSeconds":[359.19,366.4,368.33,371.98,377.36,379.12,394.62,396.71,399.37,401.08,401.72,402.58,403.67]},
{"Participant":[135],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[91.64],"Vehicle":["C1"],"WeightedDisplay":[0.761],"WeightedTouch":[0.0152],"WeightedHear":[0.8626],"WeightedSpeak":[0.0958],"WeightedLatency":[0.5164],"GlanceStartSeconds":[507.37,512.63,514.89,522.72,527.64,530.34,531.36,532.46,533.95,535.32,536.47,538.08,540.05,541.52,544.78,552.03,555.68,558.77,560.71,562.16,563.28,564.31,565.43,566.46,567.46,568.33,571,572.39,573.66,574.97,576.74,578.77,579.48,580.53,581.69,582.37,583.56,584.29,585.27,586.24,587.02,589.11,590.52,594.85,596.79],"GlanceEndSeconds":[507.88,513.1,515.5,523.52,528.21,530.83,531.97,533.25,534.44,536.18,537.19,539.34,540.54,542.1,545.94,552.81,556.28,559.46,561.18,562.54,563.67,564.99,565.94,567.02,567.96,570.43,571.96,573.05,574.53,576.46,578.01,579.14,579.77,581.29,581.97,583.19,583.95,584.7,585.81,586.62,588.53,589.84,591.87,596.19,597.24]},
{"Participant":[135],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[15.3],"Vehicle":["C1"],"WeightedDisplay":[1.3314],"WeightedTouch":[0],"WeightedHear":[0.9379],"WeightedSpeak":[0.0621],"WeightedLatency":[0.6686],"GlanceStartSeconds":[445.31,447.65,453.585,454.92],"GlanceEndSeconds":[445.67,448.28,454.02,455.4]},
{"Participant":[135],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[18],"Vehicle":["C1"],"WeightedDisplay":[1.2869],"WeightedTouch":[0],"WeightedHear":[0.9453],"WeightedSpeak":[0.0547],"WeightedLatency":[0.7131],"GlanceStartSeconds":[647.63,652.01,657.21],"GlanceEndSeconds":[648.4,652.44,657.755]},
{"Participant":[135],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[17.125],"Vehicle":["C1"],"WeightedDisplay":[1.019],"WeightedTouch":[0],"WeightedHear":[0.9133],"WeightedSpeak":[0.0867],"WeightedLatency":[0.6768],"GlanceStartSeconds":[243.6,249.35,250.895],"GlanceEndSeconds":[244.45,250.065,251.415]},
{"Participant":[135],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[18.725],"Vehicle":["C1"],"WeightedDisplay":[1.0037],"WeightedTouch":[0],"WeightedHear":[0.9044],"WeightedSpeak":[0.0956],"WeightedLatency":[0.6881],"GlanceStartSeconds":[316.775,321.715],"GlanceEndSeconds":[317.47,322.655]},
{"Participant":[135],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[17.82],"Vehicle":["C1"],"WeightedDisplay":[0.8027],"WeightedTouch":[0],"WeightedHear":[0.885],"WeightedSpeak":[0.115],"WeightedLatency":[0.8027],"GlanceStartSeconds":[399.615,403.08,406.93,413.25,414.83,417.29],"GlanceEndSeconds":[399.85,403.75,407.74,414.23,415.43,417.435]},
{"Participant":[136],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[36],"TaskDurationSeconds":[42.94],"Vehicle":["C1"],"WeightedDisplay":[0.7892],"WeightedTouch":[0.0172],"WeightedHear":[0.8514],"WeightedSpeak":[0.1039],"WeightedLatency":[0.534],"GlanceStartSeconds":[409.06,411.14,416.5,424.91,428.37,439.34,441.73,442.85,444.24],"GlanceEndSeconds":[409.72,411.87,416.83,425.87,429.8,440.4,442.6,443.98,444.77]},
{"Participant":[136],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[36],"TaskDurationSeconds":[52.275],"Vehicle":["C1"],"WeightedDisplay":[0.7528],"WeightedTouch":[0.0188],"WeightedHear":[0.8867],"WeightedSpeak":[0.0788],"WeightedLatency":[0.56],"GlanceStartSeconds":[556.34,559.84,569.96,571.92,575.77,577.74,580.79,583.7,585.45,588.66,590.14,591.56,592.93,594.59,596.93,599.39],"GlanceEndSeconds":[556.97,560.64,570.7,573.89,576.73,578.37,582.17,584.96,586.63,589.35,590.88,592.36,593.99,595.26,598.59,599.73]},
{"Participant":[136],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[36],"TaskDurationSeconds":[14.59],"Vehicle":["C1"],"WeightedDisplay":[1.3461],"WeightedTouch":[0],"WeightedHear":[0.9287],"WeightedSpeak":[0.0713],"WeightedLatency":[0.6539],"GlanceStartSeconds":[494.78],"GlanceEndSeconds":[495.49]},
{"Participant":[136],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[36],"TaskDurationSeconds":[13.56],"Vehicle":["C1"],"WeightedDisplay":[1.3857],"WeightedTouch":[0],"WeightedHear":[0.92],"WeightedSpeak":[0.08],"WeightedLatency":[0.6143],"GlanceStartSeconds":[648.07],"GlanceEndSeconds":[648.87]},
{"Participant":[136],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[36],"TaskDurationSeconds":[25.135],"Vehicle":["C1"],"WeightedDisplay":[1.0066],"WeightedTouch":[0],"WeightedHear":[0.933],"WeightedSpeak":[0.067],"WeightedLatency":[0.7694],"GlanceStartSeconds":[296.34,297.26,299.1,304.19,305.32,306.86,308.06,309.72,311.79,315.05,319.99],"GlanceEndSeconds":[296.61,297.99,299.47,304.66,305.92,307.46,308.99,310.92,313.32,316.08,321.12]},
{"Participant":[136],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[36],"TaskDurationSeconds":[30.08],"Vehicle":["C1"],"WeightedDisplay":[0.9935],"WeightedTouch":[0],"WeightedHear":[0.941],"WeightedSpeak":[0.059],"WeightedLatency":[0.8044],"GlanceStartSeconds":[377.88,379.92,382.93,388.77,391.09,392.56,398.6,402.06,404.61,405.58],"GlanceEndSeconds":[378.42,380.39,383.46,389.51,391.76,393.29,399.67,402.52,405.1,406.27]},
{"Participant":[136],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[36],"TaskDurationSeconds":[10.43],"Vehicle":["C1"],"WeightedDisplay":[0.6994],"WeightedTouch":[0],"WeightedHear":[0.8423],"WeightedSpeak":[0.1577],"WeightedLatency":[0.6994],"GlanceStartSeconds":[462.49,463.96,469.3],"GlanceEndSeconds":[463.16,464.3,469.84]},
{"Participant":[137],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[70.33],"Vehicle":["C1"],"WeightedDisplay":[0.4099],"WeightedTouch":[0],"WeightedHear":[0.5096],"WeightedSpeak":[0.0549],"WeightedLatency":[0.1867],"GlanceStartSeconds":[393.54,396.61,397.59,399.535,401.27,418.625,421.935,427.5,433.46,436.09],"GlanceEndSeconds":[393.975,397.025,398.75,400.475,402.185,419.285,422.935,428.39,434.05,436.65]},
{"Participant":[137],"TaskCode":["nav_1"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[43.83],"Vehicle":["C1"],"WeightedDisplay":[0.7641],"WeightedTouch":[0],"WeightedHear":[0.7826],"WeightedSpeak":[0.1668],"WeightedLatency":[0.4949],"GlanceStartSeconds":[451.62,472.595,484.565],"GlanceEndSeconds":[452.435,473.48,485.225]},
{"Participant":[137],"TaskCode":["nav_1"],"Study":["C"],"Trial":[3],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[51.29],"Vehicle":["C1"],"WeightedDisplay":[0.5139],"WeightedTouch":[0.0203],"WeightedHear":[0.5978],"WeightedSpeak":[0.0413],"WeightedLatency":[0.2956],"GlanceStartSeconds":[497.28,521.205,524.655,526.25,527.55,529.82,531.19,536.145,538.1,539.465,541.3],"GlanceEndSeconds":[497.97,522.175,525.515,526.91,528.465,530.6,532.57,537.185,538.61,540.56,542.18]},
{"Participant":[137],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[15.61],"Vehicle":["C1"],"WeightedDisplay":[1.3184],"WeightedTouch":[0],"WeightedHear":[0.9052],"WeightedSpeak":[0.0948],"WeightedLatency":[0.6816],"GlanceStartSeconds":[601.09,602.67,606.41],"GlanceEndSeconds":[601.83,603.99,607.11]},
{"Participant":[137],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[2.79],"Vehicle":["C1"],"WeightedDisplay":[0.2616],"WeightedTouch":[0],"WeightedHear":[0.8208],"WeightedSpeak":[0.1792],"WeightedLatency":[0.2616],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[137],"TaskCode":["phone_1"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[29],"Vehicle":["C1"],"WeightedDisplay":[0.8486],"WeightedTouch":[0],"WeightedHear":[0.8003],"WeightedSpeak":[0.119],"WeightedLatency":[0.6245],"GlanceStartSeconds":[282.415,287.175],"GlanceEndSeconds":[283.31,288.21]},
{"Participant":[137],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[25.875],"Vehicle":["C1"],"WeightedDisplay":[0.9586],"WeightedTouch":[0],"WeightedHear":[0.8775],"WeightedSpeak":[0.1225],"WeightedLatency":[0.7183],"GlanceStartSeconds":[357.69,359.56,362.01],"GlanceEndSeconds":[358.13,360.3,362.63]},
{"Participant":[137],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[33.545],"Vehicle":["C1"],"WeightedDisplay":[1.0231],"WeightedTouch":[0],"WeightedHear":[0.8651],"WeightedSpeak":[0.1349],"WeightedLatency":[0.6651],"GlanceStartSeconds":[439.29,441.93,445.03,448.16,451.53,453.34],"GlanceEndSeconds":[440.25,442.75,445.4,448.98,452.48,454.61]},
{"Participant":[138],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[39.03],"Vehicle":["C1"],"WeightedDisplay":[0.6982],"WeightedTouch":[0],"WeightedHear":[0.7581],"WeightedSpeak":[0.2419],"WeightedLatency":[0.6982],"GlanceStartSeconds":[237.17,243.94,245.01,246.21,247.69,251.49,252.55,254.02,254.79,255.93,257.26,257.86,266.79,271.49,272.36,274.36,275.3],"GlanceEndSeconds":[237.54,244.67,246.01,246.75,248.23,252.28,253.08,254.48,255.19,256.53,257.66,258.26,267.13,272.04,273.16,274.78,276.2]},
{"Participant":[138],"TaskCode":["nav_1"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[79.62],"Vehicle":["C1"],"WeightedDisplay":[0.6688],"WeightedTouch":[0],"WeightedHear":[0.7643],"WeightedSpeak":[0.1423],"WeightedLatency":[0.4327],"GlanceStartSeconds":[296.15,301.72,302.45,303.18,304.18,304.98,305.98,306.97,308.5,310.37,311.5,312.58,314.16,315.5,316.76,317.77,319.04,321.44,322.84,324.93,325.66,330.73,331.86,332.99,334.19,335.13,337.26,339.06,342.39,344.33,345.33,345.93,349.06,353.46,355.13,356.59,357.73,359.59,361.19,363.06,368.26,368.86,369.59],"GlanceEndSeconds":[296.82,302.38,302.98,303.58,304.65,305.45,306.7,308.3,309.04,310.97,312.03,313.5,315.3,316.56,317.43,318.11,319.97,321.97,323.31,325.26,326.33,331.53,332.59,333.53,334.66,335.73,337.86,339.66,343.06,344.99,345.73,346.86,349.66,353.93,355.93,357.46,358.46,360.33,361.66,363.59,368.59,369.33,370.13]},
{"Participant":[138],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[108.7],"Vehicle":["C1"],"WeightedDisplay":[0.7695],"WeightedTouch":[0.0103],"WeightedHear":[0.8615],"WeightedSpeak":[0.1016],"WeightedLatency":[0.5762],"GlanceStartSeconds":[504.84,507.87,508.8,511.12,513.58,514.45,521.61,522.67,523.67,526.59,528,529.27,531.18,532.11,534.44,536.57,538.97,540.13,542.86,543.9,545.24,546.66,551.68,552.74,553.81,554.68,555.61,556.88,557.68,558.81,559.94,564.54,570.34,571.77,574.2,576.1,577.77,579.13,582.43,583.22,584.76,585.79,588.26,589.99,590.79,591.32,592.52,594.33,595.63,596.39,597.26,598.73,599.73,601.06,603.27],"GlanceEndSeconds":[505.64,508.47,509.27,511.65,514.05,514.85,522.22,523.41,524.14,527.05,529.07,529.73,531.78,532.71,535.11,538.17,539.7,540.86,543.27,544.37,546.37,547.13,552.54,553.48,554.48,555.41,556.54,557.34,558.61,559.61,561.21,565.01,570.94,572.37,575.85,576.7,578.67,579.97,582.95,583.62,585.3,586.32,588.92,590.65,591.19,591.92,592.79,594.93,596.16,596.72,598.46,599.26,600.66,601.53,603.68]},
{"Participant":[138],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[27.61],"Vehicle":["C1"],"WeightedDisplay":[1.1927],"WeightedTouch":[0],"WeightedHear":[0.9565],"WeightedSpeak":[0.0435],"WeightedLatency":[0.8073],"GlanceStartSeconds":[424.47,429.87,432.94,434.39,435.97,438.8,440.06,442.54,443.37,446.68],"GlanceEndSeconds":[425.05,430.6,434.01,435.06,436.5,439.46,441.06,443.2,444.04,447.28]},
{"Participant":[138],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[15.725],"Vehicle":["C1"],"WeightedDisplay":[1.3606],"WeightedTouch":[0],"WeightedHear":[0.904],"WeightedSpeak":[0.096],"WeightedLatency":[0.6394],"GlanceStartSeconds":[646.48,655.31,658.12,661.79],"GlanceEndSeconds":[647.01,655.91,658.67,661.9]},
{"Participant":[138],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[26.83],"Vehicle":["C1"],"WeightedDisplay":[0.9866],"WeightedTouch":[0],"WeightedHear":[0.9236],"WeightedSpeak":[0.0764],"WeightedLatency":[0.7779],"GlanceStartSeconds":[605.09,609.82,611.16,612.26,613.28,614.16,614.81,615.79,616.56,617.49,618.67,619.67,620.47,621.52,622.41,623.63,624.53,627.75,628.82,629.84,630.53],"GlanceEndSeconds":[605.42,610.35,611.83,612.91,613.75,614.49,615.34,616.13,617.19,618.22,619.14,620.01,621.09,622.08,622.99,624.01,625,628.4,629.56,630.26,630.93]},
{"Participant":[138],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[31.79],"Vehicle":["C1"],"WeightedDisplay":[0.9852],"WeightedTouch":[0],"WeightedHear":[0.9363],"WeightedSpeak":[0.0637],"WeightedLatency":[0.8141],"GlanceStartSeconds":[685.53,695.39,700.78,703.06,703.86,706.68,710.2,714.77,715.96,716.915],"GlanceEndSeconds":[685.59,695.88,701.51,703.42,704.22,707.22,710.54,715.33,716.55,717.195]},
{"Participant":[138],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[30.74],"Vehicle":["C1"],"WeightedDisplay":[1.0055],"WeightedTouch":[0],"WeightedHear":[0.9232],"WeightedSpeak":[0.0768],"WeightedLatency":[0.7733],"GlanceStartSeconds":[774.3,781.51,785.56,788.98,791.84,792.56,795.42,796.1,800.01,802.84],"GlanceEndSeconds":[774.55,781.99,786.01,789.28,792.12,793.4,795.76,796.64,801.57,803.2]},
{"Participant":[139],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[30],"TaskDurationSeconds":[47.67],"Vehicle":["C1"],"WeightedDisplay":[0.786],"WeightedTouch":[0.0153],"WeightedHear":[0.8248],"WeightedSpeak":[0.1273],"WeightedLatency":[0.5213],"GlanceStartSeconds":[351.65,365.51,370.09,374.16,376.76,386.37,388.7,389.55],"GlanceEndSeconds":[352.13,366.14,370.52,375.05,377.33,386.87,389.07,390.91]},
{"Participant":[139],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[30],"TaskDurationSeconds":[19.09],"Vehicle":["C1"],"WeightedDisplay":[0.7512],"WeightedTouch":[0],"WeightedHear":[0.8371],"WeightedSpeak":[0.1629],"WeightedLatency":[0.7512],"GlanceStartSeconds":[512.87,519.05,520.45,522.82,524.7],"GlanceEndSeconds":[513.16,519.78,521.07,523.28,524.9]},
{"Participant":[139],"TaskCode":["nav_2"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[30],"TaskDurationSeconds":[140.41],"Vehicle":["C1"],"WeightedDisplay":[0.715],"WeightedTouch":[0.0181],"WeightedHear":[0.7808],"WeightedSpeak":[0.0885],"WeightedLatency":[0.4694],"GlanceStartSeconds":[527.11,528.3,536.48,552.68,556.19,558.83,575.04,576.2,577.44,594.98,596.85,598.8,602.47,617.2,619.85,621.6,622.96,623.95,625.45,628.57,630.7,633.58,635.48,637.97,639.8,642.12,644.07,645.65,647.38,648.99,650.39,654.82,666.3,667.01],"GlanceEndSeconds":[527.61,528.93,537.03,553.56,557.68,559.5,575.44,576.64,577.94,596.22,597.9,599.61,603.4,618.19,621.12,622.24,623.45,624.92,626.19,629.15,631.53,634.11,636.14,639.26,641.25,642.82,644.7,646.45,647.99,649.47,651.91,655.77,666.72,667.39]},
{"Participant":[139],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[30],"TaskDurationSeconds":[13.69],"Vehicle":["C1"],"WeightedDisplay":[1.3747],"WeightedTouch":[0],"WeightedHear":[0.927],"WeightedSpeak":[0.073],"WeightedLatency":[0.6253],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[139],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[30],"TaskDurationSeconds":[16.655],"Vehicle":["C1"],"WeightedDisplay":[1.3086],"WeightedTouch":[0],"WeightedHear":[0.9376],"WeightedSpeak":[0.0624],"WeightedLatency":[0.6914],"GlanceStartSeconds":[708.9,716.58,720.7,723.51],"GlanceEndSeconds":[709.6,717.01,721.2,723.86]},
{"Participant":[139],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[30],"TaskDurationSeconds":[37.07],"Vehicle":["C1"],"WeightedDisplay":[0.6258],"WeightedTouch":[0],"WeightedHear":[0.9516],"WeightedSpeak":[0.0484],"WeightedLatency":[0.4548],"GlanceStartSeconds":[286.06],"GlanceEndSeconds":[286.72]},
{"Participant":[139],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[30],"TaskDurationSeconds":[41.86],"Vehicle":["C1"],"WeightedDisplay":[0.6282],"WeightedTouch":[0],"WeightedHear":[0.9001],"WeightedSpeak":[0.0785],"WeightedLatency":[0.4645],"GlanceStartSeconds":[341.34,371.03,374.24,376.05,377.39,378.48,381.38],"GlanceEndSeconds":[341.89,371.75,375.36,376.66,377.81,379,381.78]},
{"Participant":[139],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[30],"TaskDurationSeconds":[30.72],"Vehicle":["C1"],"WeightedDisplay":[0.7402],"WeightedTouch":[0],"WeightedHear":[0.7113],"WeightedSpeak":[0.1064],"WeightedLatency":[0.666],"GlanceStartSeconds":[444.31,448.95,450.25,451.53,452.72,454.38,455.99],"GlanceEndSeconds":[445.04,449.4,450.66,451.94,453.17,455.37,456.65]},
{"Participant":[140],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[55.39],"Vehicle":["C1"],"WeightedDisplay":[0.4672],"WeightedTouch":[0],"WeightedHear":[0.7353],"WeightedSpeak":[0.0832],"WeightedLatency":[0.2809],"GlanceStartSeconds":[251.2,253.89,255.27,256.86,270.3,273.15,275.86,277.23,280.2,284.97,293.13,297.24,302.42],"GlanceEndSeconds":[252.14,254.82,256,257.96,271.26,274.66,276.3,278.06,280.81,285.6,293.64,298.13,302.85]},
{"Participant":[140],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[58.555],"Vehicle":["C1"],"WeightedDisplay":[0.8102],"WeightedTouch":[0.0247],"WeightedHear":[0.8713],"WeightedSpeak":[0.0755],"WeightedLatency":[0.651],"GlanceStartSeconds":[429.21,432.27,434.65,446.62,455.47,461.85,464.27,465.53,470.79,474.2,476.1,478.12,479.91,481.61],"GlanceEndSeconds":[429.9,432.92,435.38,447.59,456.7,462.4,464.83,466.2,471.24,475.4,477.17,478.71,480.84,481.96]},
{"Participant":[140],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[16.45],"Vehicle":["C1"],"WeightedDisplay":[1.3204],"WeightedTouch":[0],"WeightedHear":[0.9398],"WeightedSpeak":[0.0602],"WeightedLatency":[0.6796],"GlanceStartSeconds":[371.31,373.925,374.825,376.375],"GlanceEndSeconds":[371.89,374.41,375.72,377.37]},
{"Participant":[140],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[16.83],"Vehicle":["C1"],"WeightedDisplay":[1.3256],"WeightedTouch":[0],"WeightedHear":[0.9266],"WeightedSpeak":[0.0734],"WeightedLatency":[0.6744],"GlanceStartSeconds":[540.87],"GlanceEndSeconds":[541.565]},
{"Participant":[140],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[19.595],"Vehicle":["C1"],"WeightedDisplay":[0.9987],"WeightedTouch":[0],"WeightedHear":[0.8972],"WeightedSpeak":[0.1028],"WeightedLatency":[0.6905],"GlanceStartSeconds":[172.97,180.15,183.66,186.03,188.8,191.59],"GlanceEndSeconds":[173.77,181.02,184.47,186.7,189.28,191.89]},
{"Participant":[140],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[17.51],"Vehicle":["C1"],"WeightedDisplay":[0.9891],"WeightedTouch":[0],"WeightedHear":[0.8855],"WeightedSpeak":[0.1145],"WeightedLatency":[0.6608],"GlanceStartSeconds":[250.285,251.795,253.53,258.645],"GlanceEndSeconds":[251.1,253.01,254.395,260.02]},
{"Participant":[140],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[9.37],"Vehicle":["C1"],"WeightedDisplay":[0.6233],"WeightedTouch":[0],"WeightedHear":[0.7716],"WeightedSpeak":[0.2284],"WeightedLatency":[0.6233],"GlanceStartSeconds":[318.58,321.325],"GlanceEndSeconds":[319.26,321.945]},
{"Participant":[141],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[42.76],"Vehicle":["C1"],"WeightedDisplay":[0.7516],"WeightedTouch":[0.0643],"WeightedHear":[0.8136],"WeightedSpeak":[0.0914],"WeightedLatency":[0.5023],"GlanceStartSeconds":[371.89,379.55,388.59,392.32,395.43,396.99,400.39,402.02,404.31,405.86,407.45],"GlanceEndSeconds":[372.7,380.26,390.06,393.21,396.15,398,400.94,403.87,405.47,407.03,408.28]},
{"Participant":[141],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[55.405],"Vehicle":["C1"],"WeightedDisplay":[0.804],"WeightedTouch":[0.023],"WeightedHear":[0.8694],"WeightedSpeak":[0.0551],"WeightedLatency":[0.6363],"GlanceStartSeconds":[554.44,559.29,562.88,565.31,567.33,568.6],"GlanceEndSeconds":[555.53,562.27,564.18,566.05,567.89,569.655]},
{"Participant":[141],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[17.31],"Vehicle":["C1"],"WeightedDisplay":[1.2912],"WeightedTouch":[0],"WeightedHear":[0.9451],"WeightedSpeak":[0.0549],"WeightedLatency":[0.7088],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[141],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[14.905],"Vehicle":["C1"],"WeightedDisplay":[1.3338],"WeightedTouch":[0],"WeightedHear":[0.9443],"WeightedSpeak":[0.0557],"WeightedLatency":[0.6662],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[141],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[20.065],"Vehicle":["C1"],"WeightedDisplay":[1.0169],"WeightedTouch":[0],"WeightedHear":[0.9185],"WeightedSpeak":[0.0815],"WeightedLatency":[0.7124],"GlanceStartSeconds":[370.75,376.96,378.31,379.7],"GlanceEndSeconds":[371.39,377.59,379.06,380.27]},
{"Participant":[141],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[20.105],"Vehicle":["C1"],"WeightedDisplay":[0.9866],"WeightedTouch":[0],"WeightedHear":[0.9015],"WeightedSpeak":[0.0985],"WeightedLatency":[0.7016],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[141],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[28.2],"Vehicle":["C1"],"WeightedDisplay":[0.9319],"WeightedTouch":[0],"WeightedHear":[0.8585],"WeightedSpeak":[0.1415],"WeightedLatency":[0.6993],"GlanceStartSeconds":[536.12,538.61],"GlanceEndSeconds":[536.71,539.61]},
{"Participant":[142],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[48.94],"Vehicle":["C1"],"WeightedDisplay":[0.7448],"WeightedTouch":[0.0707],"WeightedHear":[0.801],"WeightedSpeak":[0.1011],"WeightedLatency":[0.5221],"GlanceStartSeconds":[269.39,290.19,295.08,298.69,300.02,302.56,304.22,306.77,308.81,310.82,313.98,314.98,316.31,317.57],"GlanceEndSeconds":[270.01,291.03,296.17,299.32,300.74,302.78,304.89,307.36,309.25,311.35,314.61,315.88,316.95,318.23]},
{"Participant":[142],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[78.58],"Vehicle":["C1"],"WeightedDisplay":[0.7748],"WeightedTouch":[0.0073],"WeightedHear":[0.8097],"WeightedSpeak":[0.0608],"WeightedLatency":[0.6337],"GlanceStartSeconds":[443.31,455.96,466.62,479.66,490.72,491.76,493.44,494.95,498.34,499.97,501.14,502.41,503.76,505.19,508.8,510.43,512.36,514.13,515.91,519.83],"GlanceEndSeconds":[443.69,456.47,467.23,480.3,491.39,492.88,494.28,495.48,499.35,500.59,501.72,503.13,504.62,506.34,510.05,511.73,513.32,514.99,517.18,520.64]},
{"Participant":[142],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[14.69],"Vehicle":["C1"],"WeightedDisplay":[1.3771],"WeightedTouch":[0],"WeightedHear":[0.8945],"WeightedSpeak":[0.1055],"WeightedLatency":[0.6229],"GlanceStartSeconds":[384.27,391.42,394.4],"GlanceEndSeconds":[384.56,392.13,394.96]},
{"Participant":[142],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[16.36],"Vehicle":["C1"],"WeightedDisplay":[1.3224],"WeightedTouch":[0],"WeightedHear":[0.9263],"WeightedSpeak":[0.0737],"WeightedLatency":[0.6776],"GlanceStartSeconds":[584.07],"GlanceEndSeconds":[584.44]},
{"Participant":[142],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[28.895],"Vehicle":["C1"],"WeightedDisplay":[0.9868],"WeightedTouch":[0],"WeightedHear":[0.9272],"WeightedSpeak":[0.0728],"WeightedLatency":[0.7813],"GlanceStartSeconds":[299.56,308.08,311.93,315.72],"GlanceEndSeconds":[300.375,308.865,312.495,316.38]},
{"Participant":[142],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[25.835],"Vehicle":["C1"],"WeightedDisplay":[0.9942],"WeightedTouch":[0],"WeightedHear":[0.9253],"WeightedSpeak":[0.0747],"WeightedLatency":[0.7709],"GlanceStartSeconds":[404.87],"GlanceEndSeconds":[405.52]},
{"Participant":[142],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[10.78],"Vehicle":["C1"],"WeightedDisplay":[0.6804],"WeightedTouch":[0],"WeightedHear":[0.8186],"WeightedSpeak":[0.1814],"WeightedLatency":[0.6804],"GlanceStartSeconds":[469.38,470.79],"GlanceEndSeconds":[470.105,471.22]},
{"Participant":[143],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[68],"TaskDurationSeconds":[49.53],"Vehicle":["C1"],"WeightedDisplay":[0.7884],"WeightedTouch":[0.0307],"WeightedHear":[0.831],"WeightedSpeak":[0.1123],"WeightedLatency":[0.557],"GlanceStartSeconds":[401.08,412.73,437.88,446.46,448.32,449.35],"GlanceEndSeconds":[401.14,413.46,438.48,446.93,448.67,450.21]},
{"Participant":[143],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[68],"TaskDurationSeconds":[109.5],"Vehicle":["C1"],"WeightedDisplay":[0.827],"WeightedTouch":[0.0165],"WeightedHear":[0.8717],"WeightedSpeak":[0.103],"WeightedLatency":[0.5708],"GlanceStartSeconds":[575.34,581.87,631.12,634.86,651.57,653.39,654.64,655.64,659.57],"GlanceEndSeconds":[576.19,582.6,632.08,635.54,652.32,654.17,655.24,656.18,660.27]},
{"Participant":[143],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[68],"TaskDurationSeconds":[15.63],"Vehicle":["C1"],"WeightedDisplay":[1.3423],"WeightedTouch":[0],"WeightedHear":[0.9175],"WeightedSpeak":[0.0825],"WeightedLatency":[0.6577],"GlanceStartSeconds":[490.72],"GlanceEndSeconds":[490.96]},
{"Participant":[143],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[68],"TaskDurationSeconds":[17.08],"Vehicle":["C1"],"WeightedDisplay":[1.3159],"WeightedTouch":[0],"WeightedHear":[0.9274],"WeightedSpeak":[0.0726],"WeightedLatency":[0.6841],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[143],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[68],"TaskDurationSeconds":[26.94],"Vehicle":["C1"],"WeightedDisplay":[0.9842],"WeightedTouch":[0],"WeightedHear":[0.9219],"WeightedSpeak":[0.0781],"WeightedLatency":[0.7756],"GlanceStartSeconds":[227.515,240.66,244.23],"GlanceEndSeconds":[227.61,241.29,244.76]},
{"Participant":[143],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[68],"TaskDurationSeconds":[25],"Vehicle":["C1"],"WeightedDisplay":[0.9788],"WeightedTouch":[0],"WeightedHear":[0.9104],"WeightedSpeak":[0.0896],"WeightedLatency":[0.7548],"GlanceStartSeconds":[319.91],"GlanceEndSeconds":[320.65]},
{"Participant":[143],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[68],"TaskDurationSeconds":[17.14],"Vehicle":["C1"],"WeightedDisplay":[0.7868],"WeightedTouch":[0],"WeightedHear":[0.8769],"WeightedSpeak":[0.1231],"WeightedLatency":[0.7868],"GlanceStartSeconds":[394.02],"GlanceEndSeconds":[394.65]},
{"Participant":[144],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[44.57],"Vehicle":["C1"],"WeightedDisplay":[0.7319],"WeightedTouch":[0.0832],"WeightedHear":[0.7918],"WeightedSpeak":[0.1129],"WeightedLatency":[0.4958],"GlanceStartSeconds":[304.84,320.98,324.02,329.21,330.53,332.9,334.4,336.2,339.16,340.79],"GlanceEndSeconds":[305.61,322.61,324.72,329.77,331.54,333.79,335.21,338.68,340.36,341.05]},
{"Participant":[144],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[47.48],"Vehicle":["C1"],"WeightedDisplay":[0.8233],"WeightedTouch":[0.0152],"WeightedHear":[0.8646],"WeightedSpeak":[0.0933],"WeightedLatency":[0.6253],"GlanceStartSeconds":[453.955,455.585,457.5,473.265,481.95,484.45,485.715,487.075,488.38,490.24,491.49,493.315,494.865],"GlanceEndSeconds":[454.945,456.915,458.3,473.985,482.375,485.015,486.24,487.5,489.21,490.955,492.63,494.375,495.725]},
{"Participant":[144],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[16.77],"Vehicle":["C1"],"WeightedDisplay":[1.3429],"WeightedTouch":[0],"WeightedHear":[0.9046],"WeightedSpeak":[0.0954],"WeightedLatency":[0.6571],"GlanceStartSeconds":[384.87,395.065],"GlanceEndSeconds":[385.19,396.14]},
{"Participant":[144],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[20.305],"Vehicle":["C1"],"WeightedDisplay":[1.2852],"WeightedTouch":[0],"WeightedHear":[0.9296],"WeightedSpeak":[0.0704],"WeightedLatency":[0.7148],"GlanceStartSeconds":[552.69,555.39],"GlanceEndSeconds":[553.42,556.35]},
{"Participant":[144],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[26.555],"Vehicle":["C1"],"WeightedDisplay":[0.9861],"WeightedTouch":[0],"WeightedHear":[0.9202],"WeightedSpeak":[0.0798],"WeightedLatency":[0.7718],"GlanceStartSeconds":[293.72,296.77,299.79,305.63,309.185,311.845],"GlanceEndSeconds":[294.67,297.49,300.575,306.945,310.99,312.315]},
{"Participant":[144],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[24.65],"Vehicle":["C1"],"WeightedDisplay":[0.9968],"WeightedTouch":[0],"WeightedHear":[0.9181],"WeightedSpeak":[0.0819],"WeightedLatency":[0.7509],"GlanceStartSeconds":[375.645],"GlanceEndSeconds":[376.55]},
{"Participant":[144],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[11.625],"Vehicle":["C1"],"WeightedDisplay":[0.7234],"WeightedTouch":[0],"WeightedHear":[0.8589],"WeightedSpeak":[0.1411],"WeightedLatency":[0.7234],"GlanceStartSeconds":[464.7],"GlanceEndSeconds":[465.54]},
{"Participant":[145],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[57.34],"Vehicle":["C1"],"WeightedDisplay":[0.7775],"WeightedTouch":[0.0131],"WeightedHear":[0.8214],"WeightedSpeak":[0.0825],"WeightedLatency":[0.5807],"GlanceStartSeconds":[239.87,240.68,245.85,247.415,248.6,249.71,250.96,251.75,252.655,254.525,258.69,263.67,266.415,271.19,273.71,275.955,277.11,278.915,282.49,287.78,289.6,291.935,293,294.65,296.15],"GlanceEndSeconds":[240.04,241.98,246.61,248.02,249.365,250.585,251.43,252.28,253.92,255.265,259.17,264.3,267.015,271.945,274.31,276.835,278.05,279.615,283.385,288.86,290.345,292.63,293.955,295.62,296.86]},
{"Participant":[145],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[131.84],"Vehicle":["C1"],"WeightedDisplay":[0.7308],"WeightedTouch":[0.0069],"WeightedHear":[0.8834],"WeightedSpeak":[0.0821],"WeightedLatency":[0.5608],"GlanceStartSeconds":[431.835,433.54,439.865,440.79,442,446.775,447.71,453.955,456.47,457.63,459.21,462.77,464.32,467.53,469.51,471.715,473.2,476.885,478.475,480.55,483.365,484.76,487.15,488.355,489.645,491.8,493.465,494.69,495.995,499.7,501.84,503.215,506.555,509.49,513.98,515.585,516.655,518.185,519.17,520.175,521.465,524.91,528.305,530.16,533.995,543.05,547.61,550.47,552.17,554.27,555.37,557.255,559.43,561.7],"GlanceEndSeconds":[432.825,433.98,440.49,441.47,443.115,447.225,448.315,454.56,457.175,458.615,460.06,463.545,465.995,467.825,471.02,472.675,474.005,477.845,479.035,481.125,483.995,485.365,487.865,489.23,490.78,492.99,494.195,495.665,497.6,500.72,502.45,504.865,507.06,510.12,514.52,516.16,517.19,518.705,519.745,520.855,522.42,525.875,528.745,530.68,534.47,543.685,548.085,551.41,552.865,554.885,556.01,557.8,561.285,563.235]},
{"Participant":[145],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[66.04],"Vehicle":["C1"],"WeightedDisplay":[1.1272],"WeightedTouch":[0],"WeightedHear":[0.9618],"WeightedSpeak":[0.0382],"WeightedLatency":[0.8728],"GlanceStartSeconds":[315.23,316.57,320.87,323.2,327.5,330.13,331.76,332.83,334.34,336.75,338.79,340.71,342.8,344.27,345.37,348.12,349.24,350.9,351.3,352.69,354.42,355.38,358.34,360.64,362.89,364.6,368.57,371.82,373.67,376.11,378.64,380.01],"GlanceEndSeconds":[316.4,316.87,321.53,324.27,329.43,331.06,332.59,334.1,335.17,338.05,340,342.04,343.36,344.73,347.79,348.74,350.25,351.13,351.84,354.07,355.07,356.88,360.19,361.7,363.99,365.65,369.65,372.3,374.75,377.08,379.54,380.66]},
{"Participant":[145],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[16.505],"Vehicle":["C1"],"WeightedDisplay":[1.2523],"WeightedTouch":[0],"WeightedHear":[0.897],"WeightedSpeak":[0.103],"WeightedLatency":[0.7477],"GlanceStartSeconds":[612.94,613.96,619.25,623.96,625.1,627.38],"GlanceEndSeconds":[613.5,614.76,620.1,624.54,625.71,628.79]},
{"Participant":[145],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[47.68],"Vehicle":["C1"],"WeightedDisplay":[1.6592],"WeightedTouch":[0],"WeightedHear":[0.9602],"WeightedSpeak":[0.0398],"WeightedLatency":[0.3408],"GlanceStartSeconds":[671.44,672.5,673.74,675.11,676.1,678.62,680.59,684.35,685.41,686.8,687.6,688.69,690.29,691.74,692.75,693.58,696,700.03,706.26,710.17,713.24,717.38],"GlanceEndSeconds":[671.86,673.01,674.55,675.6,676.6,679.26,681.48,684.98,686.05,687.41,688.18,689.46,691.33,692.13,693.21,694.26,697.19,700.6,706.85,710.65,713.95,718.68]},
{"Participant":[145],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[3],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[7.955],"Vehicle":["C1"],"WeightedDisplay":[1.538],"WeightedTouch":[0],"WeightedHear":[0.9139],"WeightedSpeak":[0.0861],"WeightedLatency":[0.462],"GlanceStartSeconds":[725.06,730.3],"GlanceEndSeconds":[726.34,730.72]},
{"Participant":[145],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[22.555],"Vehicle":["C1"],"WeightedDisplay":[1.0024],"WeightedTouch":[0],"WeightedHear":[0.9202],"WeightedSpeak":[0.0798],"WeightedLatency":[0.7448],"GlanceStartSeconds":[376.805,379.835,381.715,384.525,388.045,390.015,393.15,397.245,398.605],"GlanceEndSeconds":[377.365,380.5,382.2,385.205,389.59,390.8,394,397.84,399.145]},
{"Participant":[145],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[47.595],"Vehicle":["C1"],"WeightedDisplay":[0.7091],"WeightedTouch":[0],"WeightedHear":[0.9556],"WeightedSpeak":[0.0444],"WeightedLatency":[0.57],"GlanceStartSeconds":[452.72,458.91,460.33,461.52,462.42,463.79,465.23,466.52,468.38,469.36,471.2,474.16,478.74,480.19,481.42,482.57,483.78,485.84,488.51,491.44,492.87,495.75,497.63,498.4],"GlanceEndSeconds":[454.22,459.87,460.95,461.92,463.4,464.82,466.14,467.5,469.13,469.77,471.91,475.09,479.39,480.88,482.03,483.16,484.94,486.34,489.1,492.25,493.47,496.6,498.13,498.9]},
{"Participant":[145],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[44.865],"Vehicle":["C1"],"WeightedDisplay":[0.6866],"WeightedTouch":[0],"WeightedHear":[0.9321],"WeightedSpeak":[0.0679],"WeightedLatency":[0.5085],"GlanceStartSeconds":[558.03,560.68,565.975,575.89,577.64,581.03,590.91,594.845,600.55],"GlanceEndSeconds":[558.73,561.215,566.625,576.57,578.35,581.84,591.6,595.575,600.945]},
{"Participant":[146],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[29],"TaskDurationSeconds":[75.22],"Vehicle":["C1"],"WeightedDisplay":[0.7277],"WeightedTouch":[0.0154],"WeightedHear":[0.788],"WeightedSpeak":[0.1599],"WeightedLatency":[0.4267],"GlanceStartSeconds":[521.73,537.38,545.56,551.61,555.59,565.83,567.98,569.63,571.03],"GlanceEndSeconds":[522.57,538.05,546.19,552.02,556.16,566.33,568.78,570.34,571.92]},
{"Participant":[146],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[29],"TaskDurationSeconds":[56.57],"Vehicle":["C1"],"WeightedDisplay":[0.7931],"WeightedTouch":[0.0194],"WeightedHear":[0.8519],"WeightedSpeak":[0.0689],"WeightedLatency":[0.6252],"GlanceStartSeconds":[684.1,722.04,723.86,726.1,727.89,729.31,730.91,731.62,732.93,734.71,736.28,738.59],"GlanceEndSeconds":[684.55,722.62,724.26,726.65,728.23,730.05,731.18,732.43,734.09,735.62,736.97,739.44]},
{"Participant":[146],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[29],"TaskDurationSeconds":[18.07],"Vehicle":["C1"],"WeightedDisplay":[1.2911],"WeightedTouch":[0],"WeightedHear":[0.9286],"WeightedSpeak":[0.0714],"WeightedLatency":[0.7089],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[146],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[29],"TaskDurationSeconds":[14.715],"Vehicle":["C1"],"WeightedDisplay":[1.3755],"WeightedTouch":[0],"WeightedHear":[0.913],"WeightedSpeak":[0.087],"WeightedLatency":[0.6245],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[146],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[29],"TaskDurationSeconds":[25.135],"Vehicle":["C1"],"WeightedDisplay":[0.9901],"WeightedTouch":[0],"WeightedHear":[0.919],"WeightedSpeak":[0.081],"WeightedLatency":[0.7621],"GlanceStartSeconds":[242.78,245.865,256.285],"GlanceEndSeconds":[243.325,246.745,256.54]},
{"Participant":[146],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[29],"TaskDurationSeconds":[32.485],"Vehicle":["C1"],"WeightedDisplay":[0.9521],"WeightedTouch":[0],"WeightedHear":[0.9006],"WeightedSpeak":[0.0994],"WeightedLatency":[0.7825],"GlanceStartSeconds":[326.655,331.355,333.735],"GlanceEndSeconds":[327.115,332.09,334.345]},
{"Participant":[146],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[29],"TaskDurationSeconds":[19.2],"Vehicle":["C1"],"WeightedDisplay":[0.7852],"WeightedTouch":[0],"WeightedHear":[0.8615],"WeightedSpeak":[0.1385],"WeightedLatency":[0.7852],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[147],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[71.95],"Vehicle":["C1"],"WeightedDisplay":[0.6566],"WeightedTouch":[0.0555],"WeightedHear":[0.7247],"WeightedSpeak":[0.0998],"WeightedLatency":[0.3919],"GlanceStartSeconds":[330.21,332.72,336.8,338.64,339.74,357.84,385.77,395,396.27,397.88,400.3,401.53],"GlanceEndSeconds":[330.25,333.06,337.55,339.11,340.35,358.57,386.43,395.48,396.91,399.95,401.27,402.16]},
{"Participant":[147],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[90.72],"Vehicle":["C1"],"WeightedDisplay":[0.7773],"WeightedTouch":[0.0075],"WeightedHear":[0.9152],"WeightedSpeak":[0.0622],"WeightedLatency":[0.5302],"GlanceStartSeconds":[509.75,515.99,517.76,527.66,529.02,533.46,534.53,538.05,541.44,542.81,546.36,551.28,552.57,558.7,563.94,566.11,573.65,576.2,583.57,584.56,586.28,587.49,588.55,589.48,591,592.53,593.67,594.75,598.06,599.35,600.22],"GlanceEndSeconds":[510.13,516.88,518.8,528.65,530.1,533.89,535.19,538.77,542.16,544.16,546.8,551.67,553.64,559.7,564.52,567.33,574.17,577.64,584.02,585.04,586.85,587.85,588.93,590.65,591.85,592.92,594.07,596.97,598.92,599.7,600.47]},
{"Participant":[147],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[13.265],"Vehicle":["C1"],"WeightedDisplay":[1.3875],"WeightedTouch":[0],"WeightedHear":[0.9337],"WeightedSpeak":[0.0663],"WeightedLatency":[0.6125],"GlanceStartSeconds":[644.745,651.03,652.46],"GlanceEndSeconds":[645.24,651.525,653.08]},
{"Participant":[147],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[12.9],"Vehicle":["C1"],"WeightedDisplay":[0.9519],"WeightedTouch":[0],"WeightedHear":[0.869],"WeightedSpeak":[0.131],"WeightedLatency":[0.569],"GlanceStartSeconds":[417.66,419.06,420.13,421.23],"GlanceEndSeconds":[418.42,419.55,420.77,423.23]},
{"Participant":[147],"TaskCode":["phone_2"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[39.98],"Vehicle":["C1"],"WeightedDisplay":[0.7841],"WeightedTouch":[0],"WeightedHear":[0.8487],"WeightedSpeak":[0.0885],"WeightedLatency":[0.7506],"GlanceStartSeconds":[427.66,430.93,432.86,436,437.4,438.53,439.81,440.83,441.76,443.16,453.19,454.88,456.23,457.51,458.98,460.15,461.53],"GlanceEndSeconds":[429.19,431.6,433.36,436.65,437.96,439.18,440.33,441.12,442.26,443.82,453.81,455.61,456.85,458.34,459.56,460.74,462.36]},
{"Participant":[147],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[60],"TaskDurationSeconds":[15.96],"Vehicle":["C1"],"WeightedDisplay":[0.7619],"WeightedTouch":[0],"WeightedHear":[0.8622],"WeightedSpeak":[0.1378],"WeightedLatency":[0.7619],"GlanceStartSeconds":[530.65,536.65,537.89,539.09,540.36,541.63,543.26,544.37],"GlanceEndSeconds":[531.23,537.31,538.44,539.62,540.85,542.21,543.83,544.81]},
{"Participant":[148],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[21.4],"Vehicle":["C1"],"WeightedDisplay":[0.8925],"WeightedTouch":[0],"WeightedHear":[0.9617],"WeightedSpeak":[0.0383],"WeightedLatency":[0.8925],"GlanceStartSeconds":[313.56,317.25,319.37,320.48,323.31,324.57,325.38,326.46],"GlanceEndSeconds":[313.97,317.72,320,321.01,324.14,325.07,325.81,326.99]},
{"Participant":[148],"TaskCode":["nav_1"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[109.49],"Vehicle":["C1"],"WeightedDisplay":[0.6847],"WeightedTouch":[0.0336],"WeightedHear":[0.8423],"WeightedSpeak":[0.1188],"WeightedLatency":[0.4325],"GlanceStartSeconds":[330.08,331.66,339.22,342.78,358.86,361.96,363.23,364.28,388.57,405.12,413.64,420.48,422.1,426.37,427.49,431.78,433.18,434.09,436.14,437.35,438.25],"GlanceEndSeconds":[330.47,332.32,339.87,343.3,359.46,362.4,363.93,365.17,389.21,405.77,414.04,420.94,422.52,426.87,427.86,432.18,433.48,435.29,436.97,437.82,439.57]},
{"Participant":[148],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[171.08],"Vehicle":["C1"],"WeightedDisplay":[0.8226],"WeightedTouch":[0.0071],"WeightedHear":[0.8628],"WeightedSpeak":[0.1106],"WeightedLatency":[0.5473],"GlanceStartSeconds":[551.84,556.1,572.49,573.34,575.25,577.35,593.22,600.17,611.62,615.51,618.4,621.06,624.7,636.66,639.23,642.57,664.64,667.5,668.89,672.2,673.35,677.22,681.25,689.49,690.43,696.84,697.91,699.24,701.04,702.04,703.31,704.43,705.98,707.1,708.01,709.06,710.88,712.12,713.12,713.93],"GlanceEndSeconds":[552.34,556.67,572.94,573.68,575.97,578.04,593.67,600.67,612.22,616.54,619.09,621.53,625.27,637.58,639.83,643.27,665.21,668.13,669.75,672.7,673.98,677.82,681.72,690.11,690.81,697.3,698.18,699.71,701.45,702.51,703.85,704.75,706.45,707.47,708.74,709.89,711.44,712.65,713.4,714.56]},
{"Participant":[148],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[16.46],"Vehicle":["C1"],"WeightedDisplay":[1.3299],"WeightedTouch":[0],"WeightedHear":[0.9028],"WeightedSpeak":[0.0972],"WeightedLatency":[0.6701],"GlanceStartSeconds":[494.43],"GlanceEndSeconds":[495.11]},
{"Participant":[148],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[18.675],"Vehicle":["C1"],"WeightedDisplay":[1.2956],"WeightedTouch":[0],"WeightedHear":[0.929],"WeightedSpeak":[0.071],"WeightedLatency":[0.7044],"GlanceStartSeconds":[769.73,773.28,774.55,775.47],"GlanceEndSeconds":[770.27,773.78,775.02,775.95]},
{"Participant":[148],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[19.21],"Vehicle":["C1"],"WeightedDisplay":[0.9776],"WeightedTouch":[0],"WeightedHear":[0.8605],"WeightedSpeak":[0.1395],"WeightedLatency":[0.6445],"GlanceStartSeconds":[167.71],"GlanceEndSeconds":[168.33]},
{"Participant":[148],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[19.715],"Vehicle":["C1"],"WeightedDisplay":[0.9883],"WeightedTouch":[0],"WeightedHear":[0.8866],"WeightedSpeak":[0.1134],"WeightedLatency":[0.6855],"GlanceStartSeconds":[227.695,238.98],"GlanceEndSeconds":[227.8,239.58]},
{"Participant":[148],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[9.28],"Vehicle":["C1"],"WeightedDisplay":[0.6175],"WeightedTouch":[0],"WeightedHear":[0.7759],"WeightedSpeak":[0.2241],"WeightedLatency":[0.6175],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[149],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[16.58],"Vehicle":["C1"],"WeightedDisplay":[0.5905],"WeightedTouch":[0],"WeightedHear":[0.8142],"WeightedSpeak":[0.041],"WeightedLatency":[0.5905],"GlanceStartSeconds":[263.83,264.9,269.15,271.58,272.96,274.23,276.36,277.65,278.85],"GlanceEndSeconds":[264.17,265.55,269.65,272.59,273.44,276.03,277.25,278.31,279.91]},
{"Participant":[149],"TaskCode":["nav_1"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[100.02],"Vehicle":["C1"],"WeightedDisplay":[0.6415],"WeightedTouch":[0.0132],"WeightedHear":[0.6816],"WeightedSpeak":[0.2009],"WeightedLatency":[0.3839],"GlanceStartSeconds":[286.39,293.69,305.9,310.92,312.1,314.25,315.65,316.64,318.1,319.6,320.61,321.93,323.51,325.39,326.68,336.46,338.84,340.66,342.15,343.45,350.19,353.25,365.91,367.74,369.21,370.36,371.76,376.43,377.61,378.91,380.32,382.21,383.45],"GlanceEndSeconds":[287.06,294.57,306.49,311.72,312.81,315.26,316.19,317.62,319.06,320.33,321.38,322.85,324.55,326.04,327.75,337.48,339.43,341.68,342.95,344.13,350.95,354.59,367.01,368.93,370.04,370.84,373.11,377.23,378.55,379.58,381.94,383.09,385.53]},
{"Participant":[149],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[21.65],"Vehicle":["C1"],"WeightedDisplay":[1.2577],"WeightedTouch":[0],"WeightedHear":[0.9335],"WeightedSpeak":[0.0665],"WeightedLatency":[0.7423],"GlanceStartSeconds":[432.95,434.4,437.26,439.29,440.62,441.52,442.72,444.53,446.32,448.55,450.05,453.19],"GlanceEndSeconds":[433.63,435.09,437.66,440.12,441.29,442.28,444.05,445.88,447.52,449.67,450.35,453.67]},
{"Participant":[149],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[31.18],"Vehicle":["C1"],"WeightedDisplay":[0.9838],"WeightedTouch":[0],"WeightedHear":[0.9248],"WeightedSpeak":[0.0752],"WeightedLatency":[0.7904],"GlanceStartSeconds":[320.88,322.4,323.32,324.625,326.895,328.09,330.11,332.02,333.19,335.35,336.73,337.905,339.02,340.84,342.56,344.15,345.5,347.21,349.03,350.82],"GlanceEndSeconds":[321.38,323.02,324.055,326.215,327.46,329.68,331.485,332.51,334.16,336.45,337.395,338.5,340.29,341.55,343.74,345.17,346.66,348.53,350.2,351.135]},
{"Participant":[149],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[12.67],"Vehicle":["C1"],"WeightedDisplay":[0.6867],"WeightedTouch":[0],"WeightedHear":[0.8177],"WeightedSpeak":[0.1823],"WeightedLatency":[0.6867],"GlanceStartSeconds":[401.75,409.89,411.52,413.33],"GlanceEndSeconds":[402.28,410.93,412.48,413.95]},
{"Participant":[149],"TaskCode":["phone_2"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[20.98],"Vehicle":["C1"],"WeightedDisplay":[0.9847],"WeightedTouch":[0],"WeightedHear":[0.888],"WeightedSpeak":[0.112],"WeightedLatency":[0.6892],"GlanceStartSeconds":[438.56,442.54,444.23,448.43,450.31,455.27],"GlanceEndSeconds":[439.08,443.07,445,449.07,451.07,455.98]},
{"Participant":[149],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[15.795],"Vehicle":["C1"],"WeightedDisplay":[0.7138],"WeightedTouch":[0],"WeightedHear":[0.8158],"WeightedSpeak":[0.1842],"WeightedLatency":[0.7138],"GlanceStartSeconds":[510.73,517.08,525.19,526.12],"GlanceEndSeconds":[511.19,518.4,525.68,526.275]},
{"Participant":[150],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[42.66],"Vehicle":["C1"],"WeightedDisplay":[0.7895],"WeightedTouch":[0.0188],"WeightedHear":[0.8577],"WeightedSpeak":[0.1055],"WeightedLatency":[0.5406],"GlanceStartSeconds":[402.655,412.685,413.83,415.555,424.225,425.145,426.88,427.745,429.59,431.035,432.42],"GlanceEndSeconds":[403.325,413.17,414.475,416.93,424.71,425.595,427.275,429.165,430.065,431.53,432.98]},
{"Participant":[150],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[13.02],"Vehicle":["C1"],"WeightedDisplay":[1.3779],"WeightedTouch":[0],"WeightedHear":[0.9301],"WeightedSpeak":[0.0699],"WeightedLatency":[0.6221],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[150],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[25.005],"Vehicle":["C1"],"WeightedDisplay":[1.005],"WeightedTouch":[0],"WeightedHear":[0.9348],"WeightedSpeak":[0.0652],"WeightedLatency":[0.7774],"GlanceStartSeconds":[253.29,260.03,261.795,263.015,265.945,266.99,268.855],"GlanceEndSeconds":[253.64,260.49,262.615,263.92,266.545,268.2,269.29]},
{"Participant":[150],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[18.34],"Vehicle":["C1"],"WeightedDisplay":[0.991],"WeightedTouch":[0],"WeightedHear":[0.9019],"WeightedSpeak":[0.0981],"WeightedLatency":[0.6873],"GlanceStartSeconds":[341.88,342.975,344,344.95,349.055],"GlanceEndSeconds":[342.64,343.675,344.585,345.56,349.785]},
{"Participant":[150],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[10.375],"Vehicle":["C1"],"WeightedDisplay":[0.6776],"WeightedTouch":[0],"WeightedHear":[0.8236],"WeightedSpeak":[0.1764],"WeightedLatency":[0.6776],"GlanceStartSeconds":[414.455,415.97],"GlanceEndSeconds":[415.125,416.395]},
{"Participant":[151],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[62.28],"Vehicle":["C1"],"WeightedDisplay":[0.8423],"WeightedTouch":[0.0169],"WeightedHear":[0.8937],"WeightedSpeak":[0.0771],"WeightedLatency":[0.6641],"GlanceStartSeconds":[563.45,564.8,565.83,570.48,572.87,575.4,577.71,578.98,581.3,582.7,583.87,585.07,586.22,587.53,588.46,589.99,593.68,597.96,599.65,605.25,607.16,608.5,609.51,610.47,611.38,612.77,613.95,615.56,616.65,619.3,620.22,621.23,622.31,624.1,625.08],"GlanceEndSeconds":[563.98,565.44,566.55,570.89,573.38,576.06,578.7,580.02,581.74,583.56,584.58,585.98,587.2,588.15,588.98,591.29,594.77,598.86,600.17,605.69,607.99,608.99,609.87,610.97,612.34,613.51,614.44,616.05,617.18,619.6,620.7,621.86,622.64,624.54,625.64]},
{"Participant":[151],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[56.67],"Vehicle":["C1"],"WeightedDisplay":[0.8223],"WeightedTouch":[0.0194],"WeightedHear":[0.8795],"WeightedSpeak":[0.072],"WeightedLatency":[0.6501],"GlanceStartSeconds":[730.73,731.51,738.12,738.91,739.68,740.48,751.25,753.5,755.91,757.05,758.4,760.28,761.09,765.21,766.21,767.47,768.72,770.37,771.75,773.37,775.74,776.85,778.32,779.25,780.74,782.22,783.19,784.62,785.65,786.67],"GlanceEndSeconds":[731.18,731.97,738.54,739.36,740.02,741.12,751.62,753.88,756.42,757.51,759.28,760.59,761.63,765.77,766.61,767.81,769.25,770.83,772.39,773.73,776.26,777.18,778.72,780.46,781.99,782.63,783.53,785.34,786.41,786.81]},
{"Participant":[151],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[13.9],"Vehicle":["C1"],"WeightedDisplay":[1.3734],"WeightedTouch":[0],"WeightedHear":[0.9043],"WeightedSpeak":[0.0957],"WeightedLatency":[0.6266],"GlanceStartSeconds":[670.98,672.01,673.45,676.83,678.14,679.48,680.31],"GlanceEndSeconds":[671.64,672.79,673.78,677.37,678.52,679.92,681.03]},
{"Participant":[151],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[13.78],"Vehicle":["C1"],"WeightedDisplay":[1.381],"WeightedTouch":[0],"WeightedHear":[0.9191],"WeightedSpeak":[0.0809],"WeightedLatency":[0.619],"GlanceStartSeconds":[837.81,838.895,839.73,840.69,841.725],"GlanceEndSeconds":[838.43,839.365,840.31,841.15,842.21]},
{"Participant":[151],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[19.97],"Vehicle":["C1"],"WeightedDisplay":[1.001],"WeightedTouch":[0],"WeightedHear":[0.8893],"WeightedSpeak":[0.1107],"WeightedLatency":[0.68],"GlanceStartSeconds":[243.96,248.78,249.92,251.04,252.69,254.04,256.68,258.73,260.12,261.25,262.68],"GlanceEndSeconds":[244.29,249.65,250.42,252.12,253.48,254.53,257.65,259.12,260.77,262.32,263.015]},
{"Participant":[151],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[17.445],"Vehicle":["C1"],"WeightedDisplay":[0.9822],"WeightedTouch":[0],"WeightedHear":[0.8538],"WeightedSpeak":[0.1462],"WeightedLatency":[0.6217],"GlanceStartSeconds":[325.27,329.855,333.825,334.86,337.135,338.135],"GlanceEndSeconds":[325.655,330.465,334.14,335.295,337.595,338.19]},
{"Participant":[151],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[14.64],"Vehicle":["C1"],"WeightedDisplay":[0.7421],"WeightedTouch":[0],"WeightedHear":[0.8446],"WeightedSpeak":[0.1554],"WeightedLatency":[0.7421],"GlanceStartSeconds":[397.38,404.98,406.56,407.87,410.27],"GlanceEndSeconds":[397.89,405.47,406.9,408.3,410.8]},
{"Participant":[152],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[43.44],"Vehicle":["C1"],"WeightedDisplay":[0.7825],"WeightedTouch":[0.0182],"WeightedHear":[0.8474],"WeightedSpeak":[0.119],"WeightedLatency":[0.5352],"GlanceStartSeconds":[414.78,435.13,446.71,448.72,450.56],"GlanceEndSeconds":[415.34,435.95,447.92,449.37,450.83]},
{"Participant":[152],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[48.13],"Vehicle":["C1"],"WeightedDisplay":[0.7291],"WeightedTouch":[0],"WeightedHear":[0.861],"WeightedSpeak":[0.092],"WeightedLatency":[0.5271],"GlanceStartSeconds":[579.86,586.4,587.95,590.24,594.81,596.46,597.26],"GlanceEndSeconds":[580.54,586.84,588.4,590.91,595.7,596.99,597.72]},
{"Participant":[152],"TaskCode":["nav_2"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[34.7],"Vehicle":["C1"],"WeightedDisplay":[0.7937],"WeightedTouch":[0],"WeightedHear":[0.8648],"WeightedSpeak":[0.1352],"WeightedLatency":[0.5487],"GlanceStartSeconds":[604.36,607.9,609.76,617.02,629.91,634.68,636.3],"GlanceEndSeconds":[604.68,608.38,611.24,617.33,631.14,635.63,636.7]},
{"Participant":[152],"TaskCode":["nav_2"],"Study":["C"],"Trial":[3],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[49.39],"Vehicle":["C1"],"WeightedDisplay":[0.7961],"WeightedTouch":[0.0093],"WeightedHear":[0.8479],"WeightedSpeak":[0.1099],"WeightedLatency":[0.5685],"GlanceStartSeconds":[643.24,646.88,667.2,670.06,670.84,672.64,675.33,686.55,688.24,690.85],"GlanceEndSeconds":[643.69,647.51,667.6,670.35,671.7,673.2,675.75,687.53,689.09,690.89]},
{"Participant":[152],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[14.47],"Vehicle":["C1"],"WeightedDisplay":[1.3476],"WeightedTouch":[0],"WeightedHear":[0.9205],"WeightedSpeak":[0.0795],"WeightedLatency":[0.6524],"GlanceStartSeconds":[493.45,498.96],"GlanceEndSeconds":[493.73,499.42]},
{"Participant":[152],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[13.115],"Vehicle":["C1"],"WeightedDisplay":[1.4079],"WeightedTouch":[0],"WeightedHear":[0.9104],"WeightedSpeak":[0.0896],"WeightedLatency":[0.5921],"GlanceStartSeconds":[753.5],"GlanceEndSeconds":[753.9]},
{"Participant":[152],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[23.14],"Vehicle":["C1"],"WeightedDisplay":[0.9888],"WeightedTouch":[0],"WeightedHear":[0.9097],"WeightedSpeak":[0.0903],"WeightedLatency":[0.7308],"GlanceStartSeconds":[438.085,445.78,447.87,448.72],"GlanceEndSeconds":[438.43,446.36,448.32,449.39]},
{"Participant":[152],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[27.715],"Vehicle":["C1"],"WeightedDisplay":[0.9776],"WeightedTouch":[0],"WeightedHear":[0.9201],"WeightedSpeak":[0.0799],"WeightedLatency":[0.7846],"GlanceStartSeconds":[527.16,530.74],"GlanceEndSeconds":[527.54,531.1]},
{"Participant":[152],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[18.795],"Vehicle":["C1"],"WeightedDisplay":[0.7896],"WeightedTouch":[0],"WeightedHear":[0.8694],"WeightedSpeak":[0.1306],"WeightedLatency":[0.7896],"GlanceStartSeconds":[610.85,612.32],"GlanceEndSeconds":[611.31,612.97]},
{"Participant":[153],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[51.19],"Vehicle":["C1"],"WeightedDisplay":[0.8035],"WeightedTouch":[0.0107],"WeightedHear":[0.858],"WeightedSpeak":[0.0781],"WeightedLatency":[0.589],"GlanceStartSeconds":[305.48,313.87,319.16,337.58,339.65,340.76,342.43,345.33,352.55],"GlanceEndSeconds":[306.15,314.63,319.72,338.62,340.15,341.58,342.83,345.97,354.12]},
{"Participant":[153],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[73.15],"Vehicle":["C1"],"WeightedDisplay":[0.6582],"WeightedTouch":[0.0083],"WeightedHear":[0.8835],"WeightedSpeak":[0.0519],"WeightedLatency":[0.5202],"GlanceStartSeconds":[517.57,523.67,527.07,528.17,530.22,532.34,538.34,539.25,548.23],"GlanceEndSeconds":[518.46,524.71,527.5,529.5,530.89,532.91,538.94,539.75,550]},
{"Participant":[153],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[36.87],"Vehicle":["C1"],"WeightedDisplay":[1.2701],"WeightedTouch":[0],"WeightedHear":[0.9593],"WeightedSpeak":[0.0407],"WeightedLatency":[0.7299],"GlanceStartSeconds":[411.49,420.2,422.16,431.31],"GlanceEndSeconds":[412.19,421.03,422.99,431.89]},
{"Participant":[153],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[19.975],"Vehicle":["C1"],"WeightedDisplay":[1.2638],"WeightedTouch":[0],"WeightedHear":[0.9422],"WeightedSpeak":[0.0578],"WeightedLatency":[0.7362],"GlanceStartSeconds":[605.195,612.06,618.555],"GlanceEndSeconds":[605.685,612.63,619]},
{"Participant":[153],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[2.71],"Vehicle":["C1"],"WeightedDisplay":[0.3063],"WeightedTouch":[0],"WeightedHear":[0.8579],"WeightedSpeak":[0.1421],"WeightedLatency":[0.3063],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[153],"TaskCode":["phone_1"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[41.38],"Vehicle":["C1"],"WeightedDisplay":[0.9653],"WeightedTouch":[0],"WeightedHear":[0.9476],"WeightedSpeak":[0.0524],"WeightedLatency":[0.8174],"GlanceStartSeconds":[241.34,252.17,260.84,262.29],"GlanceEndSeconds":[242.34,253.78,261.46,263.25]},
{"Participant":[153],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[18.75],"Vehicle":["C1"],"WeightedDisplay":[0.9979],"WeightedTouch":[0],"WeightedHear":[0.8979],"WeightedSpeak":[0.1021],"WeightedLatency":[0.6848],"GlanceStartSeconds":[341.25,347.82,349.06],"GlanceEndSeconds":[341.85,348.6,349.88]},
{"Participant":[153],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[11.02],"Vehicle":["C1"],"WeightedDisplay":[0.6919],"WeightedTouch":[0],"WeightedHear":[0.8221],"WeightedSpeak":[0.1779],"WeightedLatency":[0.6919],"GlanceStartSeconds":[429.1],"GlanceEndSeconds":[429.72]},
{"Participant":[154],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[66.57],"Vehicle":["C1"],"WeightedDisplay":[0.7437],"WeightedTouch":[0],"WeightedHear":[0.7993],"WeightedSpeak":[0.2007],"WeightedLatency":[0.5806],"GlanceStartSeconds":[362.3,367.03,370.23,378.71,382.3,383.77,400.82,403.25,405.21,407.23,409.54,413.66,415.36,417.61],"GlanceEndSeconds":[363.12,367.99,371.03,379.14,383.05,384.13,401.76,404.92,406.31,408.57,410.19,414.18,416.13,418.44]},
{"Participant":[154],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[182.4],"Vehicle":["C1"],"WeightedDisplay":[-0.0065],"WeightedTouch":[0.0272],"WeightedHear":[0.1442],"WeightedSpeak":[0.1415],"WeightedLatency":[-0.0756],"GlanceStartSeconds":[553.77,564.77,574.87,579.62,581.13,583.29,585.59,590.05,591.22,592.4,594.8,595.91,603.99,605.79,613.77,629.62,632.72,637.39,649.31,655.66,657.42,662.63,669.8,679.37,681.84,687.02,699.49,701.29,703.99,709.04,711.1,712.69,714.48,716.97,719.2,721.92,723.88,726.31,729.69,732.84,735.39],"GlanceEndSeconds":[554,565.35,575.61,580.75,582.38,583.88,586.68,590.92,591.76,593.94,595.6,596.91,605.26,607.35,614.28,631.42,633.3,638.03,650.43,656.78,658.68,663.54,670.53,680.16,682.82,687.49,700.48,703.37,704.76,710.66,712.29,713.93,716.58,718.59,721.25,723.35,725.77,729.34,732.46,733.93,736.15]},
{"Participant":[154],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[0.91],"Vehicle":["C1"],"WeightedDisplay":[2],"WeightedTouch":[0],"WeightedHear":[0],"WeightedSpeak":[1],"WeightedLatency":[0],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[154],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[19.1],"Vehicle":["C1"],"WeightedDisplay":[1.2785],"WeightedTouch":[0],"WeightedHear":[0.9356],"WeightedSpeak":[0.0644],"WeightedLatency":[0.7215],"GlanceStartSeconds":[489.33,492.69,494.39,497.11,499.76],"GlanceEndSeconds":[490.8,493.94,494.93,498.22,500.38]},
{"Participant":[154],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[18.02],"Vehicle":["C1"],"WeightedDisplay":[1.3119],"WeightedTouch":[0],"WeightedHear":[0.919],"WeightedSpeak":[0.081],"WeightedLatency":[0.6881],"GlanceStartSeconds":[778.725,783.96,786.11,790.49],"GlanceEndSeconds":[778.93,784.54,786.94,791.05]},
{"Participant":[154],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[23.505],"Vehicle":["C1"],"WeightedDisplay":[0.9747],"WeightedTouch":[0],"WeightedHear":[0.8841],"WeightedSpeak":[0.1159],"WeightedLatency":[0.7058],"GlanceStartSeconds":[313.655,319.46,321.51,324.09,326.44,329.04,334.47],"GlanceEndSeconds":[314.12,319.95,322.17,325.66,327.98,329.78,335.6]},
{"Participant":[154],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[28.655],"Vehicle":["C1"],"WeightedDisplay":[0.9574],"WeightedTouch":[0],"WeightedHear":[0.8977],"WeightedSpeak":[0.1023],"WeightedLatency":[0.7658],"GlanceStartSeconds":[406.66,410.04,411.34,413.25,420.64],"GlanceEndSeconds":[407.74,410.84,412.46,413.81,421.13]},
{"Participant":[154],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[16.41],"Vehicle":["C1"],"WeightedDisplay":[0.6076],"WeightedTouch":[0],"WeightedHear":[0.5484],"WeightedSpeak":[0.4516],"WeightedLatency":[0.3151],"GlanceStartSeconds":[500.05,501.6,503.81],"GlanceEndSeconds":[500.8,503.39,504.92]},
{"Participant":[154],"TaskCode":["phone_3"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[28.49],"Vehicle":["C1"],"WeightedDisplay":[0.5328],"WeightedTouch":[0],"WeightedHear":[0.6539],"WeightedSpeak":[0.3461],"WeightedLatency":[0.5328],"GlanceStartSeconds":[510.19,516.71,520.03,527.44,532.51],"GlanceEndSeconds":[510.75,517.71,520.61,528.22,533.47]},
{"Participant":[155],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[45.11],"Vehicle":["C1"],"WeightedDisplay":[0.7595],"WeightedTouch":[0.031],"WeightedHear":[0.8211],"WeightedSpeak":[0.1055],"WeightedLatency":[0.5214],"GlanceStartSeconds":[383.19,385.48,387.36,398.17,399.01,400.57,402.02],"GlanceEndSeconds":[383.82,386.08,387.82,398.77,399.64,401.27,402.06]},
{"Participant":[155],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[14.15],"Vehicle":["C1"],"WeightedDisplay":[1.3781],"WeightedTouch":[0],"WeightedHear":[0.9145],"WeightedSpeak":[0.0855],"WeightedLatency":[0.6219],"GlanceStartSeconds":[446.375],"GlanceEndSeconds":[446.615]},
{"Participant":[155],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.29],"Vehicle":["C1"],"WeightedDisplay":[1.2805],"WeightedTouch":[0],"WeightedHear":[0.9386],"WeightedSpeak":[0.0614],"WeightedLatency":[0.7195],"GlanceStartSeconds":[626.83],"GlanceEndSeconds":[627.23]},
{"Participant":[155],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[17.075],"Vehicle":["C1"],"WeightedDisplay":[0.8255],"WeightedTouch":[0],"WeightedHear":[0.9116],"WeightedSpeak":[0.0884],"WeightedLatency":[0.8255],"GlanceStartSeconds":[368.03,373.845],"GlanceEndSeconds":[368.585,373.955]},
{"Participant":[155],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[17.105],"Vehicle":["C1"],"WeightedDisplay":[0.7872],"WeightedTouch":[0],"WeightedHear":[0.884],"WeightedSpeak":[0.116],"WeightedLatency":[0.7872],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[156],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[71.36],"Vehicle":["C1"],"WeightedDisplay":[0.6564],"WeightedTouch":[0.0157],"WeightedHear":[0.8859],"WeightedSpeak":[0.0663],"WeightedLatency":[0.502],"GlanceStartSeconds":[292.91,293.9,300.25,301.62,302.31,303.48,304.45,305.34,307.02,312.89,333.96,338.92,341.88,344.95,348.38,352.01,356.88,358.38,360.07,360.79,361.87,363.35],"GlanceEndSeconds":[293.5,294.56,301.04,302,303.03,304.16,305.07,306.67,308.01,313.42,334.36,339.44,342.48,345.37,348.9,352.6,357.38,358.68,360.5,361.52,362.66,364.23]},
{"Participant":[156],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[18],"Vehicle":["C1"],"WeightedDisplay":[1.2989],"WeightedTouch":[0],"WeightedHear":[0.9428],"WeightedSpeak":[0.0572],"WeightedLatency":[0.7011],"GlanceStartSeconds":[411.93,422.88,424.09],"GlanceEndSeconds":[412.26,423.43,424.65]},
{"Participant":[156],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[25.12],"Vehicle":["C1"],"WeightedDisplay":[0.9887],"WeightedTouch":[0],"WeightedHear":[0.924],"WeightedSpeak":[0.076],"WeightedLatency":[0.7665],"GlanceStartSeconds":[311.6,313.64,316.12,318.05,319.49,323.3,327],"GlanceEndSeconds":[312.06,314.17,316.64,318.47,320.79,324.06,327.47]},
{"Participant":[156],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[11.04],"Vehicle":["C1"],"WeightedDisplay":[0.6911],"WeightedTouch":[0],"WeightedHear":[0.8161],"WeightedSpeak":[0.1839],"WeightedLatency":[0.6911],"GlanceStartSeconds":[392.63,395.39],"GlanceEndSeconds":[393.33,396.13]},
{"Participant":[157],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[52.51],"Vehicle":["C1"],"WeightedDisplay":[0.7715],"WeightedTouch":[0.0724],"WeightedHear":[0.8183],"WeightedSpeak":[0.0933],"WeightedLatency":[0.5548],"GlanceStartSeconds":[294.59,295.57,297.08,299.03,299.99,302.7,304.93,313.77,319.78,321.82,325.71,328.79,330.74,334.28,336.1,337.56,339.09,340.12],"GlanceEndSeconds":[295.19,296.03,297.99,299.61,300.47,303.07,305.75,314.11,320.59,322.16,325.95,329.43,331.02,335.45,336.82,338.78,339.63,340.63]},
{"Participant":[157],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[53.39],"Vehicle":["C1"],"WeightedDisplay":[0.8201],"WeightedTouch":[0.0178],"WeightedHear":[0.8865],"WeightedSpeak":[0.0596],"WeightedLatency":[0.6444],"GlanceStartSeconds":[489.695,492.965,501.47,507.42,509.755,511.09,511.875,513.455,515.11,516.39,517.8],"GlanceEndSeconds":[490.15,493.84,501.98,507.87,510.1,511.625,512.37,514.685,515.415,517.38,518.175]},
{"Participant":[157],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[9],"Vehicle":["C1"],"WeightedDisplay":[1.2844],"WeightedTouch":[0],"WeightedHear":[0.9344],"WeightedSpeak":[0.0656],"WeightedLatency":[0.7156],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[157],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[14.73],"Vehicle":["C1"],"WeightedDisplay":[1.3666],"WeightedTouch":[0],"WeightedHear":[0.9131],"WeightedSpeak":[0.0869],"WeightedLatency":[0.6334],"GlanceStartSeconds":[409.25,411.26,414.81,416.23],"GlanceEndSeconds":[409.6,411.94,415.25,416.35]},
{"Participant":[157],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[14.105],"Vehicle":["C1"],"WeightedDisplay":[1.3736],"WeightedTouch":[0],"WeightedHear":[0.9263],"WeightedSpeak":[0.0737],"WeightedLatency":[0.6264],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[157],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[20.795],"Vehicle":["C1"],"WeightedDisplay":[1.0103],"WeightedTouch":[0],"WeightedHear":[0.9108],"WeightedSpeak":[0.0892],"WeightedLatency":[0.7146],"GlanceStartSeconds":[278.92,282.76,283.51,291.48],"GlanceEndSeconds":[279.42,283.05,284,291.93]},
{"Participant":[157],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[25.03],"Vehicle":["C1"],"WeightedDisplay":[0.9848],"WeightedTouch":[0],"WeightedHear":[0.9161],"WeightedSpeak":[0.0839],"WeightedLatency":[0.7595],"GlanceStartSeconds":[357.94,360.08,363.505],"GlanceEndSeconds":[358.71,360.89,364.025]},
{"Participant":[157],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[17.72],"Vehicle":["C1"],"WeightedDisplay":[0.8045],"WeightedTouch":[0],"WeightedHear":[0.8874],"WeightedSpeak":[0.1126],"WeightedLatency":[0.8045],"GlanceStartSeconds":[439.29],"GlanceEndSeconds":[439.73]},
{"Participant":[158],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[102.54],"Vehicle":["C1"],"WeightedDisplay":[0.633],"WeightedTouch":[0],"WeightedHear":[0.7167],"WeightedSpeak":[0.1296],"WeightedLatency":[0.4031],"GlanceStartSeconds":[622.19,624.8,627.03,637.95,649.19,653.75,685.58,698.04,715.28],"GlanceEndSeconds":[622.94,625.42,628.87,639.63,650.07,654.35,686.32,700.06,716.04]},
{"Participant":[158],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[57.58],"Vehicle":["C1"],"WeightedDisplay":[0.4443],"WeightedTouch":[0],"WeightedHear":[0.8734],"WeightedSpeak":[0.0854],"WeightedLatency":[0.429],"GlanceStartSeconds":[893.73,898.46,902.92],"GlanceEndSeconds":[895.59,900.49,903.22]},
{"Participant":[158],"TaskCode":["nav_2"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[87.79],"Vehicle":["C1"],"WeightedDisplay":[0.7291],"WeightedTouch":[0.006],"WeightedHear":[0.8289],"WeightedSpeak":[0.1184],"WeightedLatency":[0.5671],"GlanceStartSeconds":[916.24,929.27,934.13,947.42,978.92,985.14,987.74,990.12,992.05,994.44,996.01,998.18,1000.05,1003.14],"GlanceEndSeconds":[916.87,930.82,935.5,948.24,979.75,985.8,989.33,991.08,992.54,995.25,997.35,999.5,1002.28,1003.3]},
{"Participant":[158],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[20.53],"Vehicle":["C1"],"WeightedDisplay":[1.2811],"WeightedTouch":[0],"WeightedHear":[0.9196],"WeightedSpeak":[0.0804],"WeightedLatency":[0.7189],"GlanceStartSeconds":[781.82,790.64,792.67],"GlanceEndSeconds":[782.35,791.73,793.6]},
{"Participant":[158],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[19.79],"Vehicle":["C1"],"WeightedDisplay":[1.3244],"WeightedTouch":[0],"WeightedHear":[0.8802],"WeightedSpeak":[0.1198],"WeightedLatency":[0.6756],"GlanceStartSeconds":[1051.41,1065.55],"GlanceEndSeconds":[1052.78,1066.23]},
{"Participant":[158],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[36.37],"Vehicle":["C1"],"WeightedDisplay":[0.9638],"WeightedTouch":[0],"WeightedHear":[0.9086],"WeightedSpeak":[0.0914],"WeightedLatency":[0.7978],"GlanceStartSeconds":[563.96,567.68,571.23],"GlanceEndSeconds":[564.89,569.11,572.84]},
{"Participant":[158],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[7.1],"Vehicle":["C1"],"WeightedDisplay":[0.2099],"WeightedTouch":[0],"WeightedHear":[0.407],"WeightedSpeak":[0.593],"WeightedLatency":[0.2099],"GlanceStartSeconds":[636.17],"GlanceEndSeconds":[636.49]},
{"Participant":[158],"TaskCode":["phone_2"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[4.22],"Vehicle":["C1"],"WeightedDisplay":[0.6209],"WeightedTouch":[0],"WeightedHear":[1],"WeightedSpeak":[0],"WeightedLatency":[0.6209],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[158],"TaskCode":["phone_2"],"Study":["C"],"Trial":[3],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[25.54],"Vehicle":["C1"],"WeightedDisplay":[1.3998],"WeightedTouch":[0],"WeightedHear":[1.1045],"WeightedSpeak":[0.0329],"WeightedLatency":[0.7811],"GlanceStartSeconds":[661.43,664.41,666.39,669.85,674.63,676.87],"GlanceEndSeconds":[663.51,665.63,667.76,670.81,675.31,678.15]},
{"Participant":[158],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[30.695],"Vehicle":["C1"],"WeightedDisplay":[0.9379],"WeightedTouch":[0],"WeightedHear":[0.8586],"WeightedSpeak":[0.1414],"WeightedLatency":[0.7066],"GlanceStartSeconds":[821.7,828.45],"GlanceEndSeconds":[822.56,829.36]},
{"Participant":[159],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[54.07],"Vehicle":["C1"],"WeightedDisplay":[0.7923],"WeightedTouch":[0.0353],"WeightedHear":[0.8354],"WeightedSpeak":[0.1136],"WeightedLatency":[0.5878],"GlanceStartSeconds":[370.02,377.67,389.3,394.72,399.74,409,410.18,411.38,413.14,414.27,415.13,417.53],"GlanceEndSeconds":[370.76,378.36,390.08,395.31,401.42,409.45,410.93,411.99,413.94,414.64,415.68,417.65]},
{"Participant":[159],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[61.38],"Vehicle":["C1"],"WeightedDisplay":[0.7928],"WeightedTouch":[0.0169],"WeightedHear":[0.853],"WeightedSpeak":[0.0872],"WeightedLatency":[0.6399],"GlanceStartSeconds":[553.05,554.79,570.72,573.21,575.4,577.84,579.87],"GlanceEndSeconds":[554.27,555.27,571.52,574.84,576.39,578.42,580.38]},
{"Participant":[159],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[17.32],"Vehicle":["C1"],"WeightedDisplay":[1.3176],"WeightedTouch":[0],"WeightedHear":[0.9186],"WeightedSpeak":[0.0814],"WeightedLatency":[0.6824],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[159],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[14.15],"Vehicle":["C1"],"WeightedDisplay":[1.3901],"WeightedTouch":[0],"WeightedHear":[0.9032],"WeightedSpeak":[0.0968],"WeightedLatency":[0.6099],"GlanceStartSeconds":[628.4],"GlanceEndSeconds":[629.38]},
{"Participant":[159],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[19.85],"Vehicle":["C1"],"WeightedDisplay":[0.9632],"WeightedTouch":[0],"WeightedHear":[0.8496],"WeightedSpeak":[0.1504],"WeightedLatency":[0.6418],"GlanceStartSeconds":[235.46,242.95,250.13],"GlanceEndSeconds":[236.03,243.59,250.465]},
{"Participant":[159],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[25.85],"Vehicle":["C1"],"WeightedDisplay":[0.9646],"WeightedTouch":[0],"WeightedHear":[0.8841],"WeightedSpeak":[0.1159],"WeightedLatency":[0.7302],"GlanceStartSeconds":[317.3,320.67,327.31,328.25,329.35],"GlanceEndSeconds":[318.05,321.58,327.76,328.71,329.865]},
{"Participant":[159],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[17.315],"Vehicle":["C1"],"WeightedDisplay":[0.732],"WeightedTouch":[0],"WeightedHear":[0.8204],"WeightedSpeak":[0.1796],"WeightedLatency":[0.732],"GlanceStartSeconds":[395.22,397.43],"GlanceEndSeconds":[395.83,398.32]},
{"Participant":[160],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[77.71],"Vehicle":["C1"],"WeightedDisplay":[0.1056],"WeightedTouch":[0.0104],"WeightedHear":[0.3504],"WeightedSpeak":[0.0219],"WeightedLatency":[-0.0354],"GlanceStartSeconds":[457.38,463.29,466.14,469.07,472.97,475.6,494.49,504.3,507.03,510.22,514.83,520.37,523.59,526.27,529.22,530.25,533.88],"GlanceEndSeconds":[460.07,464.63,468.56,471.6,474.44,476.97,495.33,505.03,508.63,511.09,515.8,521.47,524.71,527.27,529.89,531.77,535.09]},
{"Participant":[160],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[54.45],"Vehicle":["C1"],"WeightedDisplay":[0.7453],"WeightedTouch":[0.0314],"WeightedHear":[0.8898],"WeightedSpeak":[0.0672],"WeightedLatency":[0.5862],"GlanceStartSeconds":[641.73,646.59,651.28,664.41,667.59,670.59,672,674.24,677.66,684.36,686.21,690.27,692.73,695.17],"GlanceEndSeconds":[642.34,648.69,652.24,665.31,669.79,671.21,673.73,676.44,679.22,685.14,689.81,692.22,693.83,696.18]},
{"Participant":[160],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[14.65],"Vehicle":["C1"],"WeightedDisplay":[1.3672],"WeightedTouch":[0],"WeightedHear":[0.9133],"WeightedSpeak":[0.0867],"WeightedLatency":[0.6328],"GlanceStartSeconds":[581.6,587.98,595.03],"GlanceEndSeconds":[582.01,589.45,595.77]},
{"Participant":[160],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[19.16],"Vehicle":["C1"],"WeightedDisplay":[1.2709],"WeightedTouch":[0],"WeightedHear":[0.9374],"WeightedSpeak":[0.0626],"WeightedLatency":[0.7291],"GlanceStartSeconds":[738.5,749.41],"GlanceEndSeconds":[738.87,750.43]},
{"Participant":[160],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[18.4],"Vehicle":["C1"],"WeightedDisplay":[1.0084],"WeightedTouch":[0],"WeightedHear":[0.8891],"WeightedSpeak":[0.1109],"WeightedLatency":[0.6633],"GlanceStartSeconds":[231.225,240.8],"GlanceEndSeconds":[232.3,242.38]},
{"Participant":[160],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[18.675],"Vehicle":["C1"],"WeightedDisplay":[0.9898],"WeightedTouch":[0],"WeightedHear":[0.8908],"WeightedSpeak":[0.1092],"WeightedLatency":[0.6766],"GlanceStartSeconds":[302.97,314.45,318.82],"GlanceEndSeconds":[303.67,315.43,319.15]},
{"Participant":[160],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[10.565],"Vehicle":["C1"],"WeightedDisplay":[0.6569],"WeightedTouch":[0],"WeightedHear":[0.7913],"WeightedSpeak":[0.2087],"WeightedLatency":[0.6569],"GlanceStartSeconds":[381.94],"GlanceEndSeconds":[382.77]},
{"Participant":[161],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[53.83],"Vehicle":["C1"],"WeightedDisplay":[0.773],"WeightedTouch":[0.0457],"WeightedHear":[0.8369],"WeightedSpeak":[0.0715],"WeightedLatency":[0.5932],"GlanceStartSeconds":[378.25,385.04,386.36,406.225,408.665,413.195,414.97,417.03,418.97,421.88,425.66,426.945,428.415],"GlanceEndSeconds":[378.82,385.64,386.965,406.885,409.71,414.21,415.565,417.55,420.535,422.76,426.42,427.915,429.04]},
{"Participant":[161],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[124.39],"Vehicle":["C1"],"WeightedDisplay":[0.8339],"WeightedTouch":[0.0076],"WeightedHear":[0.8909],"WeightedSpeak":[0.0888],"WeightedLatency":[0.5283],"GlanceStartSeconds":[534.5,540.98,548.71,560.61,588.71,593.66,596.96,598.2,601.7,614.01,616.37,625.86,634.26,643.39,645.56,648.01,650.36,653.94,656.06],"GlanceEndSeconds":[534.97,541.47,549.2,561.39,589.35,594.23,597.49,598.76,602.29,614.75,616.97,626.37,635.1,643.81,645.94,648.5,650.8,655.4,657.06]},
{"Participant":[161],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[16.06],"Vehicle":["C1"],"WeightedDisplay":[1.3157],"WeightedTouch":[0],"WeightedHear":[0.9402],"WeightedSpeak":[0.0598],"WeightedLatency":[0.6843],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[161],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[16.635],"Vehicle":["C1"],"WeightedDisplay":[1.3063],"WeightedTouch":[0],"WeightedHear":[0.9423],"WeightedSpeak":[0.0577],"WeightedLatency":[0.6937],"GlanceStartSeconds":[701.24,715.11],"GlanceEndSeconds":[701.92,715.48]},
{"Participant":[161],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[17.445],"Vehicle":["C1"],"WeightedDisplay":[0.9934],"WeightedTouch":[0],"WeightedHear":[0.8871],"WeightedSpeak":[0.1129],"WeightedLatency":[0.6541],"GlanceStartSeconds":[240.09,242.77],"GlanceEndSeconds":[240.62,243.45]},
{"Participant":[161],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[27.53],"Vehicle":["C1"],"WeightedDisplay":[0.9927],"WeightedTouch":[0],"WeightedHear":[0.935],"WeightedSpeak":[0.065],"WeightedLatency":[0.793],"GlanceStartSeconds":[371.925,380.005],"GlanceEndSeconds":[372.75,380.645]},
{"Participant":[161],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[16.16],"Vehicle":["C1"],"WeightedDisplay":[0.7887],"WeightedTouch":[0],"WeightedHear":[0.8784],"WeightedSpeak":[0.1216],"WeightedLatency":[0.7887],"GlanceStartSeconds":[454.325],"GlanceEndSeconds":[455.055]},
{"Participant":[162],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[47.6],"Vehicle":["C1"],"WeightedDisplay":[0.7166],"WeightedTouch":[0.0153],"WeightedHear":[0.7716],"WeightedSpeak":[0.125],"WeightedLatency":[0.4872],"GlanceStartSeconds":[396.24,397.92,413.65,419.28,430.06,431.96,433.69,434.86,436.64],"GlanceEndSeconds":[397,398.44,414.16,420.03,430.57,432.29,434.23,435.49,436.77]},
{"Participant":[162],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[126.28],"Vehicle":["C1"],"WeightedDisplay":[0.7799],"WeightedTouch":[0.009],"WeightedHear":[0.8189],"WeightedSpeak":[0.1019],"WeightedLatency":[0.5287],"GlanceStartSeconds":[539.12,543.81,545.7,547.15,563.11,564.66,565.52,568.14,591.15,608.09,616.12,620.36,628.41,631.16,641.01,642.79,643.73,645.1,646.49,647.96,650.16,656.09,658.84,661.05,663.41,664.66],"GlanceEndSeconds":[539.58,544.15,546.62,547.68,563.81,565.02,565.85,568.96,591.65,609.13,616.7,621.08,628.9,631.96,641.38,643.15,644.05,645.45,646.88,648.28,650.44,656.81,659.53,661.49,663.91,665.36]},
{"Participant":[162],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[17.9],"Vehicle":["C1"],"WeightedDisplay":[1.3335],"WeightedTouch":[0],"WeightedHear":[0.8994],"WeightedSpeak":[0.1006],"WeightedLatency":[0.6665],"GlanceStartSeconds":[487.23,488.54],"GlanceEndSeconds":[487.69,489]},
{"Participant":[162],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[15.285],"Vehicle":["C1"],"WeightedDisplay":[1.3739],"WeightedTouch":[0],"WeightedHear":[0.8937],"WeightedSpeak":[0.1063],"WeightedLatency":[0.6261],"GlanceStartSeconds":[715.56],"GlanceEndSeconds":[716.13]},
{"Participant":[162],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[19.44],"Vehicle":["C1"],"WeightedDisplay":[0.9979],"WeightedTouch":[0],"WeightedHear":[0.8997],"WeightedSpeak":[0.1003],"WeightedLatency":[0.6872],"GlanceStartSeconds":[293.455,295.33,296.565,303.925],"GlanceEndSeconds":[294.105,296.16,297.045,304.4]},
{"Participant":[162],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[25.54],"Vehicle":["C1"],"WeightedDisplay":[0.9753],"WeightedTouch":[0],"WeightedHear":[0.9029],"WeightedSpeak":[0.0971],"WeightedLatency":[0.7482],"GlanceStartSeconds":[1592.77,1598.59,1600.33,1601.45,1602.8,1604.57,1606.07,1607.61,1608.64],"GlanceEndSeconds":[1593.1,1599.2,1600.66,1601.99,1603.32,1605.21,1606.63,1608.14,1609.23]},
{"Participant":[162],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[50.2],"Vehicle":["C1"],"WeightedDisplay":[0.5416],"WeightedTouch":[0],"WeightedHear":[0.8751],"WeightedSpeak":[0.0602],"WeightedLatency":[0.5165],"GlanceStartSeconds":[1682.03,1686.22,1688.87,1691.31,1692.84,1697.36,1699.39,1701.65,1704.88,1711.63,1719.95],"GlanceEndSeconds":[1682.37,1686.59,1689.51,1691.9,1693.53,1697.69,1700.27,1702.13,1705.74,1712.4,1720.62]},
{"Participant":[162],"TaskCode":["phone_3"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[30.14],"Vehicle":["C1"],"WeightedDisplay":[0.9877],"WeightedTouch":[0],"WeightedHear":[0.9227],"WeightedSpeak":[0.0773],"WeightedLatency":[0.7827],"GlanceStartSeconds":[1743.11,1744.33],"GlanceEndSeconds":[1743.85,1744.86]},
{"Participant":[163],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[56.48],"Vehicle":["C1"],"WeightedDisplay":[0.826],"WeightedTouch":[0.0191],"WeightedHear":[0.864],"WeightedSpeak":[0.1048],"WeightedLatency":[0.6301],"GlanceStartSeconds":[515.715,517.41,518.785,548.69,551.1,552.31,553.98,555.7,556.755],"GlanceEndSeconds":[516.505,518.215,519.445,549.015,551.815,553.275,555.06,556.455,556.89]},
{"Participant":[163],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[51.135],"Vehicle":["C1"],"WeightedDisplay":[0.8024],"WeightedTouch":[0.0213],"WeightedHear":[0.8714],"WeightedSpeak":[0.0723],"WeightedLatency":[0.616],"GlanceStartSeconds":[666.93,699.37,701.84,704.24,707.97,709.45,711.02,712.19],"GlanceEndSeconds":[667.26,700.04,702.72,705.07,708.95,710.61,711.69,712.755]},
{"Participant":[163],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[17.58],"Vehicle":["C1"],"WeightedDisplay":[1.3009],"WeightedTouch":[0],"WeightedHear":[0.9391],"WeightedSpeak":[0.0609],"WeightedLatency":[0.6991],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[163],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[13.63],"Vehicle":["C1"],"WeightedDisplay":[1.3815],"WeightedTouch":[0],"WeightedHear":[0.9167],"WeightedSpeak":[0.0833],"WeightedLatency":[0.6185],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[163],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[23.44],"Vehicle":["C1"],"WeightedDisplay":[0.9949],"WeightedTouch":[0],"WeightedHear":[0.9089],"WeightedSpeak":[0.0911],"WeightedLatency":[0.7321],"GlanceStartSeconds":[246.41],"GlanceEndSeconds":[247.41]},
{"Participant":[163],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[18.5],"Vehicle":["C1"],"WeightedDisplay":[0.9814],"WeightedTouch":[0],"WeightedHear":[0.8746],"WeightedSpeak":[0.1254],"WeightedLatency":[0.6592],"GlanceStartSeconds":[316.47,327.11],"GlanceEndSeconds":[316.825,327.865]},
{"Participant":[163],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[21],"TaskDurationSeconds":[9.125],"Vehicle":["C1"],"WeightedDisplay":[0.6077],"WeightedTouch":[0],"WeightedHear":[0.7704],"WeightedSpeak":[0.2296],"WeightedLatency":[0.6077],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[164],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[48.82],"Vehicle":["C1"],"WeightedDisplay":[0.7638],"WeightedTouch":[0.0156],"WeightedHear":[0.8195],"WeightedSpeak":[0.1069],"WeightedLatency":[0.5414],"GlanceStartSeconds":[304.6,313.3,318.45,321.04,322.38],"GlanceEndSeconds":[305.37,314.1,319.65,321.73,322.77]},
{"Participant":[164],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[50.76],"Vehicle":["C1"],"WeightedDisplay":[0.8117],"WeightedTouch":[0.015],"WeightedHear":[0.8834],"WeightedSpeak":[0.0644],"WeightedLatency":[0.6292],"GlanceStartSeconds":[464.15,480.785,482.275,487.99],"GlanceEndSeconds":[464.955,481.41,482.985,488.97]},
{"Participant":[164],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[18.53],"Vehicle":["C1"],"WeightedDisplay":[1.292],"WeightedTouch":[0],"WeightedHear":[0.939],"WeightedSpeak":[0.061],"WeightedLatency":[0.708],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[164],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[14.38],"Vehicle":["C1"],"WeightedDisplay":[1.3505],"WeightedTouch":[0],"WeightedHear":[0.9308],"WeightedSpeak":[0.0692],"WeightedLatency":[0.6495],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[164],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[26.405],"Vehicle":["C1"],"WeightedDisplay":[0.9975],"WeightedTouch":[0],"WeightedHear":[0.9262],"WeightedSpeak":[0.0738],"WeightedLatency":[0.7703],"GlanceStartSeconds":[299.33],"GlanceEndSeconds":[299.88]},
{"Participant":[164],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[17.76],"Vehicle":["C1"],"WeightedDisplay":[0.9918],"WeightedTouch":[0],"WeightedHear":[0.8823],"WeightedSpeak":[0.1177],"WeightedLatency":[0.6608],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[164],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[8.88],"Vehicle":["C1"],"WeightedDisplay":[0.6368],"WeightedTouch":[0],"WeightedHear":[0.808],"WeightedSpeak":[0.192],"WeightedLatency":[0.6368],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[165],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[125.5],"Vehicle":["C1"],"WeightedDisplay":[0.7187],"WeightedTouch":[0.0064],"WeightedHear":[0.7934],"WeightedSpeak":[0.1151],"WeightedLatency":[0.4427],"GlanceStartSeconds":[354.2,360.81,362.71,364.62,367.4,369.23,370.74,371.96,377.46,380.86,386.3,394.36,404.06,405.51,408.29,411.89,413.9,425.48,426.76,428.48,435.72,456.19,459.55,462.06,463.31,466.03],"GlanceEndSeconds":[354.98,361.48,363.54,366.6,368.6,369.98,371.51,372.72,378.29,381.73,386.93,395.22,405.06,407.29,409.15,412.99,414.61,426.18,427.97,429.55,436.22,456.99,460.29,462.77,464.59,467.4]},
{"Participant":[165],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[111.89],"Vehicle":["C1"],"WeightedDisplay":[0.8325],"WeightedTouch":[0.0118],"WeightedHear":[0.8786],"WeightedSpeak":[0.0795],"WeightedLatency":[0.5569],"GlanceStartSeconds":[574.62,584.69,593.81,596.24,600.77,605.25,607.36,613.38,621.04,625.37,629.85,634.35,637.07,639.63,647.65,655.09,656.53,660.55,664.34,667.41,672,674,676.7,679.96,682.72,684.08,685.78],"GlanceEndSeconds":[574.7,585.55,595,598.2,602.13,605.88,607.93,614.34,621.76,626.26,630.65,636.55,638.87,640.53,648.14,655.88,657.43,661.6,665.07,668.07,672.76,674.68,679.35,682.11,683.52,685.26,686.51]},
{"Participant":[165],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[20.49],"Vehicle":["C1"],"WeightedDisplay":[1.2587],"WeightedTouch":[0],"WeightedHear":[0.94],"WeightedSpeak":[0.06],"WeightedLatency":[0.7413],"GlanceStartSeconds":[522.665],"GlanceEndSeconds":[523.545]},
{"Participant":[165],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[19.58],"Vehicle":["C1"],"WeightedDisplay":[1.2947],"WeightedTouch":[0],"WeightedHear":[0.9259],"WeightedSpeak":[0.0741],"WeightedLatency":[0.7053],"GlanceStartSeconds":[737.465,740.125],"GlanceEndSeconds":[738.44,740.95]},
{"Participant":[165],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[21.265],"Vehicle":["C1"],"WeightedDisplay":[0.98],"WeightedTouch":[0],"WeightedHear":[0.8672],"WeightedSpeak":[0.1328],"WeightedLatency":[0.6715],"GlanceStartSeconds":[235.54,246.56],"GlanceEndSeconds":[236.4,247.52]},
{"Participant":[165],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[21.34],"Vehicle":["C1"],"WeightedDisplay":[0.9829],"WeightedTouch":[0],"WeightedHear":[0.8779],"WeightedSpeak":[0.1221],"WeightedLatency":[0.6919],"GlanceStartSeconds":[322.18,323.49],"GlanceEndSeconds":[322.965,324.615]},
{"Participant":[165],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[22.12],"Vehicle":["C1"],"WeightedDisplay":[0.9873],"WeightedTouch":[0],"WeightedHear":[0.8531],"WeightedSpeak":[0.1469],"WeightedLatency":[0.6374],"GlanceStartSeconds":[397.365,400.81,404],"GlanceEndSeconds":[398.175,402.43,404.405]},
{"Participant":[166],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[52.62],"Vehicle":["C1"],"WeightedDisplay":[0.5433],"WeightedTouch":[0],"WeightedHear":[0.8299],"WeightedSpeak":[0.0981],"WeightedLatency":[0.5433],"GlanceStartSeconds":[464.61,471.14,472.81,479.87,503.51,505.25,507.55,510.16,511.63,513.41],"GlanceEndSeconds":[465.18,471.94,473.78,480.17,503.91,505.61,508.05,510.46,511.89,514.04]},
{"Participant":[166],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[60.96],"Vehicle":["C1"],"WeightedDisplay":[0.165],"WeightedTouch":[0.0144],"WeightedHear":[0.4196],"WeightedSpeak":[0.0189],"WeightedLatency":[0.165],"GlanceStartSeconds":[634.82,636.32,640.14,644.32,645.98,652.92,666.14,676.98,681.35,682.99,685.89,687.77,689.25,691.38,693.27],"GlanceEndSeconds":[635.62,637.32,640.97,645.28,646.75,653.59,666.72,677.42,681.69,683.45,687.35,688.83,690.55,692.45,693.84]},
{"Participant":[166],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[20.15],"Vehicle":["C1"],"WeightedDisplay":[1.2576],"WeightedTouch":[0],"WeightedHear":[0.9454],"WeightedSpeak":[0.0546],"WeightedLatency":[0.7424],"GlanceStartSeconds":[570.15],"GlanceEndSeconds":[570.85]},
{"Participant":[166],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[16.16],"Vehicle":["C1"],"WeightedDisplay":[1.3369],"WeightedTouch":[0],"WeightedHear":[0.9217],"WeightedSpeak":[0.0783],"WeightedLatency":[0.6631],"GlanceStartSeconds":[737.65],"GlanceEndSeconds":[737.91]},
{"Participant":[166],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[19.165],"Vehicle":["C1"],"WeightedDisplay":[0.993],"WeightedTouch":[0],"WeightedHear":[0.904],"WeightedSpeak":[0.096],"WeightedLatency":[0.6846],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[166],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[20.19],"Vehicle":["C1"],"WeightedDisplay":[0.9881],"WeightedTouch":[0],"WeightedHear":[0.9012],"WeightedSpeak":[0.0988],"WeightedLatency":[0.7043],"GlanceStartSeconds":[315.805],"GlanceEndSeconds":[315.93]},
{"Participant":[166],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[63],"TaskDurationSeconds":[10.335],"Vehicle":["C1"],"WeightedDisplay":[0.6647],"WeightedTouch":[0],"WeightedHear":[0.8084],"WeightedSpeak":[0.1916],"WeightedLatency":[0.6647],"GlanceStartSeconds":[392.25],"GlanceEndSeconds":[392.67]},
{"Participant":[167],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[86.39],"Vehicle":["C1"],"WeightedDisplay":[0.7055],"WeightedTouch":[0],"WeightedHear":[0.846],"WeightedSpeak":[0.154],"WeightedLatency":[0.4951],"GlanceStartSeconds":[406.18,413.15,415.4,417.83,420.17,422.64,430.99,433.1,434.32,438.1,439.69,441.41,443.18,445.27,446.96,448.48,449.86,451.17,453.47,460.12,462.74,474.95,477.14,479.32,481.22,483.1,484.67,486.15,489.24,490.86],"GlanceEndSeconds":[406.31,413.99,416.49,419.37,421.07,423.39,431.37,433.87,435.02,438.97,440.49,442.72,444.27,446.21,447.55,449.46,450.64,452.74,454.01,461.41,463.26,476.36,478.03,480.56,482.62,484.1,485.7,487.16,489.7,491.93]},
{"Participant":[167],"TaskCode":["nav_1"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[82.37],"Vehicle":["C1"],"WeightedDisplay":[0.743],"WeightedTouch":[0.0148],"WeightedHear":[0.803],"WeightedSpeak":[0.1661],"WeightedLatency":[0.4761],"GlanceStartSeconds":[506.86,508.6,511,513.69,515.73,517.86,529.71,533.61,535.59,538.74,541.99,543.26,549.66,551.29,552.89,555.45,557.08,569.64,572.53,574.29,576.31,578.32,580.49,582.17,583.39,585.83,586.82,588.1],"GlanceEndSeconds":[507.1,509.24,512.53,514.89,517.11,518.53,530.54,535.09,536.25,539.44,542.64,544.69,550.87,552.16,554.25,556.28,557.91,570.72,573.2,575.76,577.54,579.45,581.02,582.74,584.12,586.54,587.58,589.23]},
{"Participant":[167],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[96.45],"Vehicle":["C1"],"WeightedDisplay":[0.7987],"WeightedTouch":[0.0097],"WeightedHear":[0.8393],"WeightedSpeak":[0.0928],"WeightedLatency":[0.544],"GlanceStartSeconds":[691.07,697.3,698.95,713.33,717.75,719.71,721.87,727.69,732.85,736.87,744.92,754.51,757.28,759.59,769.25,772.56,773.86,776.38,777.6,779.25,780.84,782.8,787.24],"GlanceEndSeconds":[691.16,697.95,699.58,714.03,719.01,720.83,722.47,728.85,733.71,737.86,745.66,755.3,758.26,760.09,769.72,773.34,774.56,777.12,778.5,780.39,782,784.35,787.52]},
{"Participant":[167],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[15.06],"Vehicle":["C1"],"WeightedDisplay":[1.3712],"WeightedTouch":[0],"WeightedHear":[0.905],"WeightedSpeak":[0.095],"WeightedLatency":[0.6288],"GlanceStartSeconds":[632.45,641.2],"GlanceEndSeconds":[632.55,641.96]},
{"Participant":[167],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[15.775],"Vehicle":["C1"],"WeightedDisplay":[1.3556],"WeightedTouch":[0],"WeightedHear":[0.9068],"WeightedSpeak":[0.0932],"WeightedLatency":[0.6444],"GlanceStartSeconds":[836.37],"GlanceEndSeconds":[837.21]},
{"Participant":[167],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[45.51],"Vehicle":["C1"],"WeightedDisplay":[0.688],"WeightedTouch":[0],"WeightedHear":[0.9369],"WeightedSpeak":[0.0631],"WeightedLatency":[0.539],"GlanceStartSeconds":[375.69,379.22,383.21,385.64,387.84,390.01,392.12,393.54,396.42,400.69,402.29,408,410.39,415.06,416.72,418.48,420.58],"GlanceEndSeconds":[376.19,380.08,383.86,386.54,389.25,391.16,392.86,394.4,397.35,401.29,402.78,408.47,411.29,415.49,418.13,419.05,421.1]},
{"Participant":[167],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[23.89],"Vehicle":["C1"],"WeightedDisplay":[0.9784],"WeightedTouch":[0],"WeightedHear":[0.9102],"WeightedSpeak":[0.0898],"WeightedLatency":[0.7419],"GlanceStartSeconds":[476.04,479.66,483.385,486.1,488.15,490.01,491.965,493.84,497.125],"GlanceEndSeconds":[476.52,480.46,484.055,486.64,489.145,491.38,492.725,494.155,497.75]},
{"Participant":[167],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[19.29],"Vehicle":["C1"],"WeightedDisplay":[0.8051],"WeightedTouch":[0],"WeightedHear":[0.8828],"WeightedSpeak":[0.1172],"WeightedLatency":[0.8051],"GlanceStartSeconds":[557.505,565.29,566.19,567.4,570.55,572.83,575.49],"GlanceEndSeconds":[557.84,565.74,566.7,568.53,571.14,573.38,576.33]},
{"Participant":[168],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[37.79],"Vehicle":["C1"],"WeightedDisplay":[0.462],"WeightedTouch":[0],"WeightedHear":[0.5996],"WeightedSpeak":[0.1281],"WeightedLatency":[0.462],"GlanceStartSeconds":[263.68,266,270.51,285.07,290.63,292.62,294.78,297.82,299.53,301.03],"GlanceEndSeconds":[264.89,266.33,271.99,285.7,292.21,293.19,296.25,299.24,300.04,301.47]},
{"Participant":[168],"TaskCode":["nav_1"],"Study":["C"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[55.55],"Vehicle":["C1"],"WeightedDisplay":[0.7739],"WeightedTouch":[0.0565],"WeightedHear":[0.823],"WeightedSpeak":[0.0974],"WeightedLatency":[0.5798],"GlanceStartSeconds":[331.31,332.35,336.41,338.37,341.14,343.19,344.81,348.7,360.37,362.53,364.41,366.05,370.17,373.36,375.76,377.99,379.46,380.7,382.01,382.65,384.51,386.19],"GlanceEndSeconds":[331.7,333.25,337.44,339.25,342.44,344.1,346.24,349.82,361.78,364,365.05,367.26,370.46,374.9,377.44,378.98,380.12,381.88,382.31,384.08,385.81,386.86]},
{"Participant":[168],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[53.61],"Vehicle":["C1"],"WeightedDisplay":[0.8],"WeightedTouch":[0.0233],"WeightedHear":[0.8618],"WeightedSpeak":[0.0804],"WeightedLatency":[0.6198],"GlanceStartSeconds":[540.41,549.455,565.67,567.625,574.04,577.225,578.965,580.86,582.495,583.615,586.11,588.765,590.19,591.9],"GlanceEndSeconds":[540.78,550.3,566.27,568.255,574.775,578.47,579.54,581.365,583.205,583.98,588.315,589.685,590.86,594.02]},
{"Participant":[168],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[39.83],"Vehicle":["C1"],"WeightedDisplay":[1.2011],"WeightedTouch":[0],"WeightedHear":[0.9189],"WeightedSpeak":[0.0811],"WeightedLatency":[0.7989],"GlanceStartSeconds":[456.28,465.55,467.23,469.54,472.39,487.98,490.38],"GlanceEndSeconds":[456.95,466.57,468.76,470.48,473.38,488.82,490.84]},
{"Participant":[168],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[24.93],"Vehicle":["C1"],"WeightedDisplay":[1.2429],"WeightedTouch":[0],"WeightedHear":[0.9186],"WeightedSpeak":[0.0814],"WeightedLatency":[0.7571],"GlanceStartSeconds":[642.525,643.58,658.2,660.56,662.37],"GlanceEndSeconds":[642.92,644.25,659.79,661.62,663.39]},
{"Participant":[168],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[22.86],"Vehicle":["C1"],"WeightedDisplay":[0.7765],"WeightedTouch":[0],"WeightedHear":[0.7765],"WeightedSpeak":[0.108],"WeightedLatency":[0.7135],"GlanceStartSeconds":[263.72,264.39,265.67,269.825,272.355,275.09,277.225,278.5,280.47,284.39,286.54],"GlanceEndSeconds":[263.93,265.01,266.755,270.45,273.1,275.88,277.985,279.02,280.805,285.835,286.58]},
{"Participant":[168],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[42.715],"Vehicle":["C1"],"WeightedDisplay":[0.6176],"WeightedTouch":[0],"WeightedHear":[0.5943],"WeightedSpeak":[0.0686],"WeightedLatency":[0.5019],"GlanceStartSeconds":[342.26,348.11,349.87,353.19,354.71,356.3,357.99,359.46,361.06,363.56,365.58,367.2,369.12,370.93,382.47],"GlanceEndSeconds":[342.86,349.04,351.84,353.72,355.9,357.02,358.84,360.4,361.75,364.31,366.53,368.66,369.96,371.94,383.35]},
{"Participant":[168],"TaskCode":["phone_2"],"Study":["C"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[21.59],"Vehicle":["C1"],"WeightedDisplay":[0.9155],"WeightedTouch":[0],"WeightedHear":[0.883],"WeightedSpeak":[0.117],"WeightedLatency":[0.6454],"GlanceStartSeconds":[387.035,388.32,393.29,394.84,398.89,403.42,406.76],"GlanceEndSeconds":[387.15,389.03,394.06,395.41,399.58,404.25,407.21]},
{"Participant":[168],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[23.01],"Vehicle":["C1"],"WeightedDisplay":[0.3377],"WeightedTouch":[0],"WeightedHear":[0.422],"WeightedSpeak":[0],"WeightedLatency":[0.3377],"GlanceStartSeconds":[474.67,476.85,478.99,482.08,483.88,486.75,488.71],"GlanceEndSeconds":[475.08,478.15,480.35,483.24,484.51,487.4,489.06]},
{"Participant":[168],"TaskCode":["phone_3"],"Study":["C"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[26.47],"Vehicle":["C1"],"WeightedDisplay":[0.9913],"WeightedTouch":[0],"WeightedHear":[0.892],"WeightedSpeak":[0.108],"WeightedLatency":[0.717],"GlanceStartSeconds":[500.29,506.53,508.55,511.39,514.62,516.19,521.2],"GlanceEndSeconds":[500.71,507.2,509.21,512.1,515.64,516.8,522.16]},
{"Participant":[169],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[53.11],"Vehicle":["C1"],"WeightedDisplay":[0.8456],"WeightedTouch":[0],"WeightedHear":[0.914],"WeightedSpeak":[0.086],"WeightedLatency":[0.6656],"GlanceStartSeconds":[236.5,239.55,241.27,245.53,257.03,260.95,262.53,263.88,265.89,272.32,275.74,277.96,280.78,281.83,285.01],"GlanceEndSeconds":[237.15,240.73,242.01,246.01,257.69,261.4,263.05,264.55,266.2,272.74,276.23,278.45,281.08,282.5,285.28]},
{"Participant":[169],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[60.24],"Vehicle":["C1"],"WeightedDisplay":[0.7357],"WeightedTouch":[0.0267],"WeightedHear":[0.7957],"WeightedSpeak":[0.0749],"WeightedLatency":[0.5833],"GlanceStartSeconds":[404.64,435.585,436.32,439.645,441.775,442.975,444.64,446.095,447.84,449.39,450.375,452.545,454.375],"GlanceEndSeconds":[405.085,435.955,436.725,440.04,442.405,444.17,445.54,447.465,449.14,449.815,451.84,453.715,454.68]},
{"Participant":[169],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[14.59],"Vehicle":["C1"],"WeightedDisplay":[1.3502],"WeightedTouch":[0],"WeightedHear":[0.9335],"WeightedSpeak":[0.0665],"WeightedLatency":[0.6498],"GlanceStartSeconds":[344.215],"GlanceEndSeconds":[344.68]},
{"Participant":[169],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[14.735],"Vehicle":["C1"],"WeightedDisplay":[1.359],"WeightedTouch":[0],"WeightedHear":[0.9165],"WeightedSpeak":[0.0835],"WeightedLatency":[0.641],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[169],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[27.29],"Vehicle":["C1"],"WeightedDisplay":[0.9952],"WeightedTouch":[0],"WeightedHear":[0.9372],"WeightedSpeak":[0.0628],"WeightedLatency":[0.7966],"GlanceStartSeconds":[721.44,728.05],"GlanceEndSeconds":[722.085,728.48]},
{"Participant":[169],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[15.215],"Vehicle":["C1"],"WeightedDisplay":[0.7716],"WeightedTouch":[0],"WeightedHear":[0.8722],"WeightedSpeak":[0.1278],"WeightedLatency":[0.7716],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[170],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[41],"TaskDurationSeconds":[50.99],"Vehicle":["C1"],"WeightedDisplay":[0.7309],"WeightedTouch":[0.0512],"WeightedHear":[0.7662],"WeightedSpeak":[0.1606],"WeightedLatency":[0.4815],"GlanceStartSeconds":[424.64,425.89,427.48,429.69,432.08,437.42,448.44,450.28,452.8,455.95,458.2,465.55,467.12,469.31,471.02],"GlanceEndSeconds":[425.47,426.74,428.27,431.01,432.96,438.01,449.02,451.2,453.42,457.72,459.59,466.12,468.5,470.33,473.18]},
{"Participant":[170],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[41],"TaskDurationSeconds":[76.2],"Vehicle":["C1"],"WeightedDisplay":[0.6095],"WeightedTouch":[0.0216],"WeightedHear":[0.8738],"WeightedSpeak":[0.0918],"WeightedLatency":[0.443],"GlanceStartSeconds":[579.195,588.83,607.425,614.27,615.845,618.03,620.315,622.11,628.565,630.55,633.06,638.365,640.135,641.565,643.23,645.93,649.88,651.305,652.78,654.14],"GlanceEndSeconds":[580.225,589.45,608.075,615.35,616.855,619.15,621.73,623.465,629.795,631.555,634.27,639.305,641.025,642.385,643.88,646.635,650.855,652.31,653.685,655.36]},
{"Participant":[170],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[41],"TaskDurationSeconds":[15.52],"Vehicle":["C1"],"WeightedDisplay":[1.3666],"WeightedTouch":[0],"WeightedHear":[0.8937],"WeightedSpeak":[0.1063],"WeightedLatency":[0.6334],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[170],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[41],"TaskDurationSeconds":[16.295],"Vehicle":["C1"],"WeightedDisplay":[1.359],"WeightedTouch":[0],"WeightedHear":[0.8997],"WeightedSpeak":[0.1003],"WeightedLatency":[0.641],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[170],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[41],"TaskDurationSeconds":[25.9],"Vehicle":["C1"],"WeightedDisplay":[0.9793],"WeightedTouch":[0],"WeightedHear":[0.894],"WeightedSpeak":[0.106],"WeightedLatency":[0.7322],"GlanceStartSeconds":[310.92,318.61,322.04,326.1,328.65,335.03],"GlanceEndSeconds":[311.735,319.38,322.88,326.74,329.17,335.335]},
{"Participant":[170],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[41],"TaskDurationSeconds":[28.24],"Vehicle":["C1"],"WeightedDisplay":[0.9614],"WeightedTouch":[0],"WeightedHear":[0.8916],"WeightedSpeak":[0.1084],"WeightedLatency":[0.755],"GlanceStartSeconds":[389.98,402.69,406.92,408.68],"GlanceEndSeconds":[390.74,403.31,408.23,409.59]},
{"Participant":[170],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[41],"TaskDurationSeconds":[17.605],"Vehicle":["C1"],"WeightedDisplay":[0.7617],"WeightedTouch":[0],"WeightedHear":[0.8458],"WeightedSpeak":[0.1542],"WeightedLatency":[0.7617],"GlanceStartSeconds":[470.295,476.31,480.02,487.15],"GlanceEndSeconds":[471.19,476.88,480.6,487.73]},
{"Participant":[171],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[58],"TaskDurationSeconds":[19.83],"Vehicle":["C1"],"WeightedDisplay":[0.7574],"WeightedTouch":[0],"WeightedHear":[0.8553],"WeightedSpeak":[0.1447],"WeightedLatency":[0.7574],"GlanceStartSeconds":[308.5,316.635,318.89,324.565,326.655,327.97],"GlanceEndSeconds":[308.59,317.38,319.375,325.1,327.345,328.33]},
{"Participant":[171],"TaskCode":["nav_1"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[58],"TaskDurationSeconds":[48.33],"Vehicle":["C1"],"WeightedDisplay":[0.8005],"WeightedTouch":[0.0221],"WeightedHear":[0.8504],"WeightedSpeak":[0.1014],"WeightedLatency":[0.5721],"GlanceStartSeconds":[345.78,361.14,363.06,364.275,365.89,372.205,374.405,376.335,377.675,379.05,379.93,380.895,382.4],"GlanceEndSeconds":[346.405,361.93,363.795,364.715,366.77,373.045,375.25,377.12,378.66,379.565,380.505,381.87,383.04]},
{"Participant":[171],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[58],"TaskDurationSeconds":[69.57],"Vehicle":["C1"],"WeightedDisplay":[0.8028],"WeightedTouch":[0.0217],"WeightedHear":[0.8406],"WeightedSpeak":[0.1075],"WeightedLatency":[0.6613],"GlanceStartSeconds":[515.46,517.65,525.62,527.37,528.52,541.41,544.64,546.26,547.88,553.24,555.8,557.14,558.77,560.7,562.06,563.04,564.41,565.9,567.23,568.83,569.85,572.23],"GlanceEndSeconds":[516.36,518.21,526.31,528.02,529.22,541.95,545.67,547.39,548.51,553.71,556.67,557.96,559.26,561.4,562.56,563.67,565.44,566.73,567.99,569.33,570.41,573.13]},
{"Participant":[171],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[58],"TaskDurationSeconds":[2.67],"Vehicle":["C1"],"WeightedDisplay":[1.8165],"WeightedTouch":[0],"WeightedHear":[0.1835],"WeightedSpeak":[0.8165],"WeightedLatency":[0.1835],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[171],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[58],"TaskDurationSeconds":[22.65],"Vehicle":["C1"],"WeightedDisplay":[1.2565],"WeightedTouch":[0],"WeightedHear":[0.9254],"WeightedSpeak":[0.0746],"WeightedLatency":[0.7435],"GlanceStartSeconds":[448.4,451.315,453.63],"GlanceEndSeconds":[449.375,452.265,454.13]},
{"Participant":[171],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[58],"TaskDurationSeconds":[1.34],"Vehicle":["C1"],"WeightedDisplay":[2],"WeightedTouch":[0],"WeightedHear":[0],"WeightedSpeak":[1],"WeightedLatency":[0],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[171],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[58],"TaskDurationSeconds":[16.08],"Vehicle":["C1"],"WeightedDisplay":[1.3507],"WeightedTouch":[0],"WeightedHear":[0.8986],"WeightedSpeak":[0.1014],"WeightedLatency":[0.6493],"GlanceStartSeconds":[635.39],"GlanceEndSeconds":[636.155]},
{"Participant":[171],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[58],"TaskDurationSeconds":[18.655],"Vehicle":["C1"],"WeightedDisplay":[0.9904],"WeightedTouch":[0],"WeightedHear":[0.8724],"WeightedSpeak":[0.1276],"WeightedLatency":[0.6489],"GlanceStartSeconds":[237.78,247.31,254.61],"GlanceEndSeconds":[238.38,247.89,255.07]},
{"Participant":[171],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[58],"TaskDurationSeconds":[18.43],"Vehicle":["C1"],"WeightedDisplay":[0.997],"WeightedTouch":[0],"WeightedHear":[0.879],"WeightedSpeak":[0.121],"WeightedLatency":[0.6655],"GlanceStartSeconds":[322.81,324.26],"GlanceEndSeconds":[323.44,324.79]},
{"Participant":[171],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[58],"TaskDurationSeconds":[10.79],"Vehicle":["C1"],"WeightedDisplay":[0.6358],"WeightedTouch":[0],"WeightedHear":[0.7762],"WeightedSpeak":[0.2238],"WeightedLatency":[0.6358],"GlanceStartSeconds":[386.045,386.855,395.565],"GlanceEndSeconds":[386.15,387.66,396.685]},
{"Participant":[172],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[38.53],"Vehicle":["C1"],"WeightedDisplay":[0.4814],"WeightedTouch":[0.0426],"WeightedHear":[0.8178],"WeightedSpeak":[0.0945],"WeightedLatency":[0.4814],"GlanceStartSeconds":[278.68,284.96,286.62,287.67,305.83,306.9,308.01,309.44,311.1,312.5,313.74,315.85],"GlanceEndSeconds":[279.22,285.59,286.94,288.35,306.68,307.37,308.47,309.8,312.13,313.33,315.41,317.21]},
{"Participant":[172],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[110.27],"Vehicle":["C1"],"WeightedDisplay":[0.6338],"WeightedTouch":[0.0188],"WeightedHear":[0.8673],"WeightedSpeak":[0.0644],"WeightedLatency":[0.486],"GlanceStartSeconds":[449.5,451.28,457.36,467.55,473.59,475.62,477.88,479.12,481.41,484.24,486.68,494.27,498.05,510.03,511.85,513.63,515.16,517.38,518.91,521.41,525.6,527.46,528.94,530.9,535.19,539.06,542.76,545.61,547.96,548.73,550.38,553.06,555.05,556.23,557.81,559.58],"GlanceEndSeconds":[449.7,451.67,458.63,468.36,474.06,477.39,478.57,479.96,481.7,485.01,487.31,495.31,498.69,510.93,513.29,514.4,516.09,518.08,520.31,521.98,526.79,528.2,529.74,531.33,536.22,540.11,543.33,546.29,548.37,549.22,552.64,554.46,555.61,557.33,558.94,559.77]},
{"Participant":[172],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[0.57],"Vehicle":["C1"],"WeightedDisplay":[2],"WeightedTouch":[0],"WeightedHear":[0],"WeightedSpeak":[1],"WeightedLatency":[0],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[172],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[21.88],"Vehicle":["C1"],"WeightedDisplay":[1.2363],"WeightedTouch":[0],"WeightedHear":[0.9488],"WeightedSpeak":[0.0512],"WeightedLatency":[0.7637],"GlanceStartSeconds":[382.51,383.88,393.37,398.04,399.05,400.22],"GlanceEndSeconds":[383.18,384.28,394.42,398.78,399.62,400.65]},
{"Participant":[172],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[41.73],"Vehicle":["C1"],"WeightedDisplay":[1.1639],"WeightedTouch":[0],"WeightedHear":[0.96],"WeightedSpeak":[0.04],"WeightedLatency":[0.8361],"GlanceStartSeconds":[606.49,616.87,618.82,620.33,622.33,624.91,629.02,644.32],"GlanceEndSeconds":[606.89,618.27,619.59,620.96,623.08,626.65,629.77,644.77]},
{"Participant":[172],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[46.405],"Vehicle":["C1"],"WeightedDisplay":[0.7083],"WeightedTouch":[0],"WeightedHear":[0.9533],"WeightedSpeak":[0.0467],"WeightedLatency":[0.5547],"GlanceStartSeconds":[567.89,581.33,585.29,588.46,589.45,595.3,603.38,604.6,607.71,612.9],"GlanceEndSeconds":[568.67,582.03,586.02,589.03,590.19,595.97,604.08,605.17,608.67,613.54]},
{"Participant":[172],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[19.82],"Vehicle":["C1"],"WeightedDisplay":[1.0045],"WeightedTouch":[0],"WeightedHear":[0.913],"WeightedSpeak":[0.087],"WeightedLatency":[0.7134],"GlanceStartSeconds":[666.99,668.68,670.67,676.37,680.03,681.3,682.43],"GlanceEndSeconds":[667.72,669.11,671.17,677.1,680.57,681.83,683]},
{"Participant":[173],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[42.94],"Vehicle":["C1"],"WeightedDisplay":[0.7385],"WeightedTouch":[0.0205],"WeightedHear":[0.802],"WeightedSpeak":[0.123],"WeightedLatency":[0.4879],"GlanceStartSeconds":[402.44,413.285,415.15,416.23,417.795,419.775,420.815],"GlanceEndSeconds":[403.32,413.665,416.005,417.015,419.31,420.41,421.4]},
{"Participant":[173],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[87.91],"Vehicle":["C1"],"WeightedDisplay":[0.8147],"WeightedTouch":[0.0152],"WeightedHear":[0.8601],"WeightedSpeak":[0.09],"WeightedLatency":[0.5446],"GlanceStartSeconds":[519.94,542.08,543.45,545.33,587.59,590.33,592.83,595.57,596.75,598.28,600.3,603.83,605.58,606.85],"GlanceEndSeconds":[520.15,543.02,544.75,546.32,587.96,590.86,593.53,596.11,597.58,599.91,602.52,604.59,605.91,607.75]},
{"Participant":[173],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[13.21],"Vehicle":["C1"],"WeightedDisplay":[1.402],"WeightedTouch":[0],"WeightedHear":[0.9076],"WeightedSpeak":[0.0924],"WeightedLatency":[0.598],"GlanceStartSeconds":[463.26],"GlanceEndSeconds":[463.49]},
{"Participant":[173],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[13.86],"Vehicle":["C1"],"WeightedDisplay":[1.3838],"WeightedTouch":[0],"WeightedHear":[0.9152],"WeightedSpeak":[0.0848],"WeightedLatency":[0.6162],"GlanceStartSeconds":[658.145],"GlanceEndSeconds":[659.245]},
{"Participant":[173],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[26.6],"Vehicle":["C1"],"WeightedDisplay":[0.9808],"WeightedTouch":[0],"WeightedHear":[0.9175],"WeightedSpeak":[0.0825],"WeightedLatency":[0.7695],"GlanceStartSeconds":[530.155,538.165,540.665,543.855,546.18,554.615],"GlanceEndSeconds":[530.77,539.225,541.84,544.88,547.07,555.56]},
{"Participant":[173],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[26.66],"Vehicle":["C1"],"WeightedDisplay":[0.9932],"WeightedTouch":[0],"WeightedHear":[0.9254],"WeightedSpeak":[0.0746],"WeightedLatency":[0.7727],"GlanceStartSeconds":[624.685,627.34,629.27,631.285,633.62,640.37,643.965],"GlanceEndSeconds":[625.645,628.74,630.41,632.755,634.135,641.285,644.36]},
{"Participant":[173],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[10.635],"Vehicle":["C1"],"WeightedDisplay":[0.6328],"WeightedTouch":[0],"WeightedHear":[0.7748],"WeightedSpeak":[0.2252],"WeightedLatency":[0.6328],"GlanceStartSeconds":[700.28,710.25],"GlanceEndSeconds":[700.7,710.915]},
{"Participant":[174],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[21.21],"Vehicle":["C1"],"WeightedDisplay":[0.8736],"WeightedTouch":[0],"WeightedHear":[0.9434],"WeightedSpeak":[0.0566],"WeightedLatency":[0.8736],"GlanceStartSeconds":[376.94,378.45,383.41,387.29,390.29,391.59,393.42,394.59],"GlanceEndSeconds":[377.33,378.85,383.91,388.04,391.05,392.01,393.93,395.2]},
{"Participant":[174],"TaskCode":["nav_1"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[81.2],"Vehicle":["C1"],"WeightedDisplay":[0.6594],"WeightedTouch":[0.0224],"WeightedHear":[0.7275],"WeightedSpeak":[0.2121],"WeightedLatency":[0.5256],"GlanceStartSeconds":[415.9,417.08,418.72,428.99,430.68,438.93,443.36,447.52,463.01,469.25,470.84,477.86,480.11,484.73,487.15,488.04,489.33,490.47],"GlanceEndSeconds":[416.55,418.21,420.13,429.84,431.2,439.94,443.69,448.17,463.66,470.18,471.19,478.53,480.49,486.36,487.57,488.75,489.85,490.72]},
{"Participant":[174],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[96.61],"Vehicle":["C1"],"WeightedDisplay":[0.8187],"WeightedTouch":[0.0118],"WeightedHear":[0.8695],"WeightedSpeak":[0.1007],"WeightedLatency":[0.5876],"GlanceStartSeconds":[610.63,615.52,616.98,618.89,634.67,638.31,639.74,641.33,645.65,650.46,654.58,659.07,677.68,680.48,689.65,691.37,693.46,695.64,699.4,700.77,702.12,703.2,705.74],"GlanceEndSeconds":[611.08,615.96,617.24,619.46,635.08,638.95,640.94,641.93,646.43,651.02,654.94,659.7,677.98,681.36,690.23,691.81,694.03,695.98,700.18,701.63,702.57,704.84,705.79]},
{"Participant":[174],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[30.43],"Vehicle":["C1"],"WeightedDisplay":[1.2553],"WeightedTouch":[0],"WeightedHear":[0.9057],"WeightedSpeak":[0.0943],"WeightedLatency":[0.7447],"GlanceStartSeconds":[534.86,537.81,541.78,544.09,545.11,546.32,547.44,549.53,550.98,555,558.68,559.68,560.76],"GlanceEndSeconds":[535.17,538.42,542.32,544.66,545.77,546.99,548.2,550.08,551.3,555.4,559.13,560.15,561.48]},
{"Participant":[174],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[17.59],"Vehicle":["C1"],"WeightedDisplay":[1.3391],"WeightedTouch":[0],"WeightedHear":[0.9127],"WeightedSpeak":[0.0873],"WeightedLatency":[0.6609],"GlanceStartSeconds":[748.73,759.01,760.08,763.39,764.66],"GlanceEndSeconds":[749.09,759.44,760.47,764.04,765.355]},
{"Participant":[174],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[21.475],"Vehicle":["C1"],"WeightedDisplay":[0.9672],"WeightedTouch":[0],"WeightedHear":[0.8857],"WeightedSpeak":[0.1143],"WeightedLatency":[0.6948],"GlanceStartSeconds":[240.4,244.96],"GlanceEndSeconds":[241.03,245.56]},
{"Participant":[174],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[21.255],"Vehicle":["C1"],"WeightedDisplay":[0.968],"WeightedTouch":[0],"WeightedHear":[0.8864],"WeightedSpeak":[0.1136],"WeightedLatency":[0.6989],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[174],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[24.335],"Vehicle":["C1"],"WeightedDisplay":[0.9829],"WeightedTouch":[0],"WeightedHear":[0.881],"WeightedSpeak":[0.119],"WeightedLatency":[0.6863],"GlanceStartSeconds":[381.14,386.74,391.21],"GlanceEndSeconds":[381.51,387.23,391.94]},
{"Participant":[175],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[16.92],"Vehicle":["C1"],"WeightedDisplay":[0.5875],"WeightedTouch":[0],"WeightedHear":[0.6879],"WeightedSpeak":[0.3121],"WeightedLatency":[0.5875],"GlanceStartSeconds":[279.445,280.875,282.3],"GlanceEndSeconds":[280.355,281.72,282.47]},
{"Participant":[175],"TaskCode":["nav_1"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[49.88],"Vehicle":["C1"],"WeightedDisplay":[0.8172],"WeightedTouch":[0.0381],"WeightedHear":[0.8109],"WeightedSpeak":[0.1305],"WeightedLatency":[0.5365],"GlanceStartSeconds":[291.555,294.29,295.47,296.65,309.865,312.74,315.08,316.6,329.405,331.555,332.605,334.155,335.145],"GlanceEndSeconds":[292.2,294.955,296.15,297.31,310.695,313.435,316.195,317.675,329.885,332.295,333.815,334.645,336.62]},
{"Participant":[175],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[93.82],"Vehicle":["C1"],"WeightedDisplay":[0.8399],"WeightedTouch":[0.0116],"WeightedHear":[0.9017],"WeightedSpeak":[0.0749],"WeightedLatency":[0.6007],"GlanceStartSeconds":[441.82,462.37,476.5,485.23,493.5,500.1,501.4,524.94,527.07,528.02,529.25,530.51,531.62,533.3,534.78],"GlanceEndSeconds":[442.63,462.85,477.87,485.82,494.36,500.98,502.14,525.54,527.66,528.55,529.9,531.11,532.29,534.39,535.58]},
{"Participant":[175],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[18.9],"Vehicle":["C1"],"WeightedDisplay":[1.2683],"WeightedTouch":[0],"WeightedHear":[0.945],"WeightedSpeak":[0.055],"WeightedLatency":[0.7317],"GlanceStartSeconds":[378.4,390.515],"GlanceEndSeconds":[378.785,391.02]},
{"Participant":[175],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[26.205],"Vehicle":["C1"],"WeightedDisplay":[1.3868],"WeightedTouch":[0],"WeightedHear":[0.9443],"WeightedSpeak":[0.0557],"WeightedLatency":[0.6132],"GlanceStartSeconds":[588.365,594.465,595.65],"GlanceEndSeconds":[589.245,594.845,596.22]},
{"Participant":[175],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[20.775],"Vehicle":["C1"],"WeightedDisplay":[0.9786],"WeightedTouch":[0],"WeightedHear":[0.8787],"WeightedSpeak":[0.1213],"WeightedLatency":[0.6787],"GlanceStartSeconds":[379.59,380.745,386.67],"GlanceEndSeconds":[380.135,381.74,387.47]},
{"Participant":[175],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[31.71],"Vehicle":["C1"],"WeightedDisplay":[0.9953],"WeightedTouch":[0],"WeightedHear":[0.9377],"WeightedSpeak":[0.0623],"WeightedLatency":[0.8079],"GlanceStartSeconds":[479.2,481.43,482.78],"GlanceEndSeconds":[479.85,482.34,483.025]},
{"Participant":[175],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[17.555],"Vehicle":["C1"],"WeightedDisplay":[0.7801],"WeightedTouch":[0],"WeightedHear":[0.8667],"WeightedSpeak":[0.1333],"WeightedLatency":[0.7801],"GlanceStartSeconds":[548.305],"GlanceEndSeconds":[548.595]},
{"Participant":[176],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[42.27],"Vehicle":["C1"],"WeightedDisplay":[0.7476],"WeightedTouch":[0.0319],"WeightedHear":[0.8197],"WeightedSpeak":[0.1091],"WeightedLatency":[0.4982],"GlanceStartSeconds":[381.99,382.65,383.97,387.68,390.1,408.19,410.82,414.49,416.29,417.88,419.48,421.19,424.03],"GlanceEndSeconds":[382.01,383.4,384.48,389.23,391.87,408.75,411.95,414.99,416.65,418.33,419.95,423.57,424.26]},
{"Participant":[176],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[54.67],"Vehicle":["C1"],"WeightedDisplay":[0.8279],"WeightedTouch":[0.0091],"WeightedHear":[0.8926],"WeightedSpeak":[0.0873],"WeightedLatency":[0.6567],"GlanceStartSeconds":[522.75,523.75,532.44,547.46,552.82,555.31,560.03,561.75,563.92,564.96,565.96,569.22,571,572.19,573.95,575.61,577.25],"GlanceEndSeconds":[523.15,524.18,533.5,548.72,554.85,556.84,560.43,563.15,564.32,565.36,568.92,570.72,571.9,573.67,574.91,576.9,577.42]},
{"Participant":[176],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[15.44],"Vehicle":["C1"],"WeightedDisplay":[1.3549],"WeightedTouch":[0],"WeightedHear":[0.9145],"WeightedSpeak":[0.0855],"WeightedLatency":[0.6451],"GlanceStartSeconds":[618.6,628.55,629.59],"GlanceEndSeconds":[618.67,629.23,630.49]},
{"Participant":[176],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[25.985],"Vehicle":["C1"],"WeightedDisplay":[0.9825],"WeightedTouch":[0],"WeightedHear":[0.9023],"WeightedSpeak":[0.0977],"WeightedLatency":[0.7516],"GlanceStartSeconds":[229.725,231.56,235.11,237.78,240.11,242.24,243.3,245.73,246.62,250.75,253.99],"GlanceEndSeconds":[230.59,232.2,235.7,238.37,240.77,242.66,245.12,246.07,247.99,251.45,254.7]},
{"Participant":[176],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[19.36],"Vehicle":["C1"],"WeightedDisplay":[0.9633],"WeightedTouch":[0],"WeightedHear":[0.8665],"WeightedSpeak":[0.1335],"WeightedLatency":[0.6544],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[176],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[13.585],"Vehicle":["C1"],"WeightedDisplay":[0.6791],"WeightedTouch":[0],"WeightedHear":[0.7928],"WeightedSpeak":[0.2072],"WeightedLatency":[0.6791],"GlanceStartSeconds":[399.29],"GlanceEndSeconds":[400.4]},
{"Participant":[177],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[46.05],"Vehicle":["C1"],"WeightedDisplay":[0.7231],"WeightedTouch":[0.0354],"WeightedHear":[0.8341],"WeightedSpeak":[0.1071],"WeightedLatency":[0.4964],"GlanceStartSeconds":[348.82,352.11,362.59,370.11,377.71,381.26,382.96,384.45],"GlanceEndSeconds":[349.3,352.79,363.04,370.76,378.32,381.67,383.21,385.31]},
{"Participant":[177],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[50.79],"Vehicle":["C1"],"WeightedDisplay":[0.8094],"WeightedTouch":[0.0276],"WeightedHear":[0.8803],"WeightedSpeak":[0.073],"WeightedLatency":[0.6255],"GlanceStartSeconds":[504.54,518.99,522.34,527.67,529.71,530.53,533.5,537.43,538.5,539.71,540.98,541.82],"GlanceEndSeconds":[505.19,519.68,522.69,528.03,529.97,531.03,533.99,537.99,539.24,540.49,541.39,541.99]},
{"Participant":[177],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[13.71],"Vehicle":["C1"],"WeightedDisplay":[1.3837],"WeightedTouch":[0],"WeightedHear":[0.9234],"WeightedSpeak":[0.0766],"WeightedLatency":[0.6163],"GlanceStartSeconds":[441.09],"GlanceEndSeconds":[441.52]},
{"Participant":[177],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[16.63],"Vehicle":["C1"],"WeightedDisplay":[1.3229],"WeightedTouch":[0],"WeightedHear":[0.9302],"WeightedSpeak":[0.0698],"WeightedLatency":[0.6771],"GlanceStartSeconds":[587.935,598.515],"GlanceEndSeconds":[588.43,599.005]},
{"Participant":[177],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[29.665],"Vehicle":["C1"],"WeightedDisplay":[0.9477],"WeightedTouch":[0],"WeightedHear":[0.8894],"WeightedSpeak":[0.1106],"WeightedLatency":[0.7539],"GlanceStartSeconds":[559.15,560.78,563.26,565.06,566.59,568.26,577.38],"GlanceEndSeconds":[560.2,561.66,564.04,565.61,567.46,569.07,578.16]},
{"Participant":[177],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[19.1],"Vehicle":["C1"],"WeightedDisplay":[1.0136],"WeightedTouch":[0],"WeightedHear":[0.8969],"WeightedSpeak":[0.1031],"WeightedLatency":[0.7089],"GlanceStartSeconds":[641.98,643,651.21],"GlanceEndSeconds":[642.65,643.415,651.71]},
{"Participant":[177],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[10.295],"Vehicle":["C1"],"WeightedDisplay":[0.6416],"WeightedTouch":[0],"WeightedHear":[0.7955],"WeightedSpeak":[0.2045],"WeightedLatency":[0.6416],"GlanceStartSeconds":[711.585,715.255],"GlanceEndSeconds":[712.36,715.805]},
{"Participant":[178],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[68],"TaskDurationSeconds":[49.84],"Vehicle":["C1"],"WeightedDisplay":[0.7524],"WeightedTouch":[0.0134],"WeightedHear":[0.8012],"WeightedSpeak":[0.0837],"WeightedLatency":[0.5249],"GlanceStartSeconds":[537.58,539.6,541.6,542.97,548.81],"GlanceEndSeconds":[538.47,540.34,542.16,543.57,550.61]},
{"Participant":[178],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[68],"TaskDurationSeconds":[45.83],"Vehicle":["C1"],"WeightedDisplay":[0.7523],"WeightedTouch":[0.0591],"WeightedHear":[0.822],"WeightedSpeak":[0.0866],"WeightedLatency":[0.5459],"GlanceStartSeconds":[676.05,679.59,691.78,694.91,698.23,700.27,701.33,702.24],"GlanceEndSeconds":[676.73,680.09,692.91,695.53,699.77,700.9,701.9,702.91]},
{"Participant":[178],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[68],"TaskDurationSeconds":[15.12],"Vehicle":["C1"],"WeightedDisplay":[1.3512],"WeightedTouch":[0],"WeightedHear":[0.9213],"WeightedSpeak":[0.0787],"WeightedLatency":[0.6488],"GlanceStartSeconds":[597.67,604.21,606.66],"GlanceEndSeconds":[597.98,604.75,607.08]},
{"Participant":[178],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[68],"TaskDurationSeconds":[15.245],"Vehicle":["C1"],"WeightedDisplay":[1.3365],"WeightedTouch":[0],"WeightedHear":[0.9328],"WeightedSpeak":[0.0672],"WeightedLatency":[0.6635],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[178],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[68],"TaskDurationSeconds":[2.4],"Vehicle":["C1"],"WeightedDisplay":[0.2667],"WeightedTouch":[0],"WeightedHear":[0.8042],"WeightedSpeak":[0.1958],"WeightedLatency":[0.2667],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[178],"TaskCode":["phone_1"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[68],"TaskDurationSeconds":[17.64],"Vehicle":["C1"],"WeightedDisplay":[0.9938],"WeightedTouch":[0],"WeightedHear":[0.9002],"WeightedSpeak":[0.0998],"WeightedLatency":[0.6536],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[178],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[68],"TaskDurationSeconds":[1.17],"Vehicle":["C1"],"WeightedDisplay":[-0.0256],"WeightedTouch":[0],"WeightedHear":[-0.0256],"WeightedSpeak":[1],"WeightedLatency":[-0.0256],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[178],"TaskCode":["phone_2"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[68],"TaskDurationSeconds":[17.98],"Vehicle":["C1"],"WeightedDisplay":[0.9928],"WeightedTouch":[0],"WeightedHear":[0.9032],"WeightedSpeak":[0.0968],"WeightedLatency":[0.6635],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[178],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[68],"TaskDurationSeconds":[2.42],"Vehicle":["C1"],"WeightedDisplay":[0.2149],"WeightedTouch":[0],"WeightedHear":[0.8285],"WeightedSpeak":[0.1715],"WeightedLatency":[0.2149],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[178],"TaskCode":["phone_3"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[68],"TaskDurationSeconds":[8.81],"Vehicle":["C1"],"WeightedDisplay":[0.6192],"WeightedTouch":[0],"WeightedHear":[0.8053],"WeightedSpeak":[0.1947],"WeightedLatency":[0.6192],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[179],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[20],"Vehicle":["C1"],"WeightedDisplay":[0.8345],"WeightedTouch":[0],"WeightedHear":[0.756],"WeightedSpeak":[0.244],"WeightedLatency":[0.5235],"GlanceStartSeconds":[253.93,255.52,264.44,265.9,267.43,271.11,272.26,273.44],"GlanceEndSeconds":[254.47,256.02,265.37,266.98,267.87,271.73,272.8,273.93]},
{"Participant":[179],"TaskCode":["nav_1"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[49.27],"Vehicle":["C1"],"WeightedDisplay":[0.7757],"WeightedTouch":[0.0189],"WeightedHear":[0.8364],"WeightedSpeak":[0.0946],"WeightedLatency":[0.5184],"GlanceStartSeconds":[276.86,278.14,283.77,285.59,300.84,302.4,304.29,316.95,318.46,319.59,321.09,322.67],"GlanceEndSeconds":[277.62,279.1,284.83,286.66,301.78,303.37,305.4,317.68,319.17,320.39,322.11,323.87]},
{"Participant":[179],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[143.41],"Vehicle":["C1"],"WeightedDisplay":[0.8083],"WeightedTouch":[0.0046],"WeightedHear":[0.8445],"WeightedSpeak":[0.0978],"WeightedLatency":[0.52],"GlanceStartSeconds":[436.69,443.01,444.7,465.06,466.57,467.91,474.41,483.71,504.82,506.91,527.32,528.88,530.37,532.82,534.33,549.7,551,560.51,565.19,568.18,572.22,573.68,575.06,576.51,578.37],"GlanceEndSeconds":[437.22,443.68,445.2,465.89,467.61,468.48,475.74,484.74,506.37,508.01,528.42,529.69,531.04,533.76,535.32,550.36,551.88,561.01,565.68,568.69,573.2,574.57,576.09,577.63,578.67]},
{"Participant":[179],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[19.6],"Vehicle":["C1"],"WeightedDisplay":[1.25],"WeightedTouch":[0],"WeightedHear":[0.9546],"WeightedSpeak":[0.0454],"WeightedLatency":[0.75],"GlanceStartSeconds":[371,371.94,378.9,380.67,382.14,383.45],"GlanceEndSeconds":[371.05,372.94,380.17,381.53,383.11,384.26]},
{"Participant":[179],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[18.21],"Vehicle":["C1"],"WeightedDisplay":[1.282],"WeightedTouch":[0],"WeightedHear":[0.9445],"WeightedSpeak":[0.0555],"WeightedLatency":[0.718],"GlanceStartSeconds":[624.12],"GlanceEndSeconds":[624.8]},
{"Participant":[179],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[21.9],"Vehicle":["C1"],"WeightedDisplay":[0.9918],"WeightedTouch":[0],"WeightedHear":[0.9114],"WeightedSpeak":[0.0886],"WeightedLatency":[0.7215],"GlanceStartSeconds":[295.345,303.98,305.43,307.13,309.37,310.69,315.64],"GlanceEndSeconds":[296.41,304.97,306.14,308.7,310.19,311.65,316.39]},
{"Participant":[179],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[44.45],"Vehicle":["C1"],"WeightedDisplay":[0.8876],"WeightedTouch":[0],"WeightedHear":[0.892],"WeightedSpeak":[0.108],"WeightedLatency":[0.7643],"GlanceStartSeconds":[372.44,377.46,381.82,384.21,390.09,391.52,394.03,395.83,402.22,405.17,406.84],"GlanceEndSeconds":[373.05,378.01,383.08,385.39,391.07,392.25,394.98,396.85,403.45,406.03,408.09]},
{"Participant":[179],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[57],"TaskDurationSeconds":[27.525],"Vehicle":["C1"],"WeightedDisplay":[1.002],"WeightedTouch":[0],"WeightedHear":[0.9172],"WeightedSpeak":[0.0828],"WeightedLatency":[0.7477],"GlanceStartSeconds":[473.86,485.2,486.63,488.98],"GlanceEndSeconds":[474.29,486.09,487.81,489.54]},
{"Participant":[180],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[34.21],"Vehicle":["C1"],"WeightedDisplay":[0.8211],"WeightedTouch":[0],"WeightedHear":[0.7322],"WeightedSpeak":[0.0973],"WeightedLatency":[0.5229],"GlanceStartSeconds":[233.19,234.69,257.79,263.41,265.63],"GlanceEndSeconds":[233.67,235.2,258.45,264.8,266.22]},
{"Participant":[180],"TaskCode":["nav_1"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[30.5],"Vehicle":["C1"],"WeightedDisplay":[0.777],"WeightedTouch":[0],"WeightedHear":[0.8489],"WeightedSpeak":[0.1511],"WeightedLatency":[0.4748],"GlanceStartSeconds":[279.07,294.91,300.27],"GlanceEndSeconds":[279.5,296.16,300.82]},
{"Participant":[180],"TaskCode":["nav_1"],"Study":["C"],"Trial":[3],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[50],"Vehicle":["C1"],"WeightedDisplay":[0.862],"WeightedTouch":[0],"WeightedHear":[0.9238],"WeightedSpeak":[0.0762],"WeightedLatency":[0.6512],"GlanceStartSeconds":[337.28,339.33],"GlanceEndSeconds":[338.59,340.05]},
{"Participant":[180],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[60.62],"Vehicle":["C1"],"WeightedDisplay":[0.7059],"WeightedTouch":[0.0139],"WeightedHear":[0.7611],"WeightedSpeak":[0.0701],"WeightedLatency":[0.5488],"GlanceStartSeconds":[498.32,511.82,514.47,516.06,519.57,520.66,524.4,525.78,526.81,530.23,531.81,533.43],"GlanceEndSeconds":[499.12,512.66,515.05,516.49,520.26,521.42,525.28,526.42,527.95,531.09,532.57,533.47]},
{"Participant":[180],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[13.97],"Vehicle":["C1"],"WeightedDisplay":[1.3715],"WeightedTouch":[0],"WeightedHear":[0.9248],"WeightedSpeak":[0.0752],"WeightedLatency":[0.6285],"GlanceStartSeconds":[415.265],"GlanceEndSeconds":[416.03]},
{"Participant":[180],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[22.44],"Vehicle":["C1"],"WeightedDisplay":[1.2371],"WeightedTouch":[0],"WeightedHear":[0.9519],"WeightedSpeak":[0.0481],"WeightedLatency":[0.7629],"GlanceStartSeconds":[595.825,597.615,600.065],"GlanceEndSeconds":[597.065,598.095,600.655]},
{"Participant":[180],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[22.61],"Vehicle":["C1"],"WeightedDisplay":[0.9704],"WeightedTouch":[0],"WeightedHear":[0.8934],"WeightedSpeak":[0.1066],"WeightedLatency":[0.6891],"GlanceStartSeconds":[555.29],"GlanceEndSeconds":[555.735]},
{"Participant":[180],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[18.05],"Vehicle":["C1"],"WeightedDisplay":[0.9917],"WeightedTouch":[0],"WeightedHear":[0.8787],"WeightedSpeak":[0.1213],"WeightedLatency":[0.6499],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[180],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[5.1],"Vehicle":["C1"],"WeightedDisplay":[0.1745],"WeightedTouch":[0],"WeightedHear":[0.4725],"WeightedSpeak":[0.5275],"WeightedLatency":[0.1745],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[180],"TaskCode":["phone_3"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[12.93],"Vehicle":["C1"],"WeightedDisplay":[0.6411],"WeightedTouch":[0],"WeightedHear":[0.8739],"WeightedSpeak":[0.1261],"WeightedLatency":[0.6411],"GlanceStartSeconds":[709.23,711.06,718.02,719.55],"GlanceEndSeconds":[710.52,711.69,718.74,720.77]},
{"Participant":[180],"TaskCode":["phone_3"],"Study":["C"],"Trial":[3],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[27.61],"Vehicle":["C1"],"WeightedDisplay":[1.1061],"WeightedTouch":[0],"WeightedHear":[0.908],"WeightedSpeak":[0.092],"WeightedLatency":[0.657],"GlanceStartSeconds":[737.09,739.2,746.85,748.3],"GlanceEndSeconds":[737.93,739.88,747.5,748.88]},
{"Participant":[181],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[113.82],"Vehicle":["C1"],"WeightedDisplay":[0.7348],"WeightedTouch":[0.0075],"WeightedHear":[0.8738],"WeightedSpeak":[0.103],"WeightedLatency":[0.4981],"GlanceStartSeconds":[438.07,454.73,458.73,460.43,461.97,464.04,479.04,485.47,496.3,504.53,514.53,518,522.57,525.84,529.28,530.67,531.83,533.63,535.68,537.37,539.61,541.45],"GlanceEndSeconds":[438.9,455.53,459.88,461.17,462.84,464.78,480.01,486.66,497.33,505.45,515.13,519.27,523.2,526.92,529.95,531.17,532.43,534.29,536.21,539.11,540.51,541.49]},
{"Participant":[181],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[59.14],"Vehicle":["C1"],"WeightedDisplay":[0.6923],"WeightedTouch":[0.035],"WeightedHear":[0.7535],"WeightedSpeak":[0.0823],"WeightedLatency":[0.535],"GlanceStartSeconds":[672.22,675.03,684.51,688.09,690.5,692.45,693.96,695.74,697.25,698.86,700.42,701.55,702.8,704.2],"GlanceEndSeconds":[673.16,675.93,684.97,688.65,691.84,693.42,695.06,696.67,698.35,699.91,700.91,702.25,703.58,706]},
{"Participant":[181],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[14],"Vehicle":["C1"],"WeightedDisplay":[1.4193],"WeightedTouch":[0],"WeightedHear":[0.8607],"WeightedSpeak":[0.1393],"WeightedLatency":[0.5807],"GlanceStartSeconds":[587.96,590.04],"GlanceEndSeconds":[588.4,590.84]},
{"Participant":[181],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[17.22],"Vehicle":["C1"],"WeightedDisplay":[1.2976],"WeightedTouch":[0],"WeightedHear":[0.9445],"WeightedSpeak":[0.0555],"WeightedLatency":[0.7024],"GlanceStartSeconds":[753.67],"GlanceEndSeconds":[754.47]},
{"Participant":[181],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[28.285],"Vehicle":["C1"],"WeightedDisplay":[0.9259],"WeightedTouch":[0],"WeightedHear":[0.9258],"WeightedSpeak":[0.0742],"WeightedLatency":[0.7559],"GlanceStartSeconds":[423.825,437.03,438.52,440.47,442.44,449.71],"GlanceEndSeconds":[424.4,437.95,439.34,441.47,443.09,451.08]},
{"Participant":[181],"TaskCode":["phone_2"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[19.36],"Vehicle":["C1"],"WeightedDisplay":[0.9256],"WeightedTouch":[0],"WeightedHear":[0.8946],"WeightedSpeak":[0.1054],"WeightedLatency":[0.6229],"GlanceStartSeconds":[453.94,455.96,463.73,466.46],"GlanceEndSeconds":[453.95,457.06,464.46,467.16]},
{"Participant":[181],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[27.93],"Vehicle":["C1"],"WeightedDisplay":[0.9764],"WeightedTouch":[0],"WeightedHear":[0.9044],"WeightedSpeak":[0.0956],"WeightedLatency":[0.7522],"GlanceStartSeconds":[523.94,532.25],"GlanceEndSeconds":[524.25,532.85]},
{"Participant":[182],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[66.8],"Vehicle":["C1"],"WeightedDisplay":[0.7862],"WeightedTouch":[0.0253],"WeightedHear":[0.8129],"WeightedSpeak":[0.0771],"WeightedLatency":[0.5937],"GlanceStartSeconds":[571.15,599.67,601.72,605.48,608.4,610.03,611.59,614.15,616.36,618.47,619.92,622.17,624.65,627.79,629.81,631.66],"GlanceEndSeconds":[572.54,600.97,603.83,606.11,609.4,610.87,613.09,615.81,617.63,619.25,621.91,623.91,627.34,629.45,631.2,634.25]},
{"Participant":[182],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[92.94],"Vehicle":["C1"],"WeightedDisplay":[0.7266],"WeightedTouch":[0.016],"WeightedHear":[0.8037],"WeightedSpeak":[0.1299],"WeightedLatency":[0.531],"GlanceStartSeconds":[783.99,788.37,802.45,808.39,811.7,814.04,819.33,820.77,829.88,843.04,846.47,849.81,852.12,856.89,859.14,862.82,865.1,867.73,870.24,872.54],"GlanceEndSeconds":[784.39,789.67,805.69,809.26,812.75,815.1,820.11,823.35,830.53,846.13,847.95,850.5,852.87,858.56,859.9,864.9,867.23,870,871.89,874.01]},
{"Participant":[182],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[14.44],"Vehicle":["C1"],"WeightedDisplay":[1.1378],"WeightedTouch":[0],"WeightedHear":[1],"WeightedSpeak":[0],"WeightedLatency":[0.8622],"GlanceStartSeconds":[690.96,697.87,700.18],"GlanceEndSeconds":[691.84,699.49,701.27]},
{"Participant":[182],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[2],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[16.51],"Vehicle":["C1"],"WeightedDisplay":[1.3253],"WeightedTouch":[0],"WeightedHear":[0.9297],"WeightedSpeak":[0.0703],"WeightedLatency":[0.6747],"GlanceStartSeconds":[724.11,727.28,729.67],"GlanceEndSeconds":[725.12,728.32,730.96]},
{"Participant":[182],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[13.245],"Vehicle":["C1"],"WeightedDisplay":[1.4054],"WeightedTouch":[0],"WeightedHear":[0.9109],"WeightedSpeak":[0.0891],"WeightedLatency":[0.5946],"GlanceStartSeconds":[918.82,925.8],"GlanceEndSeconds":[919.73,926.82]},
{"Participant":[182],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[18.62],"Vehicle":["C1"],"WeightedDisplay":[0.9979],"WeightedTouch":[0],"WeightedHear":[0.8963],"WeightedSpeak":[0.1037],"WeightedLatency":[0.6767],"GlanceStartSeconds":[255.26,260.19,264.19,268.87],"GlanceEndSeconds":[256.8,261.67,265.14,270.01]},
{"Participant":[182],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[22.375],"Vehicle":["C1"],"WeightedDisplay":[0.9832],"WeightedTouch":[0],"WeightedHear":[0.9095],"WeightedSpeak":[0.0905],"WeightedLatency":[0.7303],"GlanceStartSeconds":[326.23,334.41,336.85,338.93,344.76],"GlanceEndSeconds":[326.73,336.28,337.77,340.32,345.48]},
{"Participant":[182],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[8.56],"Vehicle":["C1"],"WeightedDisplay":[0.6121],"WeightedTouch":[0],"WeightedHear":[0.7827],"WeightedSpeak":[0.2173],"WeightedLatency":[0.6121],"GlanceStartSeconds":[402.155,408.42],"GlanceEndSeconds":[402.37,409.4]},
{"Participant":[183],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[56.74],"Vehicle":["C1"],"WeightedDisplay":[0.8003],"WeightedTouch":[0.0143],"WeightedHear":[0.8548],"WeightedSpeak":[0.1022],"WeightedLatency":[0.6096],"GlanceStartSeconds":[348.49,349.53,354.9,356.9,359.52,361.88,367.81,369.58,385.8,387.17,388.97,401.05,402.87,403.68,404.86],"GlanceEndSeconds":[348.71,349.84,355.5,358.17,359.94,362.48,368.29,370.28,386.24,387.56,390.54,401.66,403.32,404.38,405.23]},
{"Participant":[183],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[50.6],"Vehicle":["C1"],"WeightedDisplay":[0.8236],"WeightedTouch":[0.0189],"WeightedHear":[0.8954],"WeightedSpeak":[0.0707],"WeightedLatency":[0.6436],"GlanceStartSeconds":[558.895,560.44,567.88,572.63,580.55,583.46,584.65,585.9,587.78,592.99,594.32,597.26,599.92,603.77,605.29,606.41,607.9,609.17],"GlanceEndSeconds":[559.13,560.78,568.4,573.06,581.08,583.99,585.41,587.36,588.23,593.53,594.8,597.72,600.41,604.98,606.09,607.1,608.73,609.495]},
{"Participant":[183],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[18.44],"Vehicle":["C1"],"WeightedDisplay":[1.2777],"WeightedTouch":[0],"WeightedHear":[0.9469],"WeightedSpeak":[0.0531],"WeightedLatency":[0.7223],"GlanceStartSeconds":[450.99,460.445,462.255,464.74,466.18,468.68],"GlanceEndSeconds":[451.085,460.95,462.575,465.2,466.555,469.43]},
{"Participant":[183],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[10.775],"Vehicle":["C1"],"WeightedDisplay":[1.2548],"WeightedTouch":[0],"WeightedHear":[0.9271],"WeightedSpeak":[0.0729],"WeightedLatency":[0.7452],"GlanceStartSeconds":[653.15],"GlanceEndSeconds":[653.42]},
{"Participant":[183],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[11.925],"Vehicle":["C1"],"WeightedDisplay":[1.2256],"WeightedTouch":[0],"WeightedHear":[0.935],"WeightedSpeak":[0.065],"WeightedLatency":[0.7744],"GlanceStartSeconds":[667.46,669.37,676.26,677.77],"GlanceEndSeconds":[668.01,670.06,677.2,678.43]},
{"Participant":[183],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[3],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[9.735],"Vehicle":["C1"],"WeightedDisplay":[1.3005],"WeightedTouch":[0],"WeightedHear":[0.9014],"WeightedSpeak":[0.0986],"WeightedLatency":[0.6995],"GlanceStartSeconds":[682.89,683.79,689.28,692.61],"GlanceEndSeconds":[683.3,684.6,690.35,692.625]},
{"Participant":[183],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[4],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[10.04],"Vehicle":["C1"],"WeightedDisplay":[1.3242],"WeightedTouch":[0],"WeightedHear":[0.865],"WeightedSpeak":[0.135],"WeightedLatency":[0.6758],"GlanceStartSeconds":[696.925,698.27,700.39,704.58],"GlanceEndSeconds":[697.12,698.79,700.93,704.99]},
{"Participant":[183],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[5],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[15.39],"Vehicle":["C1"],"WeightedDisplay":[1.3583],"WeightedTouch":[0],"WeightedHear":[0.9051],"WeightedSpeak":[0.0949],"WeightedLatency":[0.6417],"GlanceStartSeconds":[714.29,715.8,716.88,718.6,725.48],"GlanceEndSeconds":[714.67,716.2,717.73,719.01,725.94]},
{"Participant":[183],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[18.11],"Vehicle":["C1"],"WeightedDisplay":[0.8418],"WeightedTouch":[0],"WeightedHear":[0.9249],"WeightedSpeak":[0.0751],"WeightedLatency":[0.8418],"GlanceStartSeconds":[566.67,568.22,573.48,574.28,575.8,577.33,580.1,581.33,583.19],"GlanceEndSeconds":[566.97,568.68,573.89,574.56,576.98,578.62,580.72,582.74,584.12]},
{"Participant":[183],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[25.57],"Vehicle":["C1"],"WeightedDisplay":[0.9826],"WeightedTouch":[0],"WeightedHear":[0.9339],"WeightedSpeak":[0.0581],"WeightedLatency":[0.7851],"GlanceStartSeconds":[646.31,647.89,651.62,653.335,655.45,657.375,660.015,661.765,668.39],"GlanceEndSeconds":[647.035,648.65,652.605,653.81,656.55,659.38,661.355,663.385,668.885]},
{"Participant":[183],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[38.09],"Vehicle":["C1"],"WeightedDisplay":[0.3757],"WeightedTouch":[0],"WeightedHear":[0.45],"WeightedSpeak":[0.1121],"WeightedLatency":[0.3757],"GlanceStartSeconds":[723.07,730.89,732.46,733.67,734.77,740.67,744.64,752.48,754.96,758.43,759.67],"GlanceEndSeconds":[723.08,731.39,732.97,734,735.82,741.52,745.22,753.23,755.22,759.2,761.02]},
{"Participant":[183],"TaskCode":["phone_3"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[10.36],"Vehicle":["C1"],"WeightedDisplay":[0.6921],"WeightedTouch":[0],"WeightedHear":[0.833],"WeightedSpeak":[0.167],"WeightedLatency":[0.6921],"GlanceStartSeconds":[766.18,770.22,772.48,774.8],"GlanceEndSeconds":[766.66,770.81,773.28,775.09]},
{"Participant":[184],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[82.09],"Vehicle":["C1"],"WeightedDisplay":[0.5149],"WeightedTouch":[0.0426],"WeightedHear":[0.8543],"WeightedSpeak":[0.0866],"WeightedLatency":[0.3658],"GlanceStartSeconds":[294.4,300.79,302.13,303.58,313.17,315.61,316.57,317.67,318.62,320.23,321.27],"GlanceEndSeconds":[294.9,301.25,302.85,304.23,313.6,315.97,317.14,318.25,319.84,320.84,321.38]},
{"Participant":[184],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[189.53],"Vehicle":["C1"],"WeightedDisplay":[0.6307],"WeightedTouch":[0.0046],"WeightedHear":[0.886],"WeightedSpeak":[0.0902],"WeightedLatency":[0.4438],"GlanceStartSeconds":[684.59,686.01,692.13,694.52,701.84,744.81,753.38,757.65,758.42,795.93,797.41,804.75,806.83,808.12,810.82,812.86,815.88,827.21,830.1,831.32,832.63,835.22,836.67,838.38,839.25],"GlanceEndSeconds":[685.52,686.67,692.96,695.02,702.54,745.81,753.88,758.15,758.84,796.6,798.1,805.38,807.31,808.51,811.27,813.3,816.46,827.92,830.69,832.23,833.13,836.1,837.44,838.81,839.65]},
{"Participant":[184],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[14.95],"Vehicle":["C1"],"WeightedDisplay":[1.3706],"WeightedTouch":[0],"WeightedHear":[0.9104],"WeightedSpeak":[0.0896],"WeightedLatency":[0.6294],"GlanceStartSeconds":[377.02],"GlanceEndSeconds":[377.5]},
{"Participant":[184],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[17.85],"Vehicle":["C1"],"WeightedDisplay":[1.3361],"WeightedTouch":[0],"WeightedHear":[0.9034],"WeightedSpeak":[0.0966],"WeightedLatency":[0.6639],"GlanceStartSeconds":[896.96,898.39],"GlanceEndSeconds":[897.61,898.76]},
{"Participant":[184],"TaskCode":["phone_1"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[43.89],"Vehicle":["C1"],"WeightedDisplay":[0.6726],"WeightedTouch":[0],"WeightedHear":[0.9191],"WeightedSpeak":[0.0654],"WeightedLatency":[0.514],"GlanceStartSeconds":[319.55,320.65,321.43,323.35,324.37,349.82],"GlanceEndSeconds":[320.1,321.01,322.37,323.75,324.9,350.22]},
{"Participant":[184],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[25.335],"Vehicle":["C1"],"WeightedDisplay":[0.9795],"WeightedTouch":[0],"WeightedHear":[0.9068],"WeightedSpeak":[0.0932],"WeightedLatency":[0.7478],"GlanceStartSeconds":[641.345],"GlanceEndSeconds":[641.715]},
{"Participant":[184],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.06],"Vehicle":["C1"],"WeightedDisplay":[0.8035],"WeightedTouch":[0],"WeightedHear":[0.8825],"WeightedSpeak":[0.1175],"WeightedLatency":[0.8035],"GlanceStartSeconds":[724.68,726.115],"GlanceEndSeconds":[725.24,726.21]},
{"Participant":[185],"TaskCode":["nav_1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[54],"TaskDurationSeconds":[45.05],"Vehicle":["C1"],"WeightedDisplay":[0.7603],"WeightedTouch":[0.0155],"WeightedHear":[0.8213],"WeightedSpeak":[0.117],"WeightedLatency":[0.5196],"GlanceStartSeconds":[386.235,394.32,408.395,410.515,413,416.355,418.905,420.655,422.335,424.775,426.195,428.275,430.3],"GlanceEndSeconds":[387.25,395,409.135,411.32,414.28,417.55,419.58,421.25,423.29,425.63,427.81,429.83,430.845]},
{"Participant":[185],"TaskCode":["nav_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[54],"TaskDurationSeconds":[88.79],"Vehicle":["C1"],"WeightedDisplay":[0.7681],"WeightedTouch":[0.009],"WeightedHear":[0.8359],"WeightedSpeak":[0.1161],"WeightedLatency":[0.542],"GlanceStartSeconds":[531.59,541.35,554.79,556.59,558.33,559.55,560.94,563.75,565.05,572.41,601.53,603.77,604.97,608.73,610.18,611.72,613.23,615.04,616.88,618.55,619.92],"GlanceEndSeconds":[532.1,541.99,555.75,557.35,558.89,560.06,561.47,564.21,565.81,573.08,602.3,604.43,605.92,609.73,610.7,612.74,614.58,616.27,617.82,619.2,620.38]},
{"Participant":[185],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[54],"TaskDurationSeconds":[9.21],"Vehicle":["C1"],"WeightedDisplay":[1.3062],"WeightedTouch":[0],"WeightedHear":[0.8556],"WeightedSpeak":[0.1444],"WeightedLatency":[0.6938],"GlanceStartSeconds":[470.07,472.5,478.96],"GlanceEndSeconds":[470.72,473.05,479.28]},
{"Participant":[185],"TaskCode":["nav_cancel1"],"Study":["C"],"Trial":[2],"Gender":["F"],"Age":[54],"TaskDurationSeconds":[7.46],"Vehicle":["C1"],"WeightedDisplay":[1.5737],"WeightedTouch":[0],"WeightedHear":[0.9088],"WeightedSpeak":[0.0912],"WeightedLatency":[0.4263],"GlanceStartSeconds":[479.46,481.98],"GlanceEndSeconds":[479.47,482.65]},
{"Participant":[185],"TaskCode":["nav_cancel2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[54],"TaskDurationSeconds":[17.05],"Vehicle":["C1"],"WeightedDisplay":[1.3147],"WeightedTouch":[0],"WeightedHear":[0.9255],"WeightedSpeak":[0.0745],"WeightedLatency":[0.6853],"GlanceStartSeconds":[664.47],"GlanceEndSeconds":[665.08]},
{"Participant":[185],"TaskCode":["phone_2"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[54],"TaskDurationSeconds":[20.91],"Vehicle":["C1"],"WeightedDisplay":[0.9397],"WeightedTouch":[0],"WeightedHear":[0.8584],"WeightedSpeak":[0.1416],"WeightedLatency":[0.6671],"GlanceStartSeconds":[296.76,298.06,303.59,310.51],"GlanceEndSeconds":[297.56,298.98,304.37,311.18]},
{"Participant":[185],"TaskCode":["phone_3"],"Study":["C"],"Trial":[1],"Gender":["F"],"Age":[54],"TaskDurationSeconds":[14.13],"Vehicle":["C1"],"WeightedDisplay":[0.6472],"WeightedTouch":[0],"WeightedHear":[0.7537],"WeightedSpeak":[0.2463],"WeightedLatency":[0.6472],"GlanceStartSeconds":[371.83,376.45,385.33],"GlanceEndSeconds":[372.95,376.93,385.96]},
{"Participant":[186],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[1.35],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[428.27,429.525],"GlanceEndSeconds":[429.215,429.62]},
{"Participant":[187],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[48.31],"Vehicle":["D1"],"WeightedDisplay":[0.4072],"WeightedTouch":[0.0426],"WeightedHear":[0.8253],"WeightedSpeak":[0.1321],"WeightedLatency":[0.4072],"GlanceStartSeconds":[230.1,231.23,232.3,233.88,235.61,238.83,241.85,256.87,258.17,259.07,260.21,263.28,265.8,267.65,269.04,270.35,274.62],"GlanceEndSeconds":[230.72,231.67,233.24,234.78,236.34,239.86,242.35,257.84,258.71,259.54,261.04,263.91,266.43,268.18,269.77,270.98,275.18]},
{"Participant":[187],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[84.86],"Vehicle":["D1"],"WeightedDisplay":[0.5752],"WeightedTouch":[0.0298],"WeightedHear":[0.883],"WeightedSpeak":[0.0872],"WeightedLatency":[0.5752],"GlanceStartSeconds":[368.38,390.84,393.88,395.19,396.09,403.14,404.14,405.49,407.45,408.22,409.99,413.67,415.08,418.75,421.5,424.74,426.84,437.27,439.52,440.32,441.44,442.97,446.66],"GlanceEndSeconds":[368.66,391.34,394.42,395.76,396.79,403.71,404.88,406.55,407.89,409.69,411.32,414.14,415.88,419.25,422,425.74,427.47,437.94,439.99,440.85,441.97,444,447.13]},
{"Participant":[187],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[30],"TaskDurationSeconds":[58.81],"Vehicle":["D1"],"WeightedDisplay":[0.6645],"WeightedTouch":[0.0236],"WeightedHear":[0.8383],"WeightedSpeak":[0.1381],"WeightedLatency":[0.6645],"GlanceStartSeconds":[544.65,545.2,546.18,547.21,551.92,571.46,572.76,574.27,575.87,580.77,584.65,593.08,602.65],"GlanceEndSeconds":[544.87,545.7,546.95,547.64,552.35,572.39,573.56,574.97,576.4,581.2,585.25,593.71,603.15]},
{"Participant":[188],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[47.625],"Vehicle":["D1"],"WeightedDisplay":[0.5014],"WeightedTouch":[0.0317],"WeightedHear":[0.8296],"WeightedSpeak":[0.1387],"WeightedLatency":[0.5014],"GlanceStartSeconds":[260.675,268.44,279.65,283.49,291.84,297.95,300.03,303.06],"GlanceEndSeconds":[261.93,268.77,280.21,284.09,292.9,299.05,300.63,303.96]},
{"Participant":[188],"TaskCode":["nav_1"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[32.94],"Vehicle":["D1"],"WeightedDisplay":[0.5005],"WeightedTouch":[0.0458],"WeightedHear":[0.8125],"WeightedSpeak":[0.1416],"WeightedLatency":[0.5005],"GlanceStartSeconds":[314.75,321.83,331.88,336.16,340.43],"GlanceEndSeconds":[315.52,322.56,332.44,336.86,341.26]},
{"Participant":[188],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[49.16],"Vehicle":["D1"],"WeightedDisplay":[0.3759],"WeightedTouch":[0.0321],"WeightedHear":[0.8832],"WeightedSpeak":[0.0846],"WeightedLatency":[0.3759],"GlanceStartSeconds":[440.385,457.36,459.64,462.37,470.46,472.64,477.48,480.73,484.47,486.83],"GlanceEndSeconds":[441.03,458.19,460.18,463.24,471.6,473.81,478.48,481.27,485.57,487.53]},
{"Participant":[188],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[69.69],"Vehicle":["D1"],"WeightedDisplay":[0.4259],"WeightedTouch":[0.0185],"WeightedHear":[0.9011],"WeightedSpeak":[0.0804],"WeightedLatency":[0.4259],"GlanceStartSeconds":[575.07,577.76,582.27,592.31,596.72,600.14,603.26,604.8,610.73,613.79,620.99,627.94,629.27,630.82,632.87,638.49],"GlanceEndSeconds":[575.95,578.93,582.93,592.88,597.58,600.77,604.2,605.74,611.73,614.29,621.92,628.77,629.9,631.29,633.87,639.25]},
{"Participant":[188],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[46],"TaskDurationSeconds":[1.375],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[287.14],"GlanceEndSeconds":[287.69]},
{"Participant":[189],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[83.635],"Vehicle":["D1"],"WeightedDisplay":[0.6059],"WeightedTouch":[0.0252],"WeightedHear":[0.8033],"WeightedSpeak":[0.1715],"WeightedLatency":[0.6059],"GlanceStartSeconds":[232.76,234.7,236.01,237.6,240.04,242.87,246.64,257.4,265.8,268.06,269.06,270.55,272.83,276.59,278.02,286.42,287.57,289.75,290.81,293.51,299.41,300.7,303.37,304.85,307.14,308.54,312.19,314.13,315.55],"GlanceEndSeconds":[233.79,235.69,237.16,238.29,240.78,243.91,247.5,258.13,266.3,268.38,269.78,272.46,273.77,277.23,278.62,287.1,288.31,290.4,291.32,293.93,299.92,301.73,303.83,306.09,307.86,310.14,313.5,315.07,315.935]},
{"Participant":[189],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[86.68],"Vehicle":["D1"],"WeightedDisplay":[0.4992],"WeightedTouch":[0.0202],"WeightedHear":[0.8724],"WeightedSpeak":[0.1074],"WeightedLatency":[0.4992],"GlanceStartSeconds":[427.1,428.93,430.88,432.48,437.47,446.16,450.28,452.19,454.73,456.58,458.66,460.2,461.59,463.54,466.21,467.97,469.63,470.91,472.43,475,477.1,478.59,480.58,482.03,484.91,486.34,487.8,489.33,490.9,493.64,495.22,496.17,499.04,500.87,502.26,503.52,506.3,508.4,512.84],"GlanceEndSeconds":[428.25,430.54,432.1,433.07,438.06,446.87,451.69,454.06,455.99,458.11,459.4,460.93,462.27,464.54,466.82,469.14,470.01,471.65,473.51,475.74,477.88,479.58,481.26,483.28,486.02,487.45,488.67,490.22,491.62,494.81,495.93,497.14,500.13,501.74,502.81,503.9,507.42,509.2,513.49]},
{"Participant":[189],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[50.59],"Vehicle":["D1"],"WeightedDisplay":[0.4898],"WeightedTouch":[0.0654],"WeightedHear":[0.8169],"WeightedSpeak":[0.1177],"WeightedLatency":[0.4898],"GlanceStartSeconds":[614.4,615.91,618.19,619.99,622.96,624.83,627.89,630.08,631.74,634.19,635.67,636.99,641.76,643.6,645.22,647.4,648.57,653.25,655.33,657.33,659.19,660.69,661.82],"GlanceEndSeconds":[615.28,616.96,619.57,620.89,624.47,625.49,628.86,630.53,632.76,635.15,636.32,637.5,642.35,644.64,646.57,648.17,649.39,654.56,656.69,657.9,659.94,661.28,662.71]},
{"Participant":[189],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[3.675],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[369.655,371.23,372.62],"GlanceEndSeconds":[370.85,371.8,373.33]},
{"Participant":[190],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[37.18],"Vehicle":["D1"],"WeightedDisplay":[0.5732],"WeightedTouch":[0.0161],"WeightedHear":[0.841],"WeightedSpeak":[0.1428],"WeightedLatency":[0.5732],"GlanceStartSeconds":[258.53,259.07,260.27,261.4,262.3,265.08,266.02,269.91,279.27,281.27,286.58,289.54,290.92,293.32,294.67],"GlanceEndSeconds":[258.57,259.6,261.2,262.04,262.77,265.62,266.72,270.48,279.77,281.74,287.01,290.41,291.92,294.09,295.47]},
{"Participant":[190],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[55.57],"Vehicle":["D1"],"WeightedDisplay":[0.363],"WeightedTouch":[0.0142],"WeightedHear":[0.9044],"WeightedSpeak":[0.0813],"WeightedLatency":[0.363],"GlanceStartSeconds":[390.88,396.16,397.39,400.92,407.05,408.58,410,411.89,413.22,415.36,417.27,419.57,420.87,424.77,426.93,428.86,430.49,431.86,433.19,434.54,435.89,437.8,439.36,440.73,442.39,444.26],"GlanceEndSeconds":[391.32,396.93,397.86,401.38,407.59,409.11,410.44,412.59,413.62,415.69,417.8,420.5,421.6,425.33,428.17,430.29,431.56,432.79,433.89,435.31,436.59,438.27,440.29,441.69,443.46,444.99]},
{"Participant":[190],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[1.805],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[597.32,598.79],"GlanceEndSeconds":[598.06,599.12]},
{"Participant":[191],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[15.8],"Vehicle":["D1"],"WeightedDisplay":[0.3842],"WeightedTouch":[0.1215],"WeightedHear":[0.7551],"WeightedSpeak":[0.1234],"WeightedLatency":[0.3842],"GlanceStartSeconds":[344.42,345.81,349.21,350.81,354.31],"GlanceEndSeconds":[344.48,347.35,349.95,351.45,355.05]},
{"Participant":[191],"TaskCode":["nav_1"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[3.32],"Vehicle":["D1"],"WeightedDisplay":[0.2319],"WeightedTouch":[0.5904],"WeightedHear":[0.4096],"WeightedSpeak":[0],"WeightedLatency":[0.2319],"GlanceStartSeconds":[360.25,361.78,363.38],"GlanceEndSeconds":[360.88,363.01,363.57]},
{"Participant":[191],"TaskCode":["nav_1"],"Study":["D"],"Trial":[3],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[35.76],"Vehicle":["D1"],"WeightedDisplay":[0.5],"WeightedTouch":[0.0355],"WeightedHear":[0.7819],"WeightedSpeak":[0.1826],"WeightedLatency":[0.5],"GlanceStartSeconds":[366.1,366.88,368.28,371.45,373.45,374.98,375.95,377.48,378.75,380.11,381.28,383.45,385.18,388.4,390.15,393.31,396.71,398.18,401.3],"GlanceEndSeconds":[366.41,367.78,369.18,372.35,373.85,375.48,376.71,377.91,379.41,380.51,381.61,384.05,385.68,389,390.98,394.55,397.61,398.95,401.86]},
{"Participant":[191],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[100.28],"Vehicle":["D1"],"WeightedDisplay":[0.4405],"WeightedTouch":[0.0304],"WeightedHear":[0.8303],"WeightedSpeak":[0.1393],"WeightedLatency":[0.4405],"GlanceStartSeconds":[557.32,559.97,562.33,565.27,569.23,571.13,577.27,579.27,580.83,582.5,584.63,586.4,587.97,589.63,592.47,593.83,595.6,597.3,598.43,600.37,602.17,603.3,609.87,611.2,613.27,615.67,617.03,620.77,623.1,625.23,627.33,631.17,633.8,635.77,637.23,638.67,640.3,642,643.6,645.07,647.17,649.93,655.7,657.37],"GlanceEndSeconds":[558.47,561.5,562.97,566.03,570.03,571.63,577.77,580.03,581.53,583.47,585.57,587.53,589.3,590.43,593.4,594.73,596.87,598.07,599.47,601.3,602.4,604.23,610.6,611.77,613.77,616.4,617.47,621.6,623.7,626.87,628.03,632.17,634.73,636.87,637.93,639.5,640.87,642.77,644.6,645.53,647.97,650.93,656.3,657.6]},
{"Participant":[191],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[41],"TaskDurationSeconds":[41.815],"Vehicle":["D1"],"WeightedDisplay":[0.3335],"WeightedTouch":[0.054],"WeightedHear":[0.7875],"WeightedSpeak":[0.1584],"WeightedLatency":[0.3335],"GlanceStartSeconds":[755.14,756.9,758.4,761.7,765.07,766.33,769.9,773.23,776.43,778.73,780.2,783.5,785.83,787.33,789.1,791.47,796.57],"GlanceEndSeconds":[755.87,757.97,758.87,762.23,765.67,766.7,770.37,773.87,777,779.6,780.97,784.23,786.73,788.23,789.87,792.17,796.9]},
{"Participant":[192],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[48],"TaskDurationSeconds":[33.19],"Vehicle":["D1"],"WeightedDisplay":[0.5182],"WeightedTouch":[0.0491],"WeightedHear":[0.8225],"WeightedSpeak":[0.1284],"WeightedLatency":[0.5182],"GlanceStartSeconds":[247.07,249.95,251.84,254.62,264.22,269.12,272.09,274.69,277.16,278.61],"GlanceEndSeconds":[247.8,250.92,252.54,255.2,264.72,269.71,273.09,275.12,277.7,279.34]},
{"Participant":[192],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[48],"TaskDurationSeconds":[51.19],"Vehicle":["D1"],"WeightedDisplay":[0.3854],"WeightedTouch":[0.0258],"WeightedHear":[0.8976],"WeightedSpeak":[0.0766],"WeightedLatency":[0.3854],"GlanceStartSeconds":[371.29,373.26,392.56,393.89,395.6,402.3,403.44,405.04,405.88,408.83,411.43,413.1,415.24],"GlanceEndSeconds":[371.85,373.76,393.53,394.69,396.36,403,404.44,405.57,407.28,410.69,412.4,414.43,416.44]},
{"Participant":[192],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[48],"TaskDurationSeconds":[44.59],"Vehicle":["D1"],"WeightedDisplay":[0.4192],"WeightedTouch":[0.0197],"WeightedHear":[0.9063],"WeightedSpeak":[0.074],"WeightedLatency":[0.4192],"GlanceStartSeconds":[513.02,515.61,531.21,532.54,534.05,535.67,537.42,539.37,541.09,543.51,546.44,549.61],"GlanceEndSeconds":[513.68,516.11,531.91,533.57,535.39,536.7,538.38,540.2,541.89,545.04,547,550.95]},
{"Participant":[192],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[48],"TaskDurationSeconds":[1.405],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[774.41,775.74],"GlanceEndSeconds":[774.6,775.815]},
{"Participant":[193],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[29],"TaskDurationSeconds":[34.03],"Vehicle":["D1"],"WeightedDisplay":[0.4869],"WeightedTouch":[0.0882],"WeightedHear":[0.7843],"WeightedSpeak":[0.1275],"WeightedLatency":[0.4869],"GlanceStartSeconds":[228.6,230.89,233.22,237.185,246.865,248.275,250.395,251.78,254.39,255.525,257.49],"GlanceEndSeconds":[229.18,231.2,233.7,237.65,247.425,248.84,250.88,252.215,254.99,256.525,258.36]},
{"Participant":[193],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[29],"TaskDurationSeconds":[47.3],"Vehicle":["D1"],"WeightedDisplay":[0.3708],"WeightedTouch":[0.0214],"WeightedHear":[0.8894],"WeightedSpeak":[0.0892],"WeightedLatency":[0.3708],"GlanceStartSeconds":[376.2,378.47,379.53,382.6,384.17,386.63,388.37,390.8,392.93,397.9],"GlanceEndSeconds":[376.7,379.17,380,383.23,384.73,387.77,389.43,391.53,393.53,398.6]},
{"Participant":[193],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[29],"TaskDurationSeconds":[35.54],"Vehicle":["D1"],"WeightedDisplay":[0.3815],"WeightedTouch":[0.0326],"WeightedHear":[0.8399],"WeightedSpeak":[0.1275],"WeightedLatency":[0.3815],"GlanceStartSeconds":[492.73,500.77,507.77,509.53,511.23,512.7,517.03,518.43,520.1],"GlanceEndSeconds":[493.1,501.07,508.1,509.97,512,513.53,517.5,519.07,520.57]},
{"Participant":[193],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[29],"TaskDurationSeconds":[3.33],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[287,288.67],"GlanceEndSeconds":[287.56,289.415]},
{"Participant":[194],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[27],"TaskDurationSeconds":[42.05],"Vehicle":["D1"],"WeightedDisplay":[0.5405],"WeightedTouch":[0.0366],"WeightedHear":[0.796],"WeightedSpeak":[0.1674],"WeightedLatency":[0.5405],"GlanceStartSeconds":[234.31,236.13,237,238.3,242.07,243.3,246.23,250.37,252.87,254.13,255.27,256.2,258.6,260.27,262.03,264.73,267.67,268.9,270.17,271.3],"GlanceEndSeconds":[235.4,236.67,237.93,239.07,242.83,244.27,247,250.83,253.5,254.5,255.83,256.8,259.27,260.97,262.83,265.33,268.57,269.63,270.9,271.67]},
{"Participant":[194],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[27],"TaskDurationSeconds":[51.17],"Vehicle":["D1"],"WeightedDisplay":[0.3649],"WeightedTouch":[0.015],"WeightedHear":[0.9074],"WeightedSpeak":[0.0776],"WeightedLatency":[0.3649],"GlanceStartSeconds":[374.63,377.27,380.63,393.1,394.57,395.6,399.33,402.7,404.4,405.23,406.73,408.47,410.9,412.93,414.93,417.23,418.37,419.53,420.97,422.6,424.9],"GlanceEndSeconds":[375.13,377.87,381,393.8,395.13,396.43,399.8,403.2,404.9,406.17,407.8,409.3,411.33,414.17,415.93,417.8,419.1,420.3,421.8,423.4,425.57]},
{"Participant":[194],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[27],"TaskDurationSeconds":[56.51],"Vehicle":["D1"],"WeightedDisplay":[0.249],"WeightedTouch":[0.0152],"WeightedHear":[0.74],"WeightedSpeak":[0.0349],"WeightedLatency":[0.249],"GlanceStartSeconds":[511.74,513.07,514.27,518.03,521.67,525.03,527.2,528.43,530.6,531.47,532.37,534.37,536.07,537.73,538.87,540.53,541.57,544.77,547.7,550.57,551.93,553.57,554.7,556.5,558.63,560.2,561.13,563.4,564.93,566.93],"GlanceEndSeconds":[512.2,514,515,518.8,522.1,525.73,527.67,528.8,531.07,531.9,533.07,534.8,536.43,538.2,539.77,541,542.43,545.4,548.5,551.43,553.27,554.03,555.67,557.23,558.97,560.67,561.67,564.07,565.53,567.8]},
{"Participant":[194],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[27],"TaskDurationSeconds":[1.2],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[346.075],"GlanceEndSeconds":[346.875]},
{"Participant":[195],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[39.2],"Vehicle":["D1"],"WeightedDisplay":[0.5597],"WeightedTouch":[0.1403],"WeightedHear":[0.7263],"WeightedSpeak":[0.1334],"WeightedLatency":[0.5597],"GlanceStartSeconds":[240.28,240.97,242.03,244,248.53,261.77,262.57,263.6,265.67,267.03,268.7,270.7,271.83,273.33,275.77,277.67],"GlanceEndSeconds":[240.43,241.47,242.53,244.77,249.2,262.1,262.97,264.3,266.37,268.37,269.53,271.27,272.8,274.03,277.2,278.27]},
{"Participant":[195],"TaskCode":["nav_1"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[23.32],"Vehicle":["D1"],"WeightedDisplay":[0.6149],"WeightedTouch":[0.0626],"WeightedHear":[0.7534],"WeightedSpeak":[0.184],"WeightedLatency":[0.6149],"GlanceStartSeconds":[281.85,284.13,298.15,299.65,303.28],"GlanceEndSeconds":[281.97,284.8,298.58,300.15,304.08]},
{"Participant":[195],"TaskCode":["nav_1"],"Study":["D"],"Trial":[3],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[32.42],"Vehicle":["D1"],"WeightedDisplay":[0.5],"WeightedTouch":[0.0475],"WeightedHear":[0.8202],"WeightedSpeak":[0.1323],"WeightedLatency":[0.5],"GlanceStartSeconds":[306.59,315.24,330.67,337.9],"GlanceEndSeconds":[306.78,315.71,331.33,338.87]},
{"Participant":[195],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[49.6],"Vehicle":["D1"],"WeightedDisplay":[0.3613],"WeightedTouch":[0.0248],"WeightedHear":[0.8784],"WeightedSpeak":[0.0968],"WeightedLatency":[0.3613],"GlanceStartSeconds":[471.4,472.87,477.03,489.2,490.13,491.07,492.3,494.4,501,502.37,504.53,507,510.73,512.53,516.33,519.63],"GlanceEndSeconds":[471.6,473.67,477.73,489.87,490.7,491.47,493.4,495.03,501.93,503.47,505.73,508.7,511.43,513.27,516.97,520.43]},
{"Participant":[195],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[25.54],"Vehicle":["D1"],"WeightedDisplay":[0.2987],"WeightedTouch":[0.2099],"WeightedHear":[0.6135],"WeightedSpeak":[0.1766],"WeightedLatency":[0.2987],"GlanceStartSeconds":[610.47,611.4,612.8,616.03,617.63,625.13,628.43,629.77,631.23,632.43,635.2],"GlanceEndSeconds":[610.53,612.6,613.43,616.9,618.2,625.73,629.37,630.67,631.93,633.3,635.53]},
{"Participant":[195],"TaskCode":["nav_3"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[32.37],"Vehicle":["D1"],"WeightedDisplay":[0.5545],"WeightedTouch":[0.0368],"WeightedHear":[0.819],"WeightedSpeak":[0.1443],"WeightedLatency":[0.5545],"GlanceStartSeconds":[639.9,648.67,655.27,660.03,662.13,663.57,668.47],"GlanceEndSeconds":[640.37,649.23,655.97,660.67,662.83,664.37,669.07]},
{"Participant":[195],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[2.475],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[295.55,296.85],"GlanceEndSeconds":[296.365,297.63]},
{"Participant":[196],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[37.69],"Vehicle":["D1"],"WeightedDisplay":[0.4696],"WeightedTouch":[0.099],"WeightedHear":[0.7641],"WeightedSpeak":[0.1369],"WeightedLatency":[0.4696],"GlanceStartSeconds":[234.145,235.35,236.97,240.43,242.1,254.93,261.07,263.6,267.37,269.33],"GlanceEndSeconds":[234.635,235.895,237.3,241.23,242.6,255.43,261.67,264,267.83,269.77]},
{"Participant":[196],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[73.77],"Vehicle":["D1"],"WeightedDisplay":[0.3672],"WeightedTouch":[0.042],"WeightedHear":[0.8722],"WeightedSpeak":[0.0858],"WeightedLatency":[0.3672],"GlanceStartSeconds":[502.27,503.4,506.03,517.63,520.97,523.63,526.1,531.53,533.4,534.87,536.23,537.6,539.7,541.93,546,548.07,555.27,557.97,564.8,569.17,571.7],"GlanceEndSeconds":[502.77,503.73,506.37,518.07,521.3,524.37,526.63,532,534.03,535.63,536.77,538.27,540.23,542.4,546.77,548.47,555.8,558.47,565.23,569.57,572.13]},
{"Participant":[196],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[40.36],"Vehicle":["D1"],"WeightedDisplay":[0.4393],"WeightedTouch":[0.0255],"WeightedHear":[0.8548],"WeightedSpeak":[0.1197],"WeightedLatency":[0.4393],"GlanceStartSeconds":[679.1,680.57,681.6,683.13,686.57,697.17,701.4,702.27,703.97,706.93,709.43,718.97],"GlanceEndSeconds":[679.57,680.9,682.07,683.43,686.93,697.53,701.83,703.03,704.5,707.37,709.87,719.3]},
{"Participant":[196],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[2.005],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[480.395],"GlanceEndSeconds":[480.91]},
{"Participant":[197],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[35.17],"Vehicle":["D1"],"WeightedDisplay":[0.5442],"WeightedTouch":[0.037],"WeightedHear":[0.83],"WeightedSpeak":[0.1331],"WeightedLatency":[0.5442],"GlanceStartSeconds":[243.25,245.07,246.03,247.43,249.2,250.33,260.7,265.5,270.03,271.5],"GlanceEndSeconds":[244.43,245.67,246.97,248.73,249.93,251.17,261.3,266.37,270.73,272.37]},
{"Participant":[197],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[51.95],"Vehicle":["D1"],"WeightedDisplay":[0.3929],"WeightedTouch":[0.0439],"WeightedHear":[0.8683],"WeightedSpeak":[0.0878],"WeightedLatency":[0.3929],"GlanceStartSeconds":[424.47,427.2,431.8,442.3,447.47,448.57,449.93,452.1,453.13,455.1,456.5,457.53,459.3,460.93,463.17,469.6,474.87],"GlanceEndSeconds":[425.43,428.37,432.43,442.97,447.9,449.4,450.67,452.7,453.8,455.63,457.03,458.5,460.4,461.6,463.87,470.03,475.53]},
{"Participant":[197],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[41.7],"Vehicle":["D1"],"WeightedDisplay":[0.4319],"WeightedTouch":[0.0475],"WeightedHear":[0.852],"WeightedSpeak":[0.1005],"WeightedLatency":[0.4319],"GlanceStartSeconds":[568.97,570.03,571.13,575.8,577,591.23,592.37,593.8,595.2,598.67,602.1,603.7,605.13,606.63,608,609.57],"GlanceEndSeconds":[569.8,570.53,572.2,576.43,577.37,592,593.4,594.73,596.2,599.3,603.23,604.63,605.97,607.17,608.97,610.2]},
{"Participant":[197],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[1.825],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[286.685],"GlanceEndSeconds":[287.63]},
{"Participant":[198],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[15.04],"Vehicle":["D1"],"WeightedDisplay":[0.4082],"WeightedTouch":[0.0765],"WeightedHear":[0.8118],"WeightedSpeak":[0.1117],"WeightedLatency":[0.4082],"GlanceStartSeconds":[314.63,317.27,321.7,325.8,327.93],"GlanceEndSeconds":[315.37,318.53,322.63,327.07,328.27]},
{"Participant":[198],"TaskCode":["nav_1"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[33.98],"Vehicle":["D1"],"WeightedDisplay":[0.5268],"WeightedTouch":[0.0218],"WeightedHear":[0.8284],"WeightedSpeak":[0.1498],"WeightedLatency":[0.5268],"GlanceStartSeconds":[332.43,334.91,353.72,359.7],"GlanceEndSeconds":[333.58,336.18,354.39,360.77]},
{"Participant":[198],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[56.08],"Vehicle":["D1"],"WeightedDisplay":[0.4041],"WeightedTouch":[0.0292],"WeightedHear":[0.8812],"WeightedSpeak":[0.0895],"WeightedLatency":[0.4041],"GlanceStartSeconds":[458.53,460.87,464.92,469.02,475.1,477.04,481.55,483.76,489.46,491.04,492.9,494.74,497.37,501.56,503.94,507.71,512.05,513.84],"GlanceEndSeconds":[459.47,461.74,465.56,469.69,475.67,477.64,482.35,485.03,489.93,492.07,493.64,495.87,498.44,502.43,504.6,508.81,513.35,514.42]},
{"Participant":[198],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[34.69],"Vehicle":["D1"],"WeightedDisplay":[0.5627],"WeightedTouch":[0.0372],"WeightedHear":[0.7567],"WeightedSpeak":[0.2061],"WeightedLatency":[0.5627],"GlanceStartSeconds":[611.71,618.71,628.17,630.47,632.78,639.23,641.05,644.17],"GlanceEndSeconds":[612.23,619.41,628.72,631.18,633.34,640.33,641.98,645.47]},
{"Participant":[198],"TaskCode":["nav_3"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[49.76],"Vehicle":["D1"],"WeightedDisplay":[0.3223],"WeightedTouch":[0.1431],"WeightedHear":[0.7303],"WeightedSpeak":[0.1266],"WeightedLatency":[0.3223],"GlanceStartSeconds":[651.84,653.36,655.09,657.99,660.04,662.73,666.43,675.27,676.46,678.89,681.66,683.69,685.32,688.76,691.58,694.1,695.97,699.95],"GlanceEndSeconds":[652.44,654.13,655.59,658.49,660.77,663.27,667.16,675.94,677.19,679.53,683.13,684.23,685.82,689.29,692.28,695.1,696.74,700.32]},
{"Participant":[198],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[1.82],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[615.145],"GlanceEndSeconds":[616.215]},
{"Participant":[199],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[37.42],"Vehicle":["D1"],"WeightedDisplay":[0.5363],"WeightedTouch":[0.0371],"WeightedHear":[0.8079],"WeightedSpeak":[0.155],"WeightedLatency":[0.5363],"GlanceStartSeconds":[245.89,247.99,250.74,252.48,256.2,264.18,268.68,271.27,274.77,276.32,279.16,281.19,282.36],"GlanceEndSeconds":[246.26,248.65,251.57,253.28,256.8,264.88,269.11,272.17,275.74,277.05,280.06,281.69,283.22]},
{"Participant":[199],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[62.22],"Vehicle":["D1"],"WeightedDisplay":[0.4674],"WeightedTouch":[0.0175],"WeightedHear":[0.8942],"WeightedSpeak":[0.0882],"WeightedLatency":[0.4674],"GlanceStartSeconds":[379.76,381.09,386.08,389.76,393.34,395.92,397,401.96,403.78,405.13,406.7,408.59,410.36,412.96,414.89,416.63,419.15,420.84,421.9,423.86,425.58,430.15,432.76,435.11,437.37],"GlanceEndSeconds":[380.29,381.86,386.51,390.33,393.97,396.52,397.5,402.6,404.45,405.89,407.9,409.29,411.16,414.29,415.59,417.7,419.75,421.2,422.46,425,426.38,430.98,433.56,436.18,438.21]},
{"Participant":[199],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[56.48],"Vehicle":["D1"],"WeightedDisplay":[0.7229],"WeightedTouch":[0.0292],"WeightedHear":[0.8548],"WeightedSpeak":[0.116],"WeightedLatency":[0.7229],"GlanceStartSeconds":[538.82,540.51,544.73,545.9,549.04,550.67,552.26,556.14,557.27,561.05,562.89,564.6,568.32,572.92,575.05,577.18,578.17,579.37,580.71,582.61,584.14,585.4,587.49,589.1,590.92,592.51,594.04],"GlanceEndSeconds":[539.18,541.48,545.43,546.74,550.01,551.43,552.96,556.74,558.27,561.65,563.42,565.43,568.88,573.75,576.18,577.81,578.87,580.2,581.38,583.61,584.74,586.1,588.59,589.93,591.78,593.51,594.47]},
{"Participant":[199],"TaskCode":["nav_3"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[39.73],"Vehicle":["D1"],"WeightedDisplay":[0.401],"WeightedTouch":[0.0201],"WeightedHear":[0.8465],"WeightedSpeak":[0.1334],"WeightedLatency":[0.401],"GlanceStartSeconds":[600.24,601.33,604.69,605.69,607.33,608.76,610.54,614.15,616.15,618.51,620.02,622.14,623.78,625.3,628.4,630.18,632.38,633.58,636.09,638.65,639.63],"GlanceEndSeconds":[600.76,602.06,605.22,606.82,607.89,609.49,611.08,614.65,617.15,618.98,620.49,622.97,624.75,625.7,628.97,631.01,632.78,634.08,636.62,639.15,639.93]},
{"Participant":[199],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[1.79],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[475.28],"GlanceEndSeconds":[475.8]},
{"Participant":[200],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[2.5],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[317.71,318.685],"GlanceEndSeconds":[318.07,319.585]},
{"Participant":[201],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[60.27],"Vehicle":["D1"],"WeightedDisplay":[0.3579],"WeightedTouch":[0.0234],"WeightedHear":[0.8902],"WeightedSpeak":[0.0864],"WeightedLatency":[0.3579],"GlanceStartSeconds":[461.2,482.3,489.53,499.9,501.73,502.83,508.6],"GlanceEndSeconds":[461.57,482.83,490.17,500.73,502.13,503.23,509.23]},
{"Participant":[201],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[36.48],"Vehicle":["D1"],"WeightedDisplay":[0.509],"WeightedTouch":[0.0905],"WeightedHear":[0.761],"WeightedSpeak":[0.1486],"WeightedLatency":[0.509],"GlanceStartSeconds":[608.27,616.56,626.07,628.59,637.09],"GlanceEndSeconds":[608.63,616.86,626.57,629.29,637.49]},
{"Participant":[201],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[1.185],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[296.005],"GlanceEndSeconds":[296.5]},
{"Participant":[202],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[33.12],"Vehicle":["D1"],"WeightedDisplay":[0.5208],"WeightedTouch":[0.0393],"WeightedHear":[0.8243],"WeightedSpeak":[0.1365],"WeightedLatency":[0.5208],"GlanceStartSeconds":[232.1,237.8,253.36,257.83,263.87],"GlanceEndSeconds":[232.175,238.4,253.77,258.63,264.57]},
{"Participant":[202],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[59.69],"Vehicle":["D1"],"WeightedDisplay":[0.352],"WeightedTouch":[0.0228],"WeightedHear":[0.9102],"WeightedSpeak":[0.067],"WeightedLatency":[0.352],"GlanceStartSeconds":[358.57,371.1,373.9,375.53,376.87,379.1,380.63,382.8,385.33,390.53,392.4,394,395.7,405.63,408.73,413.03],"GlanceEndSeconds":[359.5,371.63,374.73,376.3,377.47,379.6,381.3,384.13,386.43,391,393.2,394.77,396.33,406.43,409.53,413.73]},
{"Participant":[202],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[31.97],"Vehicle":["D1"],"WeightedDisplay":[0.5336],"WeightedTouch":[0.0288],"WeightedHear":[0.8449],"WeightedSpeak":[0.1264],"WeightedLatency":[0.5336],"GlanceStartSeconds":[506.96,507.53,522.53,526.23,528.07,529.73,531.97,533.13,534.53,536.23,537.9],"GlanceEndSeconds":[507.03,507.93,523.23,526.8,528.77,530.7,532.63,534,535.2,537.17,538.93]},
{"Participant":[202],"TaskCode":["nav_3"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[29.91],"Vehicle":["D1"],"WeightedDisplay":[0.4978],"WeightedTouch":[0.0384],"WeightedHear":[0.8332],"WeightedSpeak":[0.1284],"WeightedLatency":[0.4978],"GlanceStartSeconds":[546.16,547.47,560.27,566.57],"GlanceEndSeconds":[546.17,548.07,560.83,567.3]},
{"Participant":[202],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[2.01],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[542.22],"GlanceEndSeconds":[543.43]},
{"Participant":[203],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[33.08],"Vehicle":["D1"],"WeightedDisplay":[0.5145],"WeightedTouch":[0.019],"WeightedHear":[0.8229],"WeightedSpeak":[0.1581],"WeightedLatency":[0.5145],"GlanceStartSeconds":[451.09,456.13,464.83,466.07,467.37,470.02,473.32,474.99,476.19,477.65,478.85,479.65,481.39,482.39,483.35],"GlanceEndSeconds":[452.17,457.03,465.33,466.4,467.7,470.39,473.75,475.29,477.15,478.52,479.29,480.75,482.19,482.79,483.71]},
{"Participant":[203],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[49.62],"Vehicle":["D1"],"WeightedDisplay":[0.3646],"WeightedTouch":[0.0183],"WeightedHear":[0.8684],"WeightedSpeak":[0.1133],"WeightedLatency":[0.3646],"GlanceStartSeconds":[581.2,583.78,587.01,589.41,590.85,595.22,597.44,598.38,601.85,603.45,605.66,606.83,608.02,609.75,611.05,612.05,613.85,615.85,617.25,618.9,621.85,624.52,626.32,628.38,630.81],"GlanceEndSeconds":[582,584.28,587.91,589.98,591.51,595.65,598.04,598.81,602.95,605.28,606.1,607.53,608.98,610.52,611.68,613.42,615.38,616.92,617.65,619.95,622.78,625.28,627.12,629.05,630.82]},
{"Participant":[203],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[92.3],"Vehicle":["D1"],"WeightedDisplay":[0.3993],"WeightedTouch":[0.0173],"WeightedHear":[0.7377],"WeightedSpeak":[0.1399],"WeightedLatency":[0.3993],"GlanceStartSeconds":[723.94,724.55,725.98,729.15,731.91,734.41,738.55,739.95,741.11,742.11,743.81,744.95,745.78,747.51,748.71,749.55,751.25,752.71,754.01,755.65,757.15,758.55,760.38,761.63,762.4,763.7,764.93,766.6,768.69,769.45,770.52,772.05,773.36,774.56,776.13,777.46,778.76,780.29,781.66,783.29,785.19,789.76,791.63,792.73,795.28,797.05,798.25,800.43,802.03,805.46,810.62,811.62,813.05,814.89],"GlanceEndSeconds":[724.17,725.05,726.91,730.11,732.31,734.84,739.18,740.68,741.65,742.55,744.48,745.41,747.25,748.45,749.15,750.58,751.85,753.71,755.11,756.75,757.91,759.35,761.11,762.1,763.37,764.3,765.53,767.37,769.15,770.05,771.29,773.05,773.99,775.43,776.59,778.33,779.76,780.79,782.49,783.73,785.53,791.16,792.03,793.07,796.38,797.62,799.03,801.33,802.6,806.3,811.29,812.59,813.55,815.45]},
{"Participant":[203],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[1.19],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[316.755],"GlanceEndSeconds":[317.65]},
{"Participant":[204],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[46],"TaskDurationSeconds":[6.24],"Vehicle":["D1"],"WeightedDisplay":[0.4343],"WeightedTouch":[0.3958],"WeightedHear":[0.4407],"WeightedSpeak":[0.1635],"WeightedLatency":[0.4343],"GlanceStartSeconds":[239.72,242.16],"GlanceEndSeconds":[240.13,244.12]},
{"Participant":[204],"TaskCode":["nav_1"],"Study":["D"],"Trial":[2],"Gender":["M"],"Age":[46],"TaskDurationSeconds":[74.9],"Vehicle":["D1"],"WeightedDisplay":[0.5104],"WeightedTouch":[0.0382],"WeightedHear":[0.767],"WeightedSpeak":[0.1948],"WeightedLatency":[0.5104],"GlanceStartSeconds":[253.46,254.84,256.68,259.54,268.75,277.31,278.55,280.62,284.53,288.42,295.42,297.03,300.18,320.39],"GlanceEndSeconds":[254.1,255.88,258.91,261.31,269.65,277.78,279.15,281.68,285.03,289.12,296.32,297.76,300.71,322.23]},
{"Participant":[204],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[46],"TaskDurationSeconds":[53.65],"Vehicle":["D1"],"WeightedDisplay":[0.3884],"WeightedTouch":[0.0604],"WeightedHear":[0.8544],"WeightedSpeak":[0.0852],"WeightedLatency":[0.3884],"GlanceStartSeconds":[440.25,446.53,448.39,461.49,462.88,470.39,472.44,474.43,478.84,481.25,484.17,486.25],"GlanceEndSeconds":[441.28,447.23,448.89,462.12,464.03,471.66,473.93,474.96,479.51,482.22,484.6,487.15]},
{"Participant":[204],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[46],"TaskDurationSeconds":[46.69],"Vehicle":["D1"],"WeightedDisplay":[0.3341],"WeightedTouch":[0.0484],"WeightedHear":[0.8336],"WeightedSpeak":[0.118],"WeightedLatency":[0.3341],"GlanceStartSeconds":[586.65,589.1,592.79,605.73,607.89,610.53,616.6,617.58,627.78],"GlanceEndSeconds":[587.09,589.77,593.26,606.2,608.49,611.5,617.16,619.44,628.54]},
{"Participant":[204],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[46],"TaskDurationSeconds":[1.685],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[446.385],"GlanceEndSeconds":[447.465]},
{"Participant":[205],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[36.27],"Vehicle":["D1"],"WeightedDisplay":[0.4963],"WeightedTouch":[0.0747],"WeightedHear":[0.7976],"WeightedSpeak":[0.1277],"WeightedLatency":[0.4963],"GlanceStartSeconds":[232.67,264.72],"GlanceEndSeconds":[233.24,265.63]},
{"Participant":[205],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[69.81],"Vehicle":["D1"],"WeightedDisplay":[0.5292],"WeightedTouch":[0.0309],"WeightedHear":[0.9016],"WeightedSpeak":[0.0675],"WeightedLatency":[0.5292],"GlanceStartSeconds":[361.07,391.9,394,396.85,407.5,410.13,411.89,413.42,419.5,422.35,425.53,427.35],"GlanceEndSeconds":[362,393.37,395.4,397.85,408.55,411.5,412.75,414.18,420.27,423.29,426.37,428.35]},
{"Participant":[205],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[29.82],"Vehicle":["D1"],"WeightedDisplay":[0.508],"WeightedTouch":[0.0818],"WeightedHear":[0.7874],"WeightedSpeak":[0.1308],"WeightedLatency":[0.508],"GlanceStartSeconds":[518.8,543.14],"GlanceEndSeconds":[519.63,544.08]},
{"Participant":[205],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[0.785],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[289.39],"GlanceEndSeconds":[289.755]},
{"Participant":[206],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[36.63],"Vehicle":["D1"],"WeightedDisplay":[0.5059],"WeightedTouch":[0.0936],"WeightedHear":[0.7821],"WeightedSpeak":[0.1242],"WeightedLatency":[0.5059],"GlanceStartSeconds":[282.07,286.335,291.68,304.19,311.95],"GlanceEndSeconds":[283,287.605,292.75,304.805,313.35]},
{"Participant":[206],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[51.76],"Vehicle":["D1"],"WeightedDisplay":[0.402],"WeightedTouch":[0.0392],"WeightedHear":[0.88],"WeightedSpeak":[0.0808],"WeightedLatency":[0.402],"GlanceStartSeconds":[417.47,438.07,448.33,451.13,453.97,455.73,462.43],"GlanceEndSeconds":[418,439.7,449.7,452.3,454.9,456.5,463.33]},
{"Participant":[206],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[38.53],"Vehicle":["D1"],"WeightedDisplay":[0.4685],"WeightedTouch":[0.1339],"WeightedHear":[0.7065],"WeightedSpeak":[0.1596],"WeightedLatency":[0.4685],"GlanceStartSeconds":[562.7,583.33,584.87,591.3,592.63,593.97],"GlanceEndSeconds":[563.4,584.13,585.33,591.87,593.4,594.6]},
{"Participant":[206],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[1.57],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[408.66],"GlanceEndSeconds":[409.77]},
{"Participant":[207],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[36.1],"Vehicle":["D1"],"WeightedDisplay":[0.8404],"WeightedTouch":[0.0828],"WeightedHear":[0.8765],"WeightedSpeak":[0.0407],"WeightedLatency":[0.8404],"GlanceStartSeconds":[231.44,232.77,234.53,237.48,239.88,240.93,242.86,245.36,247.82,250.12,252.51,255.26,257.39,258.53,261.12,263.16,264.39],"GlanceEndSeconds":[232.46,233.67,237.07,239.51,240.39,242.5,244.93,246.7,249.72,251.32,254.89,256.33,257.86,260.66,262.66,263.89,266.59]},
{"Participant":[207],"TaskCode":["nav_1"],"Study":["D"],"Trial":[2],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[8.72],"Vehicle":["D1"],"WeightedDisplay":[0.5791],"WeightedTouch":[0.3131],"WeightedHear":[0.594],"WeightedSpeak":[0.0929],"WeightedLatency":[0.5791],"GlanceStartSeconds":[272.9,274.45,276.91,279.58,281.47],"GlanceEndSeconds":[273.95,276.41,279.18,281.05,281.62]},
{"Participant":[207],"TaskCode":["nav_1"],"Study":["D"],"Trial":[3],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[81.44],"Vehicle":["D1"],"WeightedDisplay":[0.5427],"WeightedTouch":[0.0329],"WeightedHear":[0.8137],"WeightedSpeak":[0.1534],"WeightedLatency":[0.5427],"GlanceStartSeconds":[298.26,300.98,304.55,315.52,318.93,321.02,323.3,325.2,327.03,329.1,331.13,334.86,340.51,348.09,352.32,356.58,362.93,369.28,371.89,374.78,377.6,379.6],"GlanceEndSeconds":[299.43,301.88,305.75,316.89,320.33,323.02,324.87,326.7,328.53,330.3,332.69,335.49,341.58,349.45,353.05,357.02,363.66,370.02,373.46,375.81,378.26,379.66]},
{"Participant":[207],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[23.63],"Vehicle":["D1"],"WeightedDisplay":[0.5315],"WeightedTouch":[0.0271],"WeightedHear":[0.785],"WeightedSpeak":[0.1879],"WeightedLatency":[0.5315],"GlanceStartSeconds":[497.9,499.1,501.18,504.43,508.05,513.38,515.28,518.53,520.61],"GlanceEndSeconds":[498.65,500.7,502.35,505.23,508.68,514.34,515.95,520.1,521.53]},
{"Participant":[207],"TaskCode":["nav_2"],"Study":["D"],"Trial":[2],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[24.38],"Vehicle":["D1"],"WeightedDisplay":[0.4996],"WeightedTouch":[0.0304],"WeightedHear":[0.799],"WeightedSpeak":[0.1706],"WeightedLatency":[0.4996],"GlanceStartSeconds":[533.03,534.01,535.31,537.11,538.61,541.29,546.59,548.45,550.68,551.31,553.3,554.44,556.27],"GlanceEndSeconds":[533.75,534.75,536.08,538.08,539.84,542.95,547.92,550.08,550.95,551.77,553.94,555.34,557.41]},
{"Participant":[207],"TaskCode":["nav_2"],"Study":["D"],"Trial":[3],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[33.34],"Vehicle":["D1"],"WeightedDisplay":[0.3821],"WeightedTouch":[0.0114],"WeightedHear":[0.9706],"WeightedSpeak":[0.018],"WeightedLatency":[0.3821],"GlanceStartSeconds":[571.41,573.4,575.85,577.58,579.54,582.18,585.5,587.12,591.64,594.04,596.35,600.8,604.33],"GlanceEndSeconds":[572.89,574.37,576.85,578.51,581.64,585.15,586.85,589.26,592.27,595.81,597.75,602.85,604.75]},
{"Participant":[207],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[45.83],"Vehicle":["D1"],"WeightedDisplay":[0.0642],"WeightedTouch":[0.026],"WeightedHear":[0.535],"WeightedSpeak":[0.0351],"WeightedLatency":[0.0642],"GlanceStartSeconds":[702.13,704.25,705.6,707.33,709.48,711.35,712.95,714.29,720.01,721.67,724.01,726.54,728.57,730.69,732.6,734.03,736.26,739.9,741.39,746.58],"GlanceEndSeconds":[702.8,705.4,706.8,708.52,710.78,712.12,713.55,715.09,720.95,722.13,725.11,727.8,729.37,731.31,733.2,735.36,737.27,740.7,742.25,747.66]},
{"Participant":[207],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[55],"TaskDurationSeconds":[4.34],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[351.6,352.73,354.59],"GlanceEndSeconds":[352.17,353.83,355.52]},
{"Participant":[208],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[48.9],"Vehicle":["D1"],"WeightedDisplay":[0.3491],"WeightedTouch":[0.0542],"WeightedHear":[0.8499],"WeightedSpeak":[0.0959],"WeightedLatency":[0.3491],"GlanceStartSeconds":[441.07,443.3,462.5,464.185,465.74,471.415,472.945,474.025,475.37,483.32],"GlanceEndSeconds":[441.43,443.6,462.97,464.765,466.075,472.28,473.68,474.495,475.955,483.87]},
{"Participant":[208],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[47.71],"Vehicle":["D1"],"WeightedDisplay":[0.6793],"WeightedTouch":[0.1067],"WeightedHear":[0.8149],"WeightedSpeak":[0.0784],"WeightedLatency":[0.6793],"GlanceStartSeconds":[573.2,574.435,580.085,588.945,589.86,592.33,593.245,594.625,595.885,597.095,598.195,599.515,600.465,601.52,603.38,604.515,605.65,608.265,610.845,611.89,612.945,613.995,615,615.72,616.825,618.89,619.605],"GlanceEndSeconds":[573.73,574.73,580.565,589.27,590.185,592.705,594.175,595.55,596.745,597.875,599.045,599.95,600.89,602.08,603.9,605.095,606.375,608.75,611.435,612.67,613.625,614.62,615.46,616.445,617.12,619.21,620.35]},
{"Participant":[208],"TaskCode":["nav_3"],"Study":["D"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[52.52],"Vehicle":["D1"],"WeightedDisplay":[0.4665],"WeightedTouch":[0.0286],"WeightedHear":[0.8692],"WeightedSpeak":[0.1022],"WeightedLatency":[0.4665],"GlanceStartSeconds":[621.06,621.75,637.05,639.715,642.115,642.885,644.245,646.98,649.73,650.48,653.58,656.535,657.455,660.775,661.525,663.24,666.27,668.1],"GlanceEndSeconds":[621.33,622.115,637.43,640.02,642.45,643.36,644.64,647.365,650.095,651.025,654.005,657.19,657.87,661.135,662.305,663.735,666.725,668.51]},
{"Participant":[208],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[2.25],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[209],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[57.55],"Vehicle":["D1"],"WeightedDisplay":[0.5268],"WeightedTouch":[0.0487],"WeightedHear":[0.8092],"WeightedSpeak":[0.1421],"WeightedLatency":[0.5268],"GlanceStartSeconds":[346.07,371.62,372.55,391.13,392.82],"GlanceEndSeconds":[346.47,372.22,372.88,391.84,393.32]},
{"Participant":[209],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[51.34],"Vehicle":["D1"],"WeightedDisplay":[0.4172],"WeightedTouch":[0.0226],"WeightedHear":[0.9022],"WeightedSpeak":[0.0752],"WeightedLatency":[0.4172],"GlanceStartSeconds":[491.99,494.68,508.32,512.47,513.49,523.5,525.71,527.17,537.37],"GlanceEndSeconds":[492.26,495.11,508.62,512.94,514.12,524.1,526.36,528.07,537.97]},
{"Participant":[209],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[103.21],"Vehicle":["D1"],"WeightedDisplay":[0.4833],"WeightedTouch":[0.0238],"WeightedHear":[0.8066],"WeightedSpeak":[0.1696],"WeightedLatency":[0.4833],"GlanceStartSeconds":[628.33,629.22,646.42,649.46,652.2,653.21,654.63,657.22,660.01,677.23,678.08,694.04,694.88,698.17,699.22,701.64,712.27,715.47,717.49,726.78],"GlanceEndSeconds":[628.53,629.55,646.99,649.93,652.53,653.84,655.7,657.73,660.48,677.56,678.64,694.5,695.32,698.7,699.82,702.04,712.9,715.91,718.55,727.28]},
{"Participant":[209],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[28],"TaskDurationSeconds":[1.335],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[448.15,449.25],"GlanceEndSeconds":[448.695,449.485]},
{"Participant":[210],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[36.66],"Vehicle":["D1"],"WeightedDisplay":[0.5117],"WeightedTouch":[0.0355],"WeightedHear":[0.8101],"WeightedSpeak":[0.1544],"WeightedLatency":[0.5117],"GlanceStartSeconds":[243.43,245.76,250.12,259.07,262.49,267.31,271.04,273.3],"GlanceEndSeconds":[244.02,247.52,250.66,259.73,263.43,267.75,272.3,274.34]},
{"Participant":[210],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[61.67],"Vehicle":["D1"],"WeightedDisplay":[0.3679],"WeightedTouch":[0.0248],"WeightedHear":[0.8845],"WeightedSpeak":[0.0906],"WeightedLatency":[0.3679],"GlanceStartSeconds":[367.17,384.26,385.62,389.95,391.82,396.41,398.41,399.91,402.8,407.98,409.64,411.67,413.32,414.88,417.35,419.77,421.74,423.35],"GlanceEndSeconds":[367.92,384.79,386.12,390.55,392.65,397.51,398.81,401.18,403.34,408.65,411.24,412.84,414.42,415.59,418.45,420.77,422.77,424.42]},
{"Participant":[210],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[44.7],"Vehicle":["D1"],"WeightedDisplay":[0.5575],"WeightedTouch":[0.047],"WeightedHear":[0.8004],"WeightedSpeak":[0.1526],"WeightedLatency":[0.5575],"GlanceStartSeconds":[515.44,518.68,521.1,523.04,525.09,529.03,542.34,549.03,551.08,554.62,557.38,559.69],"GlanceEndSeconds":[517.04,520.79,522.63,524.44,526.23,529.96,542.81,549.5,553.15,555.22,557.91,560.05]},
{"Participant":[210],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[1.765],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[287.16],"GlanceEndSeconds":[288.47]},
{"Participant":[211],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[46],"TaskDurationSeconds":[7.07],"Vehicle":["D1"],"WeightedDisplay":[0.6874],"WeightedTouch":[0.1188],"WeightedHear":[0.6987],"WeightedSpeak":[0.1825],"WeightedLatency":[0.6874],"GlanceStartSeconds":[231.46,232.5,235.27],"GlanceEndSeconds":[232.13,234.8,236.87]},
{"Participant":[211],"TaskCode":["nav_1"],"Study":["D"],"Trial":[2],"Gender":["M"],"Age":[46],"TaskDurationSeconds":[41.32],"Vehicle":["D1"],"WeightedDisplay":[0.4811],"WeightedTouch":[0.0617],"WeightedHear":[0.8066],"WeightedSpeak":[0.1317],"WeightedLatency":[0.4811],"GlanceStartSeconds":[252.43,255.97,257.3,258.4,261.2,270.5,272.07,273.33,276.58,280.1,282.5],"GlanceEndSeconds":[253.27,256.5,257.83,259.83,262.07,271.4,272.63,274.1,277.15,280.63,283.63]},
{"Participant":[211],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[46],"TaskDurationSeconds":[10.84],"Vehicle":["D1"],"WeightedDisplay":[0.1144],"WeightedTouch":[0.1347],"WeightedHear":[0.1218],"WeightedSpeak":[0.2002],"WeightedLatency":[0.1144],"GlanceStartSeconds":[399.43,405.97,409.23],"GlanceEndSeconds":[399.93,406.73,410.05]},
{"Participant":[211],"TaskCode":["nav_2"],"Study":["D"],"Trial":[2],"Gender":["M"],"Age":[46],"TaskDurationSeconds":[0.54],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[413.23],"GlanceEndSeconds":[413.38]},
{"Participant":[211],"TaskCode":["nav_2"],"Study":["D"],"Trial":[3],"Gender":["M"],"Age":[46],"TaskDurationSeconds":[1.78],"Vehicle":["D1"],"WeightedDisplay":[0.3371],"WeightedTouch":[0.6404],"WeightedHear":[0.3596],"WeightedSpeak":[0],"WeightedLatency":[0.3371],"GlanceStartSeconds":[417.97],"GlanceEndSeconds":[418.67]},
{"Participant":[211],"TaskCode":["nav_2"],"Study":["D"],"Trial":[4],"Gender":["M"],"Age":[46],"TaskDurationSeconds":[49.8],"Vehicle":["D1"],"WeightedDisplay":[0.3384],"WeightedTouch":[0.0114],"WeightedHear":[0.9012],"WeightedSpeak":[0.0873],"WeightedLatency":[0.3384],"GlanceStartSeconds":[433.77,454.37,457.2,459.37,461.7,463.43,475.33],"GlanceEndSeconds":[434.3,455.3,458.27,459.97,463,465.13,476.13]},
{"Participant":[211],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[46],"TaskDurationSeconds":[72.19],"Vehicle":["D1"],"WeightedDisplay":[0.4509],"WeightedTouch":[0.0211],"WeightedHear":[0.8501],"WeightedSpeak":[0.1288],"WeightedLatency":[0.4509],"GlanceStartSeconds":[598.07,604.73,610.47,615.9,618.07,622.4,627.63,634.2,637.13,642.8,644.57,649.4,651.17,652.73,655.27,661.67,666.87],"GlanceEndSeconds":[598.77,605.4,610.83,616.93,618.53,622.87,628.67,634.93,638.23,644.07,645.17,650.5,652.23,653.73,656.57,662.63,667.4]},
{"Participant":[211],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[46],"TaskDurationSeconds":[1.505],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[752.18],"GlanceEndSeconds":[753.13]},
{"Participant":[212],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[31.04],"Vehicle":["D1"],"WeightedDisplay":[0.5155],"WeightedTouch":[0.0393],"WeightedHear":[0.8528],"WeightedSpeak":[0.1079],"WeightedLatency":[0.5155],"GlanceStartSeconds":[236.4,241.33,243.9,249.03,250.17,251.17,255.03,256.93,259.77,265.13],"GlanceEndSeconds":[237.07,242.2,244.47,249.73,250.83,251.67,255.53,257.33,260.6,265.6]},
{"Participant":[212],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[49.68],"Vehicle":["D1"],"WeightedDisplay":[0.4038],"WeightedTouch":[0.0236],"WeightedHear":[0.9136],"WeightedSpeak":[0.0628],"WeightedLatency":[0.4038],"GlanceStartSeconds":[362.73,366.17,368.03,369.8,371.73,376.43,377.53,379.33,380.83,382.2,384.77,389.07,390.33,391.93,393.77,395.77,397.8,400,403.47,405.2,407.33],"GlanceEndSeconds":[363.13,366.6,368.5,370.1,372.17,376.87,377.77,379.73,381.73,382.9,385.63,389.53,390.7,393.23,395.17,397.4,399.27,400.87,404.1,405.87,408.17]},
{"Participant":[212],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[43.95],"Vehicle":["D1"],"WeightedDisplay":[0.5365],"WeightedTouch":[0.0271],"WeightedHear":[0.8633],"WeightedSpeak":[0.1097],"WeightedLatency":[0.5365],"GlanceStartSeconds":[504.77,507.83,508.87,509.9,513,519.23,521.47,523.3,525.7,527.8,529,534.93,536.13,538.63,540.3,541.8,544.03,545.9,547.77],"GlanceEndSeconds":[505.27,508.33,509.37,510.33,513.73,519.97,522.7,525,526.53,528.47,529.53,535.6,537.23,539.7,541.03,542.97,544.73,546.53,547.82]},
{"Participant":[212],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[1.73],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[326.115],"GlanceEndSeconds":[326.935]},
{"Participant":[213],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[35],"TaskDurationSeconds":[62.47],"Vehicle":["D1"],"WeightedDisplay":[0.6943],"WeightedTouch":[0.0118],"WeightedHear":[0.8641],"WeightedSpeak":[0.1241],"WeightedLatency":[0.6943],"GlanceStartSeconds":[334.67,341.09,352.37,353.86,355.59,357.29,358.99,360.6,361.69,363.13,363.98,366.79,367.93,378.11,396.26],"GlanceEndSeconds":[335.3,341.42,352.76,354.36,355.89,357.62,359.35,360.97,362.02,363.59,364.81,367.27,368.66,378.61,396.76]},
{"Participant":[213],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[35],"TaskDurationSeconds":[66.51],"Vehicle":["D1"],"WeightedDisplay":[0.5205],"WeightedTouch":[0.0125],"WeightedHear":[0.9024],"WeightedSpeak":[0.0851],"WeightedLatency":[0.5205],"GlanceStartSeconds":[491.78,508.83,513.35,515.71,516.84,519.3,520.63,523.32,528.89,534.14,537.53,538.44,539.8,545.73,547.02,548.15,549.55,550.48,552.48,554.86,557.19],"GlanceEndSeconds":[492.43,509.26,513.79,516.24,517.28,519.84,521.26,523.72,529.43,534.51,537.93,539.17,540.87,546.3,547.65,548.65,549.92,551.11,553.34,555.42,557.66]},
{"Participant":[213],"TaskCode":["nav_2"],"Study":["D"],"Trial":[2],"Gender":["M"],"Age":[35],"TaskDurationSeconds":[69.87],"Vehicle":["D1"],"WeightedDisplay":[0.4035],"WeightedTouch":[0.0107],"WeightedHear":[0.8461],"WeightedSpeak":[0.1431],"WeightedLatency":[0.4035],"GlanceStartSeconds":[572.87,574.85,579.07,588.01,590.82,592.54,593.44,595.14,599.93,615.34,618.36,622.82,625.27,625.81,626.81,629.33,633.66,636.51],"GlanceEndSeconds":[573.44,575.32,579.51,588.41,591.28,593.01,594.07,595.61,600.36,615.91,619.06,623.45,625.51,626.34,627.51,629.96,634.63,637.15]},
{"Participant":[213],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[35],"TaskDurationSeconds":[89.59],"Vehicle":["D1"],"WeightedDisplay":[0.5244],"WeightedTouch":[0.0084],"WeightedHear":[0.8253],"WeightedSpeak":[0.1663],"WeightedLatency":[0.5244],"GlanceStartSeconds":[746.23,748.06,751.5,752.23,766.43,767.33,768.65,769.58,770.85,773.33,774.67,776.01,777.28,778.54,780.65,783.62,784.84,785.56,796.61,797.82,799.66,803.8,804.7,810.78,813.92,815.81,817.47,818.41,820.63,822.32,823.65,827.7,829.12,830.13],"GlanceEndSeconds":[746.87,748.36,751.97,752.57,766.93,767.73,768.98,769.94,771.11,773.77,775.04,776.35,777.95,779.04,781.38,783.99,785.07,786.03,797.18,798.38,799.99,804.27,804.97,811.21,814.59,816.95,817.84,819.78,821.36,823.15,824.18,828.3,829.59,830.69]},
{"Participant":[213],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[35],"TaskDurationSeconds":[1.48],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[504.13],"GlanceEndSeconds":[504.77]},
{"Participant":[214],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[38.37],"Vehicle":["D1"],"WeightedDisplay":[0.5293],"WeightedTouch":[0.0863],"WeightedHear":[0.6977],"WeightedSpeak":[0.2161],"WeightedLatency":[0.5293],"GlanceStartSeconds":[508.955,512.63,517.25,529.81,531.68,532.69,533.91,544.03],"GlanceEndSeconds":[509.635,513.13,517.91,530.64,532.28,533.32,534.68,545.1]},
{"Participant":[214],"TaskCode":["nav_1"],"Study":["D"],"Trial":[2],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[61.66],"Vehicle":["D1"],"WeightedDisplay":[0.4951],"WeightedTouch":[0.0243],"WeightedHear":[0.7663],"WeightedSpeak":[0.2094],"WeightedLatency":[0.4951],"GlanceStartSeconds":[547.61,554.58,569.79,571.11,572.17,574.51,575.98,577.88,579.43,583.74,587.25,592.76,600.89,602.93,603.7],"GlanceEndSeconds":[548.45,555.08,570.52,571.59,572.61,575.11,576.61,578.74,580.7,584.71,588.09,593.26,602.32,603.43,604.47]},
{"Participant":[214],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[111.81],"Vehicle":["D1"],"WeightedDisplay":[0.5369],"WeightedTouch":[0.014],"WeightedHear":[0.8521],"WeightedSpeak":[0.134],"WeightedLatency":[0.5369],"GlanceStartSeconds":[872.37,893.25,895.61,898.19,900.92,903.26,907.32,912.97,914.32,915.62,922.98,926.22,929.8,952.62,954.73,962.12,965.54,967.51,975.43,983.62],"GlanceEndSeconds":[873.07,893.85,897.28,899.62,902.42,903.96,907.79,913.8,914.65,916.02,923.55,927.78,930.63,952.99,956.23,963.15,966.74,968.27,976.53,984.18]},
{"Participant":[214],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[1.63],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[288.755,289.77],"GlanceEndSeconds":[289.1,290.385]},
{"Participant":[215],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[32.53],"Vehicle":["D1"],"WeightedDisplay":[0.5005],"WeightedTouch":[0.0403],"WeightedHear":[0.8254],"WeightedSpeak":[0.1343],"WeightedLatency":[0.5005],"GlanceStartSeconds":[232.14,233.68,236.35,238.96,242.42,248.48,249.73,253.23,254.49,255.85,256.94],"GlanceEndSeconds":[232.81,235.45,237.69,240.13,243.12,249.11,250.23,253.93,254.92,256.38,257.94]},
{"Participant":[215],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[57.28],"Vehicle":["D1"],"WeightedDisplay":[0.4424],"WeightedTouch":[0.0271],"WeightedHear":[0.8666],"WeightedSpeak":[0.1063],"WeightedLatency":[0.4424],"GlanceStartSeconds":[353.8,355.65,359.28,360.88,364.02,370.29,375.9,378.45,380.42,381.89,383.92,385.37,388.44,390.25,391.95,394.09,396.38,398.12,401.49,403.86,407.88],"GlanceEndSeconds":[354.3,356.58,360.22,361.62,364.78,371.19,378,380.05,381.52,383.56,384.75,387.47,389.68,391.45,393.42,395.99,397.38,399.39,402.49,405.46,409.61]},
{"Participant":[215],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[37.37],"Vehicle":["D1"],"WeightedDisplay":[0.4001],"WeightedTouch":[0.0487],"WeightedHear":[0.8571],"WeightedSpeak":[0.0942],"WeightedLatency":[0.4001],"GlanceStartSeconds":[503.72,505.22,506.56,510.98,513.87,516.42,520.47,523.64,525,526.98,531.44,534.08,540.74],"GlanceEndSeconds":[504.71,505.59,507.19,511.54,514.84,516.92,521,524.24,526.17,528.11,532.4,534.98,541.09]},
{"Participant":[215],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[43],"TaskDurationSeconds":[3.43],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[295.88,297.78],"GlanceEndSeconds":[296.69,299.14]},
{"Participant":[216],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[37],"TaskDurationSeconds":[33.36],"Vehicle":["D1"],"WeightedDisplay":[0.5312],"WeightedTouch":[0.0333],"WeightedHear":[0.8447],"WeightedSpeak":[0.122],"WeightedLatency":[0.5312],"GlanceStartSeconds":[233.09,235.07,236.8,238.77,249.8,257.57,258.87],"GlanceEndSeconds":[233.5,235.97,237.67,239.67,250.3,258.23,259.23]},
{"Participant":[216],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[37],"TaskDurationSeconds":[58.52],"Vehicle":["D1"],"WeightedDisplay":[0.488],"WeightedTouch":[0.0142],"WeightedHear":[0.9231],"WeightedSpeak":[0.0627],"WeightedLatency":[0.488],"GlanceStartSeconds":[354.49,384.48,394.95,397.12,403.27],"GlanceEndSeconds":[354.94,385.08,396.05,397.66,403.94]},
{"Participant":[216],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[37],"TaskDurationSeconds":[36.44],"Vehicle":["D1"],"WeightedDisplay":[0.5121],"WeightedTouch":[0.0521],"WeightedHear":[0.8049],"WeightedSpeak":[0.143],"WeightedLatency":[0.5121],"GlanceStartSeconds":[501.09,534.405],"GlanceEndSeconds":[501.41,534.865]},
{"Participant":[216],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[37],"TaskDurationSeconds":[1.51],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[616.39],"GlanceEndSeconds":[617.32]},
{"Participant":[217],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[26.17],"Vehicle":["D1"],"WeightedDisplay":[0.3007],"WeightedTouch":[0.1074],"WeightedHear":[0.8334],"WeightedSpeak":[0.0592],"WeightedLatency":[0.3007],"GlanceStartSeconds":[276.93,279.43,281.17,284.03,285.47,287.67,289.03,292.43,299.13,301.8],"GlanceEndSeconds":[277.6,280.87,281.77,285.2,286.4,288.17,290.6,294.33,301.3,302.97]},
{"Participant":[217],"TaskCode":["nav_1"],"Study":["D"],"Trial":[2],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[14.49],"Vehicle":["D1"],"WeightedDisplay":[0.5342],"WeightedTouch":[0.2671],"WeightedHear":[0.6756],"WeightedSpeak":[0.0573],"WeightedLatency":[0.5342],"GlanceStartSeconds":[315.12,315.93,317.17,318.7,321.23,322.4,323.7,324.77,325.73,327.37,328.3],"GlanceEndSeconds":[315.6,316.67,318.13,319.27,321.5,322.83,324.33,325.17,327.13,327.87,329.43]},
{"Participant":[217],"TaskCode":["nav_1"],"Study":["D"],"Trial":[3],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[1.01],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[329.97],"GlanceEndSeconds":[330.79]},
{"Participant":[217],"TaskCode":["nav_1"],"Study":["D"],"Trial":[4],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[35.34],"Vehicle":["D1"],"WeightedDisplay":[0.5198],"WeightedTouch":[0.0127],"WeightedHear":[0.8314],"WeightedSpeak":[0.1559],"WeightedLatency":[0.5198],"GlanceStartSeconds":[332.63,333.37,335.27,336.5,337.8,342.07,348.6,350.23,354.87,358.03,359.97,361.23,362.77,364.77,367.53],"GlanceEndSeconds":[333,334.83,335.9,337.1,338.53,342.47,349.5,350.83,355.4,359.5,360.87,362.17,363.7,365.87,367.97]},
{"Participant":[217],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[58.04],"Vehicle":["D1"],"WeightedDisplay":[0.3784],"WeightedTouch":[0.0636],"WeightedHear":[0.8596],"WeightedSpeak":[0.0768],"WeightedLatency":[0.3784],"GlanceStartSeconds":[481.23,484.4,485.63,488.97,490.17,493.17,497.73,501.23,503.93,505.17,506.67,509.93,513.62,515.15,516.75,518.62,520.42,523.29,525.05,527.15,528.62,529.89,530.89,533.55,536.22,538.35],"GlanceEndSeconds":[481.8,484.83,486.33,489.4,490.63,493.73,498.2,501.57,504.5,506.23,507.13,511.1,514.15,515.82,517.22,520.05,521.85,523.92,526.65,528.19,529.22,530.39,531.85,534.42,536.72,539.11]},
{"Participant":[217],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[91.34],"Vehicle":["D1"],"WeightedDisplay":[0.4923],"WeightedTouch":[0.0166],"WeightedHear":[0.8015],"WeightedSpeak":[0.1818],"WeightedLatency":[0.4923],"GlanceStartSeconds":[636,636.83,638.13,641.7,646.37,648,648.8,650.47,652,653.77,655.47,656.97,658.07,659.83,668.53,673.47,674.77,677.4,679.1,688.43,698.53,700.03,702.2,703.27,712.87,713.93,717.8,720,721.93],"GlanceEndSeconds":[636.33,637.23,639.07,642.47,646.77,648.53,649.23,650.9,652.77,655.1,656.33,657.3,658.7,660.5,669.17,674.2,676.43,678.5,679.67,689.2,699.7,700.57,702.9,704.23,713.43,714.37,718.37,720.93,722.57]},
{"Participant":[217],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[54],"TaskDurationSeconds":[1.255],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[283.655],"GlanceEndSeconds":[284.47]},
{"Participant":[218],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[38.27],"Vehicle":["D1"],"WeightedDisplay":[0.4986],"WeightedTouch":[0.0588],"WeightedHear":[0.7868],"WeightedSpeak":[0.1544],"WeightedLatency":[0.4986],"GlanceStartSeconds":[259.75,260.825,262.87,267.52,268.84,271.93,275.98,279.53,280.52,284.38,288.13,289.01,290.17,291.49,293.28],"GlanceEndSeconds":[260.29,261.24,263.59,267.86,269.33,272.36,276.26,280,280.94,285.51,288.45,289.77,291.11,292.76,294.46]},
{"Participant":[218],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[52.82],"Vehicle":["D1"],"WeightedDisplay":[0.4065],"WeightedTouch":[0.0273],"WeightedHear":[0.8966],"WeightedSpeak":[0.0761],"WeightedLatency":[0.4065],"GlanceStartSeconds":[390.52,396.46,397.02,399.89,403.75,404.79,405.93,407.11,409.35,410.71,412.58,416.94,418.5,419.66,420.99,422.35,423.84,425.03,428.87,431.91,433.77,435.29,437.13,438.53,440.69,442.91],"GlanceEndSeconds":[391.08,396.69,397.49,400.7,404.08,405.14,406.2,407.36,409.74,412.27,413.14,417.35,418.92,420.6,421.99,423.61,424.65,426.29,429.42,432.24,434.36,435.68,437.85,439.12,441.05,443.34]},
{"Participant":[218],"TaskCode":["nav_2"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[3.58],"Vehicle":["D1"],"WeightedDisplay":[0.324],"WeightedTouch":[0.6564],"WeightedHear":[0.3436],"WeightedSpeak":[0],"WeightedLatency":[0.324],"GlanceStartSeconds":[447.34,449.45,450.29],"GlanceEndSeconds":[447.76,449.81,450.91]},
{"Participant":[218],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[17.37],"Vehicle":["D1"],"WeightedDisplay":[0.3166],"WeightedTouch":[0.3961],"WeightedHear":[0.3621],"WeightedSpeak":[0.2418],"WeightedLatency":[0.3166],"GlanceStartSeconds":[539.34,540.48,542.01,542.8,544.45,545.21,551.17,552.29,553.94,555.07,556.08],"GlanceEndSeconds":[539.64,540.73,542.35,543.22,544.66,545.61,551.98,553.08,554.85,555.52,556.57]},
{"Participant":[218],"TaskCode":["nav_3"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[57.53],"Vehicle":["D1"],"WeightedDisplay":[0.3525],"WeightedTouch":[0.036],"WeightedHear":[0.8448],"WeightedSpeak":[0.1192],"WeightedLatency":[0.3525],"GlanceStartSeconds":[558,560.35,563.92,565.57,569.03,576.08,577.85,581.98,583.6,584.93,586.5,588.12,589.95,591.94,593.5,594.84,597.85,601.36,603.41,604.84,611.56,614.77],"GlanceEndSeconds":[558.35,560.78,564.4,566.07,569.44,576.73,578.23,582.7,584.32,585.89,587.76,588.59,590.79,592.61,594.1,596.55,598.37,602.04,604.11,605.32,612.12,615.53]},
{"Participant":[218],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[1.595],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[285.105,286.34],"GlanceEndSeconds":[285.885,286.7]},
{"Participant":[219],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[3.09],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[576.995,578.41],"GlanceEndSeconds":[577.415,579.37]},
{"Participant":[220],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[36.65],"Vehicle":["D1"],"WeightedDisplay":[0.5214],"WeightedTouch":[0.0368],"WeightedHear":[0.8235],"WeightedSpeak":[0.1397],"WeightedLatency":[0.5214],"GlanceStartSeconds":[349.52,350.8,355.2,367.03,373.44,377.3,381.9],"GlanceEndSeconds":[349.82,351.84,356.13,367.46,373.74,378.5,382.23]},
{"Participant":[220],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[54.48],"Vehicle":["D1"],"WeightedDisplay":[0.4238],"WeightedTouch":[0.0189],"WeightedHear":[0.9075],"WeightedSpeak":[0.0736],"WeightedLatency":[0.4238],"GlanceStartSeconds":[476.4,507.18,510.66,513.23,514.77,518.38,521.94,523.35],"GlanceEndSeconds":[476.5,507.79,512.91,514.27,515.05,519.49,522.33,523.71]},
{"Participant":[220],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[43.21],"Vehicle":["D1"],"WeightedDisplay":[0.4131],"WeightedTouch":[0.087],"WeightedHear":[0.8019],"WeightedSpeak":[0.1111],"WeightedLatency":[0.4131],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[220],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[2.265],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[288.07,289.75],"GlanceEndSeconds":[288.895,290.335]},
{"Participant":[221],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[33.97],"Vehicle":["D1"],"WeightedDisplay":[0.5072],"WeightedTouch":[0.0256],"WeightedHear":[0.8354],"WeightedSpeak":[0.1389],"WeightedLatency":[0.5072],"GlanceStartSeconds":[232.36,254.595,255.35,257.635,261.395],"GlanceEndSeconds":[232.65,254.945,255.795,258.085,261.895]},
{"Participant":[221],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[66.51],"Vehicle":["D1"],"WeightedDisplay":[0.4154],"WeightedTouch":[0.0189],"WeightedHear":[0.9003],"WeightedSpeak":[0.0807],"WeightedLatency":[0.4154],"GlanceStartSeconds":[401.23,412.73,413.8,416.57,425.27,427.33,434.67,437.4],"GlanceEndSeconds":[401.8,413.53,414.13,417.33,425.83,428.13,435.37,437.9]},
{"Participant":[221],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[22.08],"Vehicle":["D1"],"WeightedDisplay":[0.5516],"WeightedTouch":[0.0417],"WeightedHear":[0.8152],"WeightedSpeak":[0.1431],"WeightedLatency":[0.5516],"GlanceStartSeconds":[535.88,555.25,556.865],"GlanceEndSeconds":[536.08,555.65,557.515]},
{"Participant":[221],"TaskCode":["nav_3"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[7.55],"Vehicle":["D1"],"WeightedDisplay":[0.0927],"WeightedTouch":[0.4914],"WeightedHear":[0.1576],"WeightedSpeak":[0],"WeightedLatency":[0.0927],"GlanceStartSeconds":[561.47,562.145,563.715,565.16,567.625],"GlanceEndSeconds":[561.52,562.59,564.035,565.46,568.345]},
{"Participant":[221],"TaskCode":["nav_3"],"Study":["D"],"Trial":[3],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[30.75],"Vehicle":["D1"],"WeightedDisplay":[0.5593],"WeightedTouch":[0.027],"WeightedHear":[0.8764],"WeightedSpeak":[0.0966],"WeightedLatency":[0.5593],"GlanceStartSeconds":[571.5,588.84,590.275,599.055],"GlanceEndSeconds":[571.915,589.12,591.06,599.62]},
{"Participant":[221],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[1.71],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[290.29],"GlanceEndSeconds":[290.885]},
{"Participant":[222],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[39.64],"Vehicle":["D1"],"WeightedDisplay":[0.5257],"WeightedTouch":[0.0447],"WeightedHear":[0.782],"WeightedSpeak":[0.1733],"WeightedLatency":[0.5257],"GlanceStartSeconds":[305.34,308.53,312.67,314.8,325.8,329.1,333.33,336.83,338.6],"GlanceEndSeconds":[306.3,309.4,313.73,315.43,326.67,329.87,334.27,337.73,339.7]},
{"Participant":[222],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[92.21],"Vehicle":["D1"],"WeightedDisplay":[0.5117],"WeightedTouch":[0.0197],"WeightedHear":[0.8973],"WeightedSpeak":[0.083],"WeightedLatency":[0.5117],"GlanceStartSeconds":[441.43,443.03,444.9,448.97,463.87,465.87,467.93,470.23,472.4,474.83,477.43,479.03,480.6,482.17,485.03,486.73,489.57,492.23,495.27,497.8,500.7,504.2,507.87,511.03,513.1,515.6,517.3,519.93,521.27,523.43,524.8,528.17,532.53],"GlanceEndSeconds":[442.23,443.63,446.3,449.53,464.33,466.67,469.17,470.67,473.13,475.4,478.43,479.97,481.4,483.67,485.93,488.07,490.3,493.13,496.17,498.53,501.47,505.33,508.77,512.17,514.23,516.5,518.07,520.87,522.3,524.2,525.9,529.1,533.42]},
{"Participant":[222],"TaskCode":["nav_2"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[2.34],"Vehicle":["D1"],"WeightedDisplay":[0.3932],"WeightedTouch":[0.4103],"WeightedHear":[0.5897],"WeightedSpeak":[0],"WeightedLatency":[0.3932],"GlanceStartSeconds":[549.35,550.3],"GlanceEndSeconds":[549.8,551.1]},
{"Participant":[222],"TaskCode":["nav_2"],"Study":["D"],"Trial":[3],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[131.88],"Vehicle":["D1"],"WeightedDisplay":[0.6196],"WeightedTouch":[0.0052],"WeightedHear":[0.8785],"WeightedSpeak":[0.1164],"WeightedLatency":[0.6196],"GlanceStartSeconds":[554.68,556.1,559.73,561.77,569.27,572.1,573.37,577.77,579.73,580.9,584.47,586.5,590.07,592,594.07,596.17,599.47,608.5,612.2,614.17,616.07,617.93,619.73,621.07,622.73,626.4,627.7,631.2,632.9,634.77,636.6,638.57,640.23,641.5,642.7,644.87,647.1,659.1,665.43,670.83,685.67],"GlanceEndSeconds":[555.1,556.83,560.53,562.27,570.23,572.7,574.47,578.57,580.33,581.73,585.4,587.27,591.2,592.93,594.77,596.7,599.97,609.23,613.2,615.03,616.8,619.3,620.47,621.93,623.47,627.17,628.3,632.2,633.83,635.93,638.03,639.5,640.93,642.13,643.63,645.5,647.97,660,665.9,671.37,686.13]},
{"Participant":[222],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[43.59],"Vehicle":["D1"],"WeightedDisplay":[0.4065],"WeightedTouch":[0.0255],"WeightedHear":[0.8408],"WeightedSpeak":[0.1337],"WeightedLatency":[0.4065],"GlanceStartSeconds":[778.2,780.6,785.1,786.83,795.37,797.5,799.57,801.77,803.9,806.23,810.93,813.77,815.4,817.9],"GlanceEndSeconds":[778.57,780.97,785.8,787.47,796.5,798.27,800.73,802.77,805.53,807.2,812.17,814.77,816.57,819.07]},
{"Participant":[222],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[1.42],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[315.16],"GlanceEndSeconds":[316.265]},
{"Participant":[223],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[56],"TaskDurationSeconds":[39.83],"Vehicle":["D1"],"WeightedDisplay":[0.5315],"WeightedTouch":[0.055],"WeightedHear":[0.8125],"WeightedSpeak":[0.1326],"WeightedLatency":[0.5315],"GlanceStartSeconds":[233.3,236.07,240.13,241.33,243,246.13,249.33,257.44,258.98,261.26,262.52,263.68,267.2,271.89],"GlanceEndSeconds":[233.98,237.41,240.71,242.26,243.53,246.74,249.91,257.97,259.55,261.78,263.05,264.59,267.99,272.57]},
{"Participant":[223],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[56],"TaskDurationSeconds":[58.63],"Vehicle":["D1"],"WeightedDisplay":[0.4124],"WeightedTouch":[0.0355],"WeightedHear":[0.8712],"WeightedSpeak":[0.0933],"WeightedLatency":[0.4124],"GlanceStartSeconds":[364.5,372.51,376.64,379.86,382.82,384.26,386.22,388.3,390.45,393.68,395.07,397.91,399.62,402.07,405.13,407.58,410.94,413.55,417.82,421.48],"GlanceEndSeconds":[364.99,373.09,377.07,380.43,383.69,384.8,386.84,389.89,393.23,394.56,395.81,398.92,401.55,404.37,406.29,409.67,411.54,416.79,421.19,422.58]},
{"Participant":[223],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[56],"TaskDurationSeconds":[123.42],"Vehicle":["D1"],"WeightedDisplay":[0.6634],"WeightedTouch":[0.0065],"WeightedHear":[0.8652],"WeightedSpeak":[0.1193],"WeightedLatency":[0.6634],"GlanceStartSeconds":[1057.64,1059.62,1061.96,1065.68,1067.22,1068.49,1071.87,1077.71,1079.92,1081.56,1083.63,1086.43,1092.63,1099.92,1104.13,1107.78,1120.96,1124.14,1125.99,1128.1,1130.11,1131.12,1132.76,1135.58,1140.79,1149,1150.52,1152.26,1153.89,1156.91,1158.58,1160.88,1162.3,1163.24,1164.46,1165.71,1167.01,1167.82,1169.27,1171.08,1173.05,1174.28,1175.82,1180.56],"GlanceEndSeconds":[1058.28,1060.34,1062.52,1066.23,1068.03,1069.19,1072.63,1079.1,1080.91,1082.21,1084.32,1087,1093.46,1100.56,1104.68,1108.46,1121.64,1124.86,1127.63,1128.7,1130.56,1131.74,1133.32,1136.18,1141.36,1149.71,1151.83,1153.04,1154.58,1157.49,1160.42,1162.02,1162.89,1164.22,1165.38,1166.36,1167.47,1168.77,1170.63,1172.38,1173.84,1175.2,1176.66,1181.05]},
{"Participant":[223],"TaskCode":["nav_3"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[56],"TaskDurationSeconds":[61.78],"Vehicle":["D1"],"WeightedDisplay":[0.4105],"WeightedTouch":[0.0139],"WeightedHear":[0.9234],"WeightedSpeak":[0.0626],"WeightedLatency":[0.4105],"GlanceStartSeconds":[1191.34,1192.58,1194.96,1197.11,1198.04,1199.84,1201.07,1202.51,1204.84,1207.07,1208.63,1210.25,1213.55,1214.97,1218.01,1221.16,1222.47,1224.4,1225.65,1227.56,1229.06,1230.27,1232.81,1235.38,1236.6,1239.07,1240.12,1242.38,1243.83,1246.73,1249.81],"GlanceEndSeconds":[1191.9,1193.3,1195.64,1197.48,1199.36,1200.56,1201.68,1203.06,1205.73,1208.25,1209.75,1210.91,1214.24,1215.52,1218.84,1221.81,1223.21,1225.23,1226.14,1228.45,1229.9,1232.08,1234.7,1236.08,1237.72,1239.72,1240.83,1242.91,1245.23,1247.9,1250.49]},
{"Participant":[223],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[56],"TaskDurationSeconds":[1.49],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[364.315],"GlanceEndSeconds":[365.395]},
{"Participant":[224],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[57],"TaskDurationSeconds":[40.32],"Vehicle":["D1"],"WeightedDisplay":[0.5315],"WeightedTouch":[0.0709],"WeightedHear":[0.8065],"WeightedSpeak":[0.1225],"WeightedLatency":[0.5315],"GlanceStartSeconds":[229.98,232.6,233.6,240.8,260],"GlanceEndSeconds":[231.66,233.13,235.1,241.4,261]},
{"Participant":[224],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[57],"TaskDurationSeconds":[53.56],"Vehicle":["D1"],"WeightedDisplay":[0.4108],"WeightedTouch":[0.0342],"WeightedHear":[0.8893],"WeightedSpeak":[0.0765],"WeightedLatency":[0.4108],"GlanceStartSeconds":[361.47,385.3,393.37,395.87,398.5,400.2,402.3,408.7,410.33,412.53],"GlanceEndSeconds":[362.37,386.43,394.83,397.47,399.3,401.5,403.5,409.8,411.5,413.8]},
{"Participant":[224],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[57],"TaskDurationSeconds":[56.28],"Vehicle":["D1"],"WeightedDisplay":[0.5801],"WeightedTouch":[0.0172],"WeightedHear":[0.8433],"WeightedSpeak":[0.1395],"WeightedLatency":[0.5801],"GlanceStartSeconds":[505.4,507.91,523.41,527.12,529.835,531.645,533.615,536.39,538.925,550.695,554.315,557.875],"GlanceEndSeconds":[506.09,509.335,524.035,527.845,530.96,532.72,534.835,537.295,539.52,551.25,555.72,558.92]},
{"Participant":[224],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[57],"TaskDurationSeconds":[3.53],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[281.11],"GlanceEndSeconds":[282.73]},
{"Participant":[225],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[35.79],"Vehicle":["D1"],"WeightedDisplay":[0.5029],"WeightedTouch":[0.0483],"WeightedHear":[0.815],"WeightedSpeak":[0.1366],"WeightedLatency":[0.5029],"GlanceStartSeconds":[259.93,260.8,261.87,263.54,264.56,265.64,267.32,270.47,276.99,278.29,282.42,284.71,286.6,287.93,292.63],"GlanceEndSeconds":[260.17,261.14,262.42,264.14,265.12,266.38,268.2,271.14,277.64,278.83,282.85,285,287.44,288.54,293.51]},
{"Participant":[225],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[18.44],"Vehicle":["D1"],"WeightedDisplay":[0.6578],"WeightedTouch":[0.2495],"WeightedHear":[0.6627],"WeightedSpeak":[0.0879],"WeightedLatency":[0.6578],"GlanceStartSeconds":[408.56,412.34,415.83,417.63,419.49,420.56,421.63,422.85,423.79,425.23,426.95],"GlanceEndSeconds":[408.76,412.8,416.61,419.23,420.17,421.08,422.23,423.25,424.37,426.44,427]},
{"Participant":[225],"TaskCode":["nav_2"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[58.32],"Vehicle":["D1"],"WeightedDisplay":[0.3337],"WeightedTouch":[0.0159],"WeightedHear":[0.9014],"WeightedSpeak":[0.0826],"WeightedLatency":[0.3337],"GlanceStartSeconds":[430.68,431.44,432.44,436.47,444.77,447.09,449.96,451.12,452.36,453.5,458.66,459.17,460.52,462.14,465.68,466.61,469.08,470.56,476.47,477.52,480.28,484.73,486.84],"GlanceEndSeconds":[431.02,432.15,432.94,437.12,445.36,447.65,450.58,451.85,452.84,453.79,459.07,460.2,461.32,462.67,466.06,467.17,469.87,471.75,477.06,477.89,480.72,485.1,487.61]},
{"Participant":[225],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[39.265],"Vehicle":["D1"],"WeightedDisplay":[0.4212],"WeightedTouch":[0.0508],"WeightedHear":[0.8478],"WeightedSpeak":[0.1014],"WeightedLatency":[0.4212],"GlanceStartSeconds":[576.29,577,578.48,579.48,585.02,593.82,597.29,598.09,599.5,600.95,603.85,607.26,608.89,610.5],"GlanceEndSeconds":[576.58,577.58,579.19,579.97,585.42,594.36,597.64,599.06,600.66,601.74,604.53,607.63,609.87,611.29]},
{"Participant":[225],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[42],"TaskDurationSeconds":[1.28],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[298.55],"GlanceEndSeconds":[299.195]},
{"Participant":[226],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[45],"TaskDurationSeconds":[39.37],"Vehicle":["D1"],"WeightedDisplay":[0.5265],"WeightedTouch":[0.0401],"WeightedHear":[0.8283],"WeightedSpeak":[0.1316],"WeightedLatency":[0.5265],"GlanceStartSeconds":[363.44,365.08,369.81,374.9,381.51,387.1,391.9,393.13],"GlanceEndSeconds":[364.28,365.59,370.29,375.32,382.12,387.6,392.57,393.6]},
{"Participant":[226],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[45],"TaskDurationSeconds":[49.87],"Vehicle":["D1"],"WeightedDisplay":[0.3589],"WeightedTouch":[0.0457],"WeightedHear":[0.8695],"WeightedSpeak":[0.0848],"WeightedLatency":[0.3589],"GlanceStartSeconds":[510.91,517.15,526.08,527.73,532.28,533.28,538.56,540.69,543.14,544.46,546.15,552.59,555.4,558.13],"GlanceEndSeconds":[511.65,517.79,526.66,528.2,532.79,534.04,539,541.69,544.19,545.58,546.92,553.05,556.27,559]},
{"Participant":[226],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[45],"TaskDurationSeconds":[1.815],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[300.585],"GlanceEndSeconds":[301.22]},
{"Participant":[227],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[38.03],"Vehicle":["D1"],"WeightedDisplay":[0.5154],"WeightedTouch":[0.025],"WeightedHear":[0.8078],"WeightedSpeak":[0.1672],"WeightedLatency":[0.5154],"GlanceStartSeconds":[337.51,338.46,341.44,342.83,344,348.06,355.62,362.19,367.33,374.99],"GlanceEndSeconds":[338,339.13,342.23,343.48,344.41,348.5,356.16,362.67,368.22,375.54]},
{"Participant":[227],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[52.73],"Vehicle":["D1"],"WeightedDisplay":[0.3793],"WeightedTouch":[0.0235],"WeightedHear":[0.8819],"WeightedSpeak":[0.0946],"WeightedLatency":[0.3793],"GlanceStartSeconds":[481.16,482.85,486.7,490.51,496.88,502.34,504.36,509.81,513.12,514.54,515.89,518.03,521.27,524.54,526.5,528.27,530.15,532.97],"GlanceEndSeconds":[481.59,483.58,487.83,491.33,497.47,503.83,505.63,510.54,514.07,515.41,517.3,519.1,522.05,525.09,527.51,529.17,530.98,533.85]},
{"Participant":[227],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[46.84],"Vehicle":["D1"],"WeightedDisplay":[0.3284],"WeightedTouch":[0.0538],"WeightedHear":[0.8222],"WeightedSpeak":[0.124],"WeightedLatency":[0.3284],"GlanceStartSeconds":[624.47,625.95,627.1,632.23,643.16,647.53,649,653,654.73,656.84,662.1,664.85,670.1],"GlanceEndSeconds":[624.85,626.49,627.69,632.7,643.86,648.47,649.61,653.86,656.19,657.81,663.42,665.97,671.12]},
{"Participant":[227],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[1.57],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[589.335],"GlanceEndSeconds":[590.135]},
{"Participant":[228],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[61],"TaskDurationSeconds":[93.64],"Vehicle":["D1"],"WeightedDisplay":[0.5179],"WeightedTouch":[0.0041],"WeightedHear":[0.8597],"WeightedSpeak":[0.1363],"WeightedLatency":[0.5179],"GlanceStartSeconds":[232.24,234.37,238.23,241,255.39,256.7,259.7,268.23,275.63,278.17,280.43,284.73,292.17,294.07,295.87,298.6,303.23,304.9,306.63,319.1],"GlanceEndSeconds":[233.27,235.27,239.53,242.13,256.17,257.27,260.8,269.53,277.5,279.23,281.7,286.23,293.07,294.77,297.53,299.83,303.8,305.63,307.37,320.27]},
{"Participant":[228],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[61],"TaskDurationSeconds":[88.35],"Vehicle":["D1"],"WeightedDisplay":[0.6295],"WeightedTouch":[0.0071],"WeightedHear":[0.9157],"WeightedSpeak":[0.0772],"WeightedLatency":[0.6295],"GlanceStartSeconds":[414.79,416.97,420.4,423.8,433.93,439.53,447.23,471.9,481.23,483.57,491.5,497.27],"GlanceEndSeconds":[415.7,418,421.33,425.27,434.97,440.47,448.3,473.3,482.97,485.6,493,499.57]},
{"Participant":[228],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[61],"TaskDurationSeconds":[16.09],"Vehicle":["D1"],"WeightedDisplay":[0.8185],"WeightedTouch":[0.1001],"WeightedHear":[0.8539],"WeightedSpeak":[0.046],"WeightedLatency":[0.8185],"GlanceStartSeconds":[600.37,602.2,606.9,614.89],"GlanceEndSeconds":[601.5,603.27,608.2,615.87]},
{"Participant":[228],"TaskCode":["nav_3"],"Study":["D"],"Trial":[2],"Gender":["M"],"Age":[61],"TaskDurationSeconds":[35.13],"Vehicle":["D1"],"WeightedDisplay":[0.544],"WeightedTouch":[0.0282],"WeightedHear":[0.8024],"WeightedSpeak":[0.1694],"WeightedLatency":[0.544],"GlanceStartSeconds":[617.03,618.33,620.63,627.2,631.93,633.47,646.53],"GlanceEndSeconds":[617.8,619.46,621.47,628.6,632.7,635.37,648.23]},
{"Participant":[228],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[61],"TaskDurationSeconds":[3.1],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[288.705,290.955],"GlanceEndSeconds":[290.28,291.76]},
{"Participant":[229],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[67],"TaskDurationSeconds":[107.54],"Vehicle":["D1"],"WeightedDisplay":[0.6226],"WeightedTouch":[0.0225],"WeightedHear":[0.8313],"WeightedSpeak":[0.1462],"WeightedLatency":[0.6226],"GlanceStartSeconds":[297.48,297.8,299.07,299.98,301.35,302.55,304.61,306.51,307.55,308.61,310.11,315.09,316.59,319.05,321.3,322.1,324.24,327.62,329.99,331.5,332.64,333.8,335.21,337.04,339.01,340.57,343.11,345.34,347.37,349.3,351.57,352.94,353.57,354.98,355.7,357.2,359.63,363.69,365.68,371.44,373.28,377.62,378.98,381.21,386.36,387.62,388.62,390.19,391.96,395.84,398.31,402.79],"GlanceEndSeconds":[297.54,298.73,299.57,301.05,302.31,303.01,306.18,307.21,307.98,309.18,311.45,315.72,317.16,319.45,321.74,322.87,324.74,328.12,331.09,332.34,333.57,334.54,336.01,338.54,339.37,342.24,344.77,347.01,348.87,351.07,352.47,353.27,353.84,355.45,356.5,357.67,360.16,364.39,366.38,372.44,374.55,378.28,380.45,381.61,387.09,388.09,389.09,391.36,393.03,397.91,400.11,403.52]},
{"Participant":[229],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[67],"TaskDurationSeconds":[17.47],"Vehicle":["D1"],"WeightedDisplay":[0.1408],"WeightedTouch":[0.1471],"WeightedHear":[0.3371],"WeightedSpeak":[0.2519],"WeightedLatency":[0.1408],"GlanceStartSeconds":[501.94,502.69,503.57,504.67,511.43,512.73,515.13,516.49,518.33],"GlanceEndSeconds":[502.31,503.16,504,505.8,512.16,514.69,516.23,517.69,519.41]},
{"Participant":[229],"TaskCode":["nav_2"],"Study":["D"],"Trial":[2],"Gender":["M"],"Age":[67],"TaskDurationSeconds":[81.09],"Vehicle":["D1"],"WeightedDisplay":[0.3568],"WeightedTouch":[0.0216],"WeightedHear":[0.9063],"WeightedSpeak":[0.0721],"WeightedLatency":[0.3568],"GlanceStartSeconds":[525.49,528.01,534.15,540.88,541.95,546.78,549.12,550.86,551.52,552.66,554.59,555.71,559.31,562.32,564.72,567.37,570.8,573.07,575.13,576.17,577.63,578.57,581,582.8,584.43,585.3,586.17,587.8,590.8,593.83,598.3,599.3,601.87,603.2,605.17,606.5],"GlanceEndSeconds":[526.42,528.68,534.59,541.38,542.42,547.45,550.19,551.12,551.82,553.82,555.09,556.34,560.88,564.05,566.85,569,572.7,574.1,575.6,576.77,578,579.93,582.27,583.97,585,585.57,587.3,589.67,591.33,595.07,598.74,600.3,602.84,604.3,605.64,606.58]},
{"Participant":[229],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[67],"TaskDurationSeconds":[15.93],"Vehicle":["D1"],"WeightedDisplay":[0.5273],"WeightedTouch":[0.1067],"WeightedHear":[0.5782],"WeightedSpeak":[0.3151],"WeightedLatency":[0.5273],"GlanceStartSeconds":[688.1,689.26,691.81,701.4,703.69],"GlanceEndSeconds":[688.68,690.69,692.93,703.2,704.03]},
{"Participant":[229],"TaskCode":["nav_3"],"Study":["D"],"Trial":[2],"Gender":["M"],"Age":[67],"TaskDurationSeconds":[117.37],"Vehicle":["D1"],"WeightedDisplay":[0.5059],"WeightedTouch":[0.026],"WeightedHear":[0.9083],"WeightedSpeak":[0.0657],"WeightedLatency":[0.5059],"GlanceStartSeconds":[705.56,708.05,709.36,713.82,721.81,723.73,724.65,729.43,731.38,733.63,736.37,738.27,739.86,742.02,743.56,745.46,749.34,750.53,752.75,753.39,755.21,757.21,758.91,760.58,762.81,764.39,766.59,768.99,770.89,772.5,774.7,776.95,778.74,781.13,782.25,787.12,791.29,793.59,796.19,797.51,800.32,801.65,803.22,806.65,808.53,809.81,817.14,820.19,821.5],"GlanceEndSeconds":[707.04,708.86,710.75,714.96,723.2,724.23,725.16,730.19,732.55,735.12,737.29,738.96,740.79,743.23,744.58,746,750.05,752.15,753,754.62,756.85,758.42,759.62,761.87,763.74,766.15,768,769.73,772.14,774.23,776.29,778.34,780.7,781.85,783.12,788.1,793.38,794.62,797.08,798.34,801.01,802.2,803.66,807.59,808.85,811.48,819.1,820.82,822.09]},
{"Participant":[229],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[67],"TaskDurationSeconds":[3.205],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[317.695,319.71],"GlanceEndSeconds":[319.29,320.9]},
{"Participant":[230],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[44.25],"Vehicle":["D1"],"WeightedDisplay":[0.5645],"WeightedTouch":[0.0863],"WeightedHear":[0.8179],"WeightedSpeak":[0.0958],"WeightedLatency":[0.5645],"GlanceStartSeconds":[350.62,353.55,355.39,357.34,359.12,360.86,362.04,364.76,366.22,369.43,374.42,375.52,376.96,388.06,390.95],"GlanceEndSeconds":[351.04,354.75,356.27,358.24,360.22,361.46,362.41,364.99,366.67,369.9,374.78,375.98,377.55,388.7,391.45]},
{"Participant":[230],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[18.76],"Vehicle":["D1"],"WeightedDisplay":[0.6397],"WeightedTouch":[0.2468],"WeightedHear":[0.6477],"WeightedSpeak":[0.1055],"WeightedLatency":[0.6397],"GlanceStartSeconds":[497.73,498.85,499.89,501.14,502.05,503.4,505.94,507.22,510.3,511.77,514.11,515.64],"GlanceEndSeconds":[498.18,499.57,500.61,501.7,502.55,504.85,506.53,508.24,511.11,512.1,514.73,515.99]},
{"Participant":[230],"TaskCode":["nav_2"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[53.12],"Vehicle":["D1"],"WeightedDisplay":[0.4827],"WeightedTouch":[0.083],"WeightedHear":[0.754],"WeightedSpeak":[0.163],"WeightedLatency":[0.4827],"GlanceStartSeconds":[517.99,519.55,521.07,523.21,525.85,533.72,539.69,541.63,543.22,546.64,548.02,550.22,552.77,554.42,556.89,560.29,561.65,562.64,564.24,565.4,566.72,568.06,569.8],"GlanceEndSeconds":[518.24,520.51,522.03,523.71,526.52,533.97,540.11,542.06,543.6,547.2,548.55,551.25,553.85,554.99,557.91,560.94,562.15,563.59,564.78,566.15,567.3,568.76,570.01]},
{"Participant":[230],"TaskCode":["nav_2"],"Study":["D"],"Trial":[3],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[58.09],"Vehicle":["D1"],"WeightedDisplay":[0.3068],"WeightedTouch":[0.0745],"WeightedHear":[0.8339],"WeightedSpeak":[0.0916],"WeightedLatency":[0.3068],"GlanceStartSeconds":[583.63,584.2,585.07,585.89,587.21,588.3,589.28,593.38,598.09,606,607.35,608.97,611.44,612.68,613.43,615.94,617.1,625.61,633.85,637.36,640.9],"GlanceEndSeconds":[583.68,584.66,585.46,586.4,587.74,588.96,589.86,593.74,598.57,606.6,608.12,609.77,611.75,612.95,614.06,616.66,617.93,626.08,634.5,637.95,641.41]},
{"Participant":[230],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[75.6],"Vehicle":["D1"],"WeightedDisplay":[0.4313],"WeightedTouch":[0.0189],"WeightedHear":[0.7697],"WeightedSpeak":[0.0876],"WeightedLatency":[0.4313],"GlanceStartSeconds":[730.96,732.56,733.36,734.93,738.34,741.26,741.85,743.72,746.47,747.59,750.48,751.63,753.33,754.31,755.74,757.66,761.27,763.24,765.1,766.33,768.53,770.03,772.21,772.98,775.25,777.81,779.57,780.28,781.53,782.42,783.75,786.34,788.12,790.86,792.88,794.37,795.74,797.83,798.47,799.61,801.34,803.2,804.82],"GlanceEndSeconds":[731,732.99,734.39,735.18,738.79,741.54,742.14,744.29,746.99,747.97,750.95,752.74,753.83,754.57,756.08,758.15,762.12,764.03,765.8,766.64,769.25,770.39,772.64,774.27,776.15,779.04,780,780.93,782.08,782.78,785.33,786.84,789.11,791.3,793.33,794.86,796.08,798.07,799.31,800.14,802.59,803.87,806.46]},
{"Participant":[230],"TaskCode":["nav_3"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[46.54],"Vehicle":["D1"],"WeightedDisplay":[0.4377],"WeightedTouch":[0.0314],"WeightedHear":[0.7411],"WeightedSpeak":[0.1343],"WeightedLatency":[0.4377],"GlanceStartSeconds":[812.36,814.48,815.84,818.03,819.66,821.51,824.25,825.76,827.27,828.3,829.29,831.29,833.98,836.51,837.71,841.79,842.95,843.99,846.47,847.58,849.2,850.02,851.08,853.26,854.29,855.43,856.81,858.25],"GlanceEndSeconds":[812.75,815.04,816.19,818.48,820.1,821.95,824.56,826.02,827.74,828.78,829.76,832.02,835.05,837.23,838.29,842.07,843.4,844.6,847.02,848.29,849.88,850.55,851.38,853.66,854.68,856.13,857.78,858.71]},
{"Participant":[230],"TaskCode":["nav_3"],"Study":["D"],"Trial":[3],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[37.71],"Vehicle":["D1"],"WeightedDisplay":[0.4879],"WeightedTouch":[0.0408],"WeightedHear":[0.7757],"WeightedSpeak":[0.1835],"WeightedLatency":[0.4879],"GlanceStartSeconds":[859.27,860.29,861.1,864.24,865.33,868.68,872.41,874.92,876.41,877.46,879.01,879.98,882.92,884.9,886.04,886.63,889.75,893.21,896.34],"GlanceEndSeconds":[859.51,860.6,861.73,864.71,865.88,869.13,872.81,875.4,876.72,877.84,879.57,880.46,883.37,885.33,886.36,887.18,890.14,893.78,896.79]},
{"Participant":[230],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[37],"TaskDurationSeconds":[1.195],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[1681.33],"GlanceEndSeconds":[1681.645]},
{"Participant":[231],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[17.01],"Vehicle":["D1"],"WeightedDisplay":[0.3956],"WeightedTouch":[0.1875],"WeightedHear":[0.746],"WeightedSpeak":[0.0664],"WeightedLatency":[0.3956],"GlanceStartSeconds":[259.31,260.93,262.57,264.89,266.81,269.52,271.99,275.22],"GlanceEndSeconds":[260.1,261.39,264.37,266.07,267.73,270.46,272.68,276.16]},
{"Participant":[231],"TaskCode":["nav_1"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[38.67],"Vehicle":["D1"],"WeightedDisplay":[0.5493],"WeightedTouch":[0.0209],"WeightedHear":[0.8373],"WeightedSpeak":[0.1417],"WeightedLatency":[0.5493],"GlanceStartSeconds":[277.81,278.95,281.64,284.25,285.26,288.94,291.42,297.56,303.89,306.88,313.95,315.7],"GlanceEndSeconds":[278.41,280.95,282.77,284.62,285.8,289.74,291.87,298.23,304.38,307.47,315.23,316.41]},
{"Participant":[231],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[53.13],"Vehicle":["D1"],"WeightedDisplay":[0.3785],"WeightedTouch":[0.0316],"WeightedHear":[0.8773],"WeightedSpeak":[0.0911],"WeightedLatency":[0.3785],"GlanceStartSeconds":[413.64,415.25,417.09,420.52,424.215,425.67,437.045,438.805,443.415,445.63,446.54,448.66,451.02,453.19,456.64,458.82,462.1,465.64],"GlanceEndSeconds":[414.075,416.71,418.675,422.755,424.93,426.655,438.295,439.66,443.9,446.045,448.285,450.005,452.025,454.24,457.14,459.84,463,466.44]},
{"Participant":[231],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[61.945],"Vehicle":["D1"],"WeightedDisplay":[0.3533],"WeightedTouch":[0.0262],"WeightedHear":[0.8889],"WeightedSpeak":[0.0849],"WeightedLatency":[0.3533],"GlanceStartSeconds":[558.285,559.965,565.665,569.695,575.915,577.68,579.66,581.655,583.315,587.695,589.97,592.67,597.375,600.205,602.475,604.765,608.06,610.305,612.445,617.825,619.305],"GlanceEndSeconds":[559.06,561.66,566.33,570.16,576.435,578.16,580.37,582.585,583.84,588.36,590.995,593.59,597.905,601.09,603.505,605.365,608.94,610.755,613.14,618.28,619.965]},
{"Participant":[231],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[1.37],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[376.63],"GlanceEndSeconds":[377.355]},
{"Participant":[232],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[33.68],"Vehicle":["D1"],"WeightedDisplay":[0.53],"WeightedTouch":[0.0264],"WeightedHear":[0.8444],"WeightedSpeak":[0.1292],"WeightedLatency":[0.53],"GlanceStartSeconds":[390.08,392.05,394.35,396.22,400.47,406.52,407.53,408.51,409.51,411.79,413.52,414.24,414.95,417.12,419.3,421.44,423.29],"GlanceEndSeconds":[390.72,392.48,394.82,397.19,400.74,406.95,408.03,409.18,410.72,412.53,413.88,414.54,415.82,417.55,419.86,421.84,423.76]},
{"Participant":[232],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[85.9],"Vehicle":["D1"],"WeightedDisplay":[0.4958],"WeightedTouch":[0.0086],"WeightedHear":[0.759],"WeightedSpeak":[0.0724],"WeightedLatency":[0.4958],"GlanceStartSeconds":[530.4,532.6,536.58,537.48,545.53,546.71,548.17,549.53,551.39,557.09,558.11,558.98,559.81,562.71,563.83,567.61,569.15,570.21,571.36,574.86,576.36,578.53,580.61,583.28,584.71,587.4,590.04,592.15,593.25,595.92,598.27,599.17,600.3,601.17,602.9,604.97,606.7,608.3,610.74,612.57,615.15],"GlanceEndSeconds":[530.9,533.2,536.91,537.81,546.13,547.24,548.57,551.13,553.36,557.76,558.51,559.38,561.74,563.51,567.36,568.34,569.85,571.01,572.29,575.36,576.8,580.13,582.91,583.91,585.24,589.11,591.78,592.52,594.26,596.57,598.77,599.71,600.87,602.14,604.37,605.34,607.83,609.61,611.47,614.64,616.19]},
{"Participant":[232],"TaskCode":["nav_2"],"Study":["D"],"Trial":[2],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[3.39],"Vehicle":["D1"],"WeightedDisplay":[0.4041],"WeightedTouch":[0.4484],"WeightedHear":[0.5516],"WeightedSpeak":[0],"WeightedLatency":[0.4041],"GlanceStartSeconds":[618.04,619.47],"GlanceEndSeconds":[618.26,621.43]},
{"Participant":[232],"TaskCode":["nav_2"],"Study":["D"],"Trial":[3],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[52.87],"Vehicle":["D1"],"WeightedDisplay":[0.3316],"WeightedTouch":[0.0049],"WeightedHear":[0.9041],"WeightedSpeak":[0.091],"WeightedLatency":[0.3316],"GlanceStartSeconds":[631.1,632.37,636.34,637.54,639.62,649.38,651.28,655.55,656.88,658.42,662.31,664.75,666.57,669.14,671.31,672.91,674.11,674.97,676.21,677.34,679.54],"GlanceEndSeconds":[631.74,632.94,636.94,637.99,640.05,650.45,652.02,655.95,657.38,659.22,662.61,665.31,667.87,669.8,672.57,673.57,674.54,675.67,676.81,678.84,680.61]},
{"Participant":[232],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[38.325],"Vehicle":["D1"],"WeightedDisplay":[0.4288],"WeightedTouch":[0.0171],"WeightedHear":[0.8806],"WeightedSpeak":[0.1023],"WeightedLatency":[0.4288],"GlanceStartSeconds":[770.965,772.305,774.885,775.61,776.44,777.565,780.105,780.945,785.1,786.55,787.58,788.415,789.82,790.72,791.56,793.45,795.46,796.925,797.73,798.82,800.555,801.93,803.345,804.27,806.175,808.12],"GlanceEndSeconds":[771.51,773.105,775.445,776.045,777.105,778.035,780.525,781.395,785.58,787.07,788.045,789.515,790.405,791.205,793.15,794.86,796.56,797.39,797.95,800.34,801.655,802.495,803.765,805.435,806.82,808.735]},
{"Participant":[232],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[1.49],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[299.495],"GlanceEndSeconds":[300.465]},
{"Participant":[233],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[53],"TaskDurationSeconds":[37.03],"Vehicle":["D1"],"WeightedDisplay":[0.4683],"WeightedTouch":[0.0934],"WeightedHear":[0.7672],"WeightedSpeak":[0.1393],"WeightedLatency":[0.4683],"GlanceStartSeconds":[317.56,327.31,329.14,337.3,339.07,341.4],"GlanceEndSeconds":[318.09,328.04,329.71,338.6,340.1,342.03]},
{"Participant":[233],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[53],"TaskDurationSeconds":[54.29],"Vehicle":["D1"],"WeightedDisplay":[0.4161],"WeightedTouch":[0.0077],"WeightedHear":[0.9077],"WeightedSpeak":[0.0845],"WeightedLatency":[0.4161],"GlanceStartSeconds":[444.47,446.15,455.75,457.69,460.02,461.46,464.37,466.29,470.98,474.23,476.2,478.5,480.44,482.54,484.4,485.73,491.94],"GlanceEndSeconds":[444.9,446.65,456.58,458.13,460.49,462.32,465.89,467.25,471.51,475.4,477.4,479.47,481.1,483.57,484.9,486.23,492.29]},
{"Participant":[233],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[53],"TaskDurationSeconds":[29.14],"Vehicle":["D1"],"WeightedDisplay":[0.4952],"WeightedTouch":[0.0312],"WeightedHear":[0.8408],"WeightedSpeak":[0.128],"WeightedLatency":[0.4952],"GlanceStartSeconds":[579.46,595,597.36,599.77,601.06],"GlanceEndSeconds":[579.93,595.6,597.86,600.34,601.62]},
{"Participant":[233],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[53],"TaskDurationSeconds":[1.825],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[523.57],"GlanceEndSeconds":[524.53]},
{"Participant":[234],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[65],"TaskDurationSeconds":[4.76],"Vehicle":["D1"],"WeightedDisplay":[0.3908],"WeightedTouch":[0.334],"WeightedHear":[0.3992],"WeightedSpeak":[0.2668],"WeightedLatency":[0.3908],"GlanceStartSeconds":[275.57],"GlanceEndSeconds":[275.97]},
{"Participant":[234],"TaskCode":["nav_1"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[65],"TaskDurationSeconds":[35.98],"Vehicle":["D1"],"WeightedDisplay":[0.4711],"WeightedTouch":[0.0767],"WeightedHear":[0.7679],"WeightedSpeak":[0.1554],"WeightedLatency":[0.4711],"GlanceStartSeconds":[309.93,315.07],"GlanceEndSeconds":[310.5,316.3]},
{"Participant":[234],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[65],"TaskDurationSeconds":[54.23],"Vehicle":["D1"],"WeightedDisplay":[0.3695],"WeightedTouch":[0.0369],"WeightedHear":[0.8641],"WeightedSpeak":[0.099],"WeightedLatency":[0.3695],"GlanceStartSeconds":[436.505,437.855,447.74,449.42,450.81,452.165,462.83,468.455],"GlanceEndSeconds":[437.435,438.87,448.755,450.14,451.695,452.645,463.63,468.985]},
{"Participant":[234],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[65],"TaskDurationSeconds":[3.78],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[403.69,405.88],"GlanceEndSeconds":[404.67,406.765]},
{"Participant":[235],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[26.63],"Vehicle":["D1"],"WeightedDisplay":[0.7326],"WeightedTouch":[0.0447],"WeightedHear":[0.8644],"WeightedSpeak":[0.0909],"WeightedLatency":[0.7326],"GlanceStartSeconds":[265.105,266.69,268.48,270.31,271.64,273.2,274.52,276.8,279.29,279.95,281.9,283.5,288.21,289.34],"GlanceEndSeconds":[265.99,268.05,269.83,271.12,272.63,274,274.85,278.28,279.66,280.64,282.92,284.8,288.74,290.93]},
{"Participant":[235],"TaskCode":["nav_1"],"Study":["D"],"Trial":[2],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[34.26],"Vehicle":["D1"],"WeightedDisplay":[0.5257],"WeightedTouch":[0.0161],"WeightedHear":[0.8503],"WeightedSpeak":[0.1337],"WeightedLatency":[0.5257],"GlanceStartSeconds":[306.42,308.22,312.51,316.34,323.69,327.21,331.81,335.89,336.97,340.57],"GlanceEndSeconds":[307.04,308.79,313.41,316.82,324.21,327.75,333.12,336.34,338.13,340.68]},
{"Participant":[235],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[54.06],"Vehicle":["D1"],"WeightedDisplay":[0.3912],"WeightedTouch":[0.0376],"WeightedHear":[0.8824],"WeightedSpeak":[0.0801],"WeightedLatency":[0.3912],"GlanceStartSeconds":[458.5,461.77,467.14,470.38,473.45,476.26,478.25,480.47,482.31,484.47,487.97,490.4,492.86,494.78,499.48,500.96,503.06,506.56,509.93,511.67],"GlanceEndSeconds":[459,462.7,467.74,471.24,473.95,476.76,478.75,480.97,483.75,485.5,488.37,490.9,494.4,495.78,499.91,501.73,503.59,507.36,510.43,512.41]},
{"Participant":[235],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[1.725],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[489.54],"GlanceEndSeconds":[490.65]},
{"Participant":[236],"TaskCode":["nav_1"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[26.46],"Vehicle":["D1"],"WeightedDisplay":[0.4289],"WeightedTouch":[0.2453],"WeightedHear":[0.5488],"WeightedSpeak":[0.1353],"WeightedLatency":[0.4289],"GlanceStartSeconds":[232.195,248.425,249.76,251.015,252.625,253.27,253.865,255.53],"GlanceEndSeconds":[232.57,248.95,250.15,251.76,253.085,253.665,254.215,255.82]},
{"Participant":[236],"TaskCode":["nav_1"],"Study":["D"],"Trial":[2],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[29.36],"Vehicle":["D1"],"WeightedDisplay":[0.4666],"WeightedTouch":[0.0351],"WeightedHear":[0.8198],"WeightedSpeak":[0.1451],"WeightedLatency":[0.4666],"GlanceStartSeconds":[271.995,279.205,283.905],"GlanceEndSeconds":[272.42,279.89,284.405]},
{"Participant":[236],"TaskCode":["nav_2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[57.55],"Vehicle":["D1"],"WeightedDisplay":[0.3946],"WeightedTouch":[0.0281],"WeightedHear":[0.899],"WeightedSpeak":[0.0728],"WeightedLatency":[0.3946],"GlanceStartSeconds":[395.06,404.02,415.43,416.65,418.41,421.1,426.45,428.38,429.68,431.09,434.89,443.36,449.88,451.3],"GlanceEndSeconds":[395.4,404.35,416.23,417.85,419.74,422.04,427.71,429.28,430.48,431.69,435.39,443.69,450.45,451.93]},
{"Participant":[236],"TaskCode":["nav_3"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[50.95],"Vehicle":["D1"],"WeightedDisplay":[0.3784],"WeightedTouch":[0.0377],"WeightedHear":[0.8583],"WeightedSpeak":[0.104],"WeightedLatency":[0.3784],"GlanceStartSeconds":[545.11,558.38,566.62,569.34,574.84,585.86],"GlanceEndSeconds":[545.34,558.81,567.69,570.14,575.74,586.33]},
{"Participant":[236],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[3.07],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[440.2],"GlanceEndSeconds":[440.8]},
{"Participant":[237],"TaskCode":["radio_m2"],"Study":["D"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[1.68],"Vehicle":["D1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[350.95,352.345],"GlanceEndSeconds":[351.845,352.63]},
{"Participant":[238],"TaskCode":["phonemanual_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[23.39],"Vehicle":["E1"],"WeightedDisplay":[0.0765],"WeightedTouch":[0.9235],"WeightedHear":[0.0765],"WeightedSpeak":[0],"WeightedLatency":[0.0765],"GlanceStartSeconds":[276.09,277.47,279.87,281.7,283.23,284.77,286.37,287.17,288.43,290.27,291.43,293.07,295,295.93,296.87,298.63],"GlanceEndSeconds":[276.6,278.97,281.2,282.83,284.23,285.8,286.73,287.9,289.83,290.87,292.37,294.57,295.67,296.57,298.23,299.48]},
{"Participant":[238],"TaskCode":["phonemanual_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[30.32],"Vehicle":["E1"],"WeightedDisplay":[0.092],"WeightedTouch":[0.908],"WeightedHear":[0.092],"WeightedSpeak":[0],"WeightedLatency":[0.092],"GlanceStartSeconds":[357.76,358.47,359.83,361.33,365.23,368.07,369.93,371.93,373.23,376.3,377.97,382.1,384.4,386.77],"GlanceEndSeconds":[358.07,358.97,360.33,361.8,366.47,368.53,370.47,372.6,375.03,377.63,378.37,383.1,386.4,388.07]},
{"Participant":[238],"TaskCode":["phonemanual_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[33.6],"Vehicle":["E1"],"WeightedDisplay":[0.0908],"WeightedTouch":[0.9092],"WeightedHear":[0.0908],"WeightedSpeak":[0],"WeightedLatency":[0.0908],"GlanceStartSeconds":[1186.64,1187.745,1189.715,1191.77,1194.335,1195.67,1197.51,1198.89,1200.74,1201.84,1202.885,1205.37,1206.605,1207.855,1209.435,1211.085,1213.855,1215.97,1218,1219.165],"GlanceEndSeconds":[1186.875,1189.2,1190.75,1192.8,1195.07,1196.785,1198.325,1199.51,1201.455,1202.425,1204.17,1205.95,1207.605,1209.105,1210.27,1213.12,1214.17,1216.49,1218.765,1219.865]},
{"Participant":[238],"TaskCode":["phonemanual_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[32.85],"Vehicle":["E1"],"WeightedDisplay":[0.2846],"WeightedTouch":[0.7154],"WeightedHear":[0.2846],"WeightedSpeak":[0],"WeightedLatency":[0.2846],"GlanceStartSeconds":[1277.73,1279.1,1281.245,1285.345,1287.57,1288.98,1289.99,1292.155,1295.385,1296.92,1298.24,1300,1303.36,1308.06],"GlanceEndSeconds":[1278.26,1279.46,1282.065,1286.625,1287.96,1289.535,1290.8,1292.86,1296.17,1297.79,1299.245,1301.435,1304.67,1310.45]},
{"Participant":[238],"TaskCode":["phonevoice_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[11.2],"Vehicle":["E1"],"WeightedDisplay":[0.6879],"WeightedTouch":[0],"WeightedHear":[0.8143],"WeightedSpeak":[0.1857],"WeightedLatency":[0.6879],"GlanceStartSeconds":[1424.43,1427.07,1428.73],"GlanceEndSeconds":[1425.4,1427.73,1429.045]},
{"Participant":[238],"TaskCode":["phonevoice_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[9.05],"Vehicle":["E1"],"WeightedDisplay":[0.6077],"WeightedTouch":[0],"WeightedHear":[0.7762],"WeightedSpeak":[0.2238],"WeightedLatency":[0.6077],"GlanceStartSeconds":[1486.33,1492.4],"GlanceEndSeconds":[1486.77,1492.9]},
{"Participant":[238],"TaskCode":["phonevoice_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.42],"Vehicle":["E1"],"WeightedDisplay":[0.7652],"WeightedTouch":[0],"WeightedHear":[0.8696],"WeightedSpeak":[0.1304],"WeightedLatency":[0.7652],"GlanceStartSeconds":[302.57,305.17,306.57,308.87],"GlanceEndSeconds":[303.2,305.6,306.9,309.57]},
{"Participant":[238],"TaskCode":["phonevoice_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[18.635],"Vehicle":["E1"],"WeightedDisplay":[0.8208],"WeightedTouch":[0],"WeightedHear":[0.905],"WeightedSpeak":[0.095],"WeightedLatency":[0.8208],"GlanceStartSeconds":[378.53,381.43,383.9,385.43,387.07],"GlanceEndSeconds":[379.1,382.1,384.33,386.07,387.5]},
{"Participant":[239],"TaskCode":["phonemanual_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[32.68],"Vehicle":["E1"],"WeightedDisplay":[0.033],"WeightedTouch":[0.967],"WeightedHear":[0.033],"WeightedSpeak":[0],"WeightedLatency":[0.033],"GlanceStartSeconds":[203.05,204.505,205.32,206.105,207.39,208.135,209.29,210.535,211.59,212.775,215.155,216.035,217.59,220.29,223.575,224.805,225.955,226.905,228.755,229.62,232.375,233.305,234.375],"GlanceEndSeconds":[203.49,205.005,205.755,206.905,207.92,208.975,210.075,211.375,212.49,213.12,215.575,217.29,219.975,221.955,224.12,225.62,226.635,228.435,229.255,232.135,232.705,234.105,235.69]},
{"Participant":[239],"TaskCode":["phonemanual_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[25.76],"Vehicle":["E1"],"WeightedDisplay":[0.1266],"WeightedTouch":[0.8734],"WeightedHear":[0.1266],"WeightedSpeak":[0],"WeightedLatency":[0.1266],"GlanceStartSeconds":[301.55,302.04,303.085,305.23,306.1,307.13,308.9,310.17,311.1,313.2,314.03,315.13,316.07,316.93,317.93,319.37,320.33,322.1,323.4,325.1,327.3],"GlanceEndSeconds":[301.7,302.475,305,305.83,306.97,308.63,309.43,310.83,311.93,313.57,314.73,315.83,316.57,317.67,318.97,319.73,321.87,323.17,324.8,327.1,327.31]},
{"Participant":[239],"TaskCode":["phonemanual_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[21.56],"Vehicle":["E1"],"WeightedDisplay":[0.1132],"WeightedTouch":[0.8868],"WeightedHear":[0.1132],"WeightedSpeak":[0],"WeightedLatency":[0.1132],"GlanceStartSeconds":[1125.14,1126.045,1128.58,1129.81,1131.565,1132.48,1133.58,1134.625,1136.28,1137.465,1139.41,1141.265,1142.98,1144.765,1145.31],"GlanceEndSeconds":[1125.61,1127.425,1129.165,1130.745,1132.045,1133.21,1134.095,1135.61,1136.845,1138.845,1140.765,1142.68,1143.665,1145.145,1146.51]},
{"Participant":[239],"TaskCode":["phonemanual_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.27],"Vehicle":["E1"],"WeightedDisplay":[0.069],"WeightedTouch":[0.931],"WeightedHear":[0.069],"WeightedSpeak":[0],"WeightedLatency":[0.069],"GlanceStartSeconds":[1212.355,1213.43,1215.57,1216.2,1217.2,1218.37,1219.27,1220.33,1221.13,1222.33,1223.73,1225.47,1226.07,1227.57,1228.5,1229.87,1230.7],"GlanceEndSeconds":[1212.63,1215.2,1215.87,1216.57,1218.03,1219.03,1219.67,1220.8,1221.9,1223.53,1224.3,1225.73,1227.33,1228.3,1229.53,1230.4,1231.53]},
{"Participant":[239],"TaskCode":["phonevoice_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[9.215],"Vehicle":["E1"],"WeightedDisplay":[0.6544],"WeightedTouch":[0],"WeightedHear":[0.8171],"WeightedSpeak":[0.1829],"WeightedLatency":[0.6544],"GlanceStartSeconds":[1152.54,1156,1157.14,1158.14,1159.6,1160.74],"GlanceEndSeconds":[1153.34,1156.9,1157.6,1159.27,1160.54,1160.97]},
{"Participant":[239],"TaskCode":["phonevoice_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.905],"Vehicle":["E1"],"WeightedDisplay":[0.8057],"WeightedTouch":[0],"WeightedHear":[0.8969],"WeightedSpeak":[0.1031],"WeightedLatency":[0.8057],"GlanceStartSeconds":[1224.03,1229.1,1232.37,1234.02,1235.86,1237.16,1238.39,1239.62],"GlanceEndSeconds":[1224.3,1229.7,1233.1,1234.99,1236.46,1238.09,1239.32,1239.935]},
{"Participant":[239],"TaskCode":["phonevoice_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.675],"Vehicle":["E1"],"WeightedDisplay":[0.797],"WeightedTouch":[0],"WeightedHear":[0.8752],"WeightedSpeak":[0.1248],"WeightedLatency":[0.797],"GlanceStartSeconds":[234.57,236.92,240.8,242.46,243.46,244.33,244.87,245.7,246.2,247.28,249.51,250.21,250.85,252.05,252.73],"GlanceEndSeconds":[234.94,237.56,241.81,243.19,244.09,244.63,245.13,245.93,246.8,249.15,249.91,250.51,251.65,252.31,253.65]},
{"Participant":[239],"TaskCode":["phonevoice_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[7.975],"Vehicle":["E1"],"WeightedDisplay":[0.6063],"WeightedTouch":[0],"WeightedHear":[0.7944],"WeightedSpeak":[0.2056],"WeightedLatency":[0.6063],"GlanceStartSeconds":[314.43,320.13,321.07],"GlanceEndSeconds":[314.9,320.8,321.87]},
{"Participant":[240],"TaskCode":["phonemanual_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[17.79],"Vehicle":["E1"],"WeightedDisplay":[0.136],"WeightedTouch":[0.864],"WeightedHear":[0.136],"WeightedSpeak":[0],"WeightedLatency":[0.136],"GlanceStartSeconds":[220.71,222.7,225.8,226.97,227.97,229.4,230.67,232.13,234.2,235.73],"GlanceEndSeconds":[221.87,223.73,226.6,227.57,228.9,230.17,231.7,233.77,235.17,237.43]},
{"Participant":[240],"TaskCode":["phonemanual_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[16.32],"Vehicle":["E1"],"WeightedDisplay":[0.258],"WeightedTouch":[0.742],"WeightedHear":[0.258],"WeightedSpeak":[0],"WeightedLatency":[0.258],"GlanceStartSeconds":[302.03,303.68,305.21,306.71,308.01,308.81,310.04,311.31,313.88,315.675,317.31],"GlanceEndSeconds":[302.98,304.31,305.84,307.64,308.51,309.81,311.04,313.01,315.34,316.95,318.055]},
{"Participant":[240],"TaskCode":["phonemanual_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[18.37],"Vehicle":["E1"],"WeightedDisplay":[0.1285],"WeightedTouch":[0.8715],"WeightedHear":[0.1285],"WeightedSpeak":[0],"WeightedLatency":[0.1285],"GlanceStartSeconds":[1078.43,1080.04,1081.63,1082.5,1083.93,1085.76,1086.9,1088.66,1090.06,1091.2,1092.73,1094.5],"GlanceEndSeconds":[1079.64,1080.97,1082.19,1083.69,1085.13,1086.6,1088.19,1089.73,1090.87,1092.49,1093.99,1096.69]},
{"Participant":[240],"TaskCode":["phonemanual_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.76],"Vehicle":["E1"],"WeightedDisplay":[0.0425],"WeightedTouch":[0.9575],"WeightedHear":[0.0425],"WeightedSpeak":[0],"WeightedLatency":[0.0425],"GlanceStartSeconds":[1156.75,1158.37,1159.43,1160.47,1162,1162.9,1163.83,1165.06,1167.7,1169.73,1171.4],"GlanceEndSeconds":[1158.07,1159.03,1159.73,1161.23,1162.5,1163.53,1164.76,1167.3,1169.3,1170.93,1172.51]},
{"Participant":[240],"TaskCode":["phonevoice_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[10.805],"Vehicle":["E1"],"WeightedDisplay":[0.5673],"WeightedTouch":[0],"WeightedHear":[0.7085],"WeightedSpeak":[0.2915],"WeightedLatency":[0.5673],"GlanceStartSeconds":[1104.88,1113.17,1114.47,1115.43],"GlanceEndSeconds":[1105.03,1113.77,1115.2,1115.685]},
{"Participant":[240],"TaskCode":["phonevoice_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[9.285],"Vehicle":["E1"],"WeightedDisplay":[0.5229],"WeightedTouch":[0],"WeightedHear":[0.6887],"WeightedSpeak":[0.3113],"WeightedLatency":[0.5229],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[240],"TaskCode":["phonevoice_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[13.45],"Vehicle":["E1"],"WeightedDisplay":[0.7234],"WeightedTouch":[0],"WeightedHear":[0.8074],"WeightedSpeak":[0.1926],"WeightedLatency":[0.7234],"GlanceStartSeconds":[174.9,179.8,181.3,182.62,183.82,185.28,187.33],"GlanceEndSeconds":[175.17,180.33,182.2,183.48,184.8,186.32,187.6]},
{"Participant":[240],"TaskCode":["phonevoice_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[10.68],"Vehicle":["E1"],"WeightedDisplay":[0.5684],"WeightedTouch":[0],"WeightedHear":[0.7172],"WeightedSpeak":[0.2828],"WeightedLatency":[0.5684],"GlanceStartSeconds":[253.46,260.45,262.81],"GlanceEndSeconds":[253.62,261.12,263.35]},
{"Participant":[241],"TaskCode":["phonemanual_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[25.1],"Vehicle":["E1"],"WeightedDisplay":[0.0327],"WeightedTouch":[0.9673],"WeightedHear":[0.0327],"WeightedSpeak":[0],"WeightedLatency":[0.0327],"GlanceStartSeconds":[369.37,371.18,372.51,373.91,375.75,377.61,379.21,380.55,382.25,384.08,386.11,387.85,389.11,390.88,392.5],"GlanceEndSeconds":[369.71,371.98,373.31,375.31,377.01,378.61,380.11,381.85,383.68,385.75,387.55,388.61,390.18,392.1,394.33]},
{"Participant":[241],"TaskCode":["phonemanual_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[32.11],"Vehicle":["E1"],"WeightedDisplay":[0.1127],"WeightedTouch":[0.8907],"WeightedHear":[0.1127],"WeightedSpeak":[0],"WeightedLatency":[0.1127],"GlanceStartSeconds":[452.43,453.545,455.025,456.65,458.705,460.53,462.26,464.465,466.245,468.33,470.395,472.405,474.735,476.54,478.91,480.13,481.09,482.715],"GlanceEndSeconds":[452.72,454.72,455.945,457.56,459.895,461.6,463.74,465.585,467.565,469.885,471.805,474.095,476.16,478.295,479.745,480.63,482.225,483.86]},
{"Participant":[241],"TaskCode":["phonemanual_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.69],"Vehicle":["E1"],"WeightedDisplay":[0.1447],"WeightedTouch":[0.8553],"WeightedHear":[0.1447],"WeightedSpeak":[0],"WeightedLatency":[0.1447],"GlanceStartSeconds":[1045.52,1046.485,1048.355,1049.785,1051.525,1053.44,1055.54,1056.99,1059.26,1061.72,1062.99],"GlanceEndSeconds":[1045.715,1047.965,1049.315,1051.065,1052.99,1054.79,1056.36,1058.725,1061.065,1062.62,1064.585]},
{"Participant":[241],"TaskCode":["phonemanual_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.44],"Vehicle":["E1"],"WeightedDisplay":[0.1281],"WeightedTouch":[0.8719],"WeightedHear":[0.1281],"WeightedSpeak":[0],"WeightedLatency":[0.1281],"GlanceStartSeconds":[1125.11,1126.415,1128.435,1130.455,1132.1,1134.03,1136.16,1137.865,1140.525,1141.92,1144.26],"GlanceEndSeconds":[1125.43,1127.71,1129.17,1131.265,1132.975,1135.62,1137.33,1139.765,1141.485,1143.65,1144.55]},
{"Participant":[241],"TaskCode":["phonevoice_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[17.355],"Vehicle":["E1"],"WeightedDisplay":[0.7871],"WeightedTouch":[0],"WeightedHear":[0.8787],"WeightedSpeak":[0.1213],"WeightedLatency":[0.7871],"GlanceStartSeconds":[1323.13,1325.57,1327.51],"GlanceEndSeconds":[1324.135,1326.185,1328.25]},
{"Participant":[241],"TaskCode":["phonevoice_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.68],"Vehicle":["E1"],"WeightedDisplay":[0.7752],"WeightedTouch":[0],"WeightedHear":[0.8731],"WeightedSpeak":[0.1269],"WeightedLatency":[0.7752],"GlanceStartSeconds":[1400.73,1402.91],"GlanceEndSeconds":[1402.01,1403.9]},
{"Participant":[241],"TaskCode":["phonevoice_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[9.98],"Vehicle":["E1"],"WeightedDisplay":[0.6283],"WeightedTouch":[0],"WeightedHear":[0.7826],"WeightedSpeak":[0.2174],"WeightedLatency":[0.6283],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[241],"TaskCode":["phonevoice_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[13.895],"Vehicle":["E1"],"WeightedDisplay":[0.7737],"WeightedTouch":[0],"WeightedHear":[0.8813],"WeightedSpeak":[0.1187],"WeightedLatency":[0.7737],"GlanceStartSeconds":[207.54],"GlanceEndSeconds":[207.97]},
{"Participant":[242],"TaskCode":["phonemanual_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[38.76],"Vehicle":["E1"],"WeightedDisplay":[0.1592],"WeightedTouch":[0.8408],"WeightedHear":[0.1592],"WeightedSpeak":[0],"WeightedLatency":[0.1592],"GlanceStartSeconds":[455.13,456.3,457.13,457.87,459.23,460.7,461.97,464.4,466.37,468.47,470.97,472.87,475.07,477.73,479.83,481.63,483.93,486.1,488.33,490.3,491.7],"GlanceEndSeconds":[455.73,456.9,457.67,458.9,460.37,461.67,463.4,466.03,467.53,470.4,472.37,474.23,477.17,479.03,481.1,483.5,485.8,487.87,490.03,491.2,493.47]},
{"Participant":[242],"TaskCode":["phonemanual_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[37.86],"Vehicle":["E1"],"WeightedDisplay":[0.3592],"WeightedTouch":[0.6408],"WeightedHear":[0.3592],"WeightedSpeak":[0],"WeightedLatency":[0.3592],"GlanceStartSeconds":[1116.63,1118.24,1118.91,1119.71,1122.85,1124.88,1125.85,1126.92,1128.28,1129.82,1130.62,1131.68,1134.45,1136.62,1139.05,1141.79,1143.8,1145.6,1147.8,1149.64,1150.67,1153.44],"GlanceEndSeconds":[1118.01,1118.68,1119.34,1120.68,1124.48,1125.48,1126.55,1127.72,1129.45,1130.42,1131.32,1133.92,1136.22,1138.25,1141.12,1143.26,1145.14,1147.57,1148.77,1150.07,1153.24,1154.3]},
{"Participant":[242],"TaskCode":["phonemanual_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[26.75],"Vehicle":["E1"],"WeightedDisplay":[0.1279],"WeightedTouch":[0.8721],"WeightedHear":[0.1279],"WeightedSpeak":[0],"WeightedLatency":[0.1279],"GlanceStartSeconds":[1217.42,1217.9,1219.5,1221.6,1223.6,1225.7,1227.74,1229.74,1232.27,1234.2,1235.94,1237.6,1239.74,1241.14,1242.04,1242.97],"GlanceEndSeconds":[1217.52,1219.04,1220.5,1223.1,1225.04,1227.27,1229.14,1231.07,1233.7,1235.57,1236.9,1239.37,1240.87,1241.64,1242.6,1243.94]},
{"Participant":[242],"TaskCode":["phonevoice_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[13.14],"Vehicle":["E1"],"WeightedDisplay":[0.7557],"WeightedTouch":[0],"WeightedHear":[0.8737],"WeightedSpeak":[0.1263],"WeightedLatency":[0.7557],"GlanceStartSeconds":[1367.575,1372.9,1376.845,1379.06],"GlanceEndSeconds":[1368.09,1374.035,1378.515,1380.255]},
{"Participant":[242],"TaskCode":["phonevoice_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[16.63],"Vehicle":["E1"],"WeightedDisplay":[0.7766],"WeightedTouch":[0],"WeightedHear":[0.8725],"WeightedSpeak":[0.1275],"WeightedLatency":[0.7766],"GlanceStartSeconds":[1442.34,1456.735],"GlanceEndSeconds":[1442.745,1457.57]},
{"Participant":[242],"TaskCode":["phonevoice_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.17],"Vehicle":["E1"],"WeightedDisplay":[0.7877],"WeightedTouch":[0],"WeightedHear":[0.8846],"WeightedSpeak":[0.1154],"WeightedLatency":[0.7877],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[242],"TaskCode":["phonevoice_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[8.97],"Vehicle":["E1"],"WeightedDisplay":[0.5942],"WeightedTouch":[0],"WeightedHear":[0.7625],"WeightedSpeak":[0.2375],"WeightedLatency":[0.5942],"GlanceStartSeconds":[231.355,232.515,233.68],"GlanceEndSeconds":[231.99,233.05,233.915]},
{"Participant":[243],"TaskCode":["phonemanual_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[20.56],"Vehicle":["E1"],"WeightedDisplay":[0.2709],"WeightedTouch":[0.7291],"WeightedHear":[0.2709],"WeightedSpeak":[0],"WeightedLatency":[0.2709],"GlanceStartSeconds":[198.78,200.03,202.97,204,206.5,207.9,209.27,211.3,213.37,215.47,218.13],"GlanceEndSeconds":[199.3,202.3,203.6,205.5,207.23,208.8,210.6,212.6,214.93,217.67,219.27]},
{"Participant":[243],"TaskCode":["phonemanual_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[17.12],"Vehicle":["E1"],"WeightedDisplay":[0.0888],"WeightedTouch":[0.9112],"WeightedHear":[0.0888],"WeightedSpeak":[0],"WeightedLatency":[0.0888],"GlanceStartSeconds":[276.47,277.97,279.73,281.13,283.13,284.53,286.3,288.37,290.77,293.37],"GlanceEndSeconds":[276.87,279.1,280.63,282.17,283.8,285.27,287.83,290.23,292.97,293.59]},
{"Participant":[243],"TaskCode":["phonemanual_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[23.32],"Vehicle":["E1"],"WeightedDisplay":[0.0862],"WeightedTouch":[0.9138],"WeightedHear":[0.0862],"WeightedSpeak":[0],"WeightedLatency":[0.0862],"GlanceStartSeconds":[1025.49,1026.525,1029.495,1031.32,1032.705,1034.975,1036.765,1038.51,1040.115,1041.375,1042.61,1044.925,1047],"GlanceEndSeconds":[1026.01,1029.025,1030.895,1032.095,1034.46,1036.395,1037.4,1039.32,1040.955,1042.03,1044.485,1046.585,1048.34]},
{"Participant":[243],"TaskCode":["phonemanual_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[38.13],"Vehicle":["E1"],"WeightedDisplay":[0.0755],"WeightedTouch":[0.9245],"WeightedHear":[0.0755],"WeightedSpeak":[0],"WeightedLatency":[0.0755],"GlanceStartSeconds":[1107.11,1108.775,1109.815,1110.875,1113.815,1114.88,1116.335,1118.265,1119.92,1121.44,1123.455,1126.505,1127.97,1129.715,1131.025,1132.395,1134.475,1136.095,1138.395,1140.415,1142.18,1144.76],"GlanceEndSeconds":[1107.995,1109.195,1110.435,1111.65,1114.455,1115.815,1117.32,1118.925,1120.535,1122.085,1124.365,1127.095,1128.92,1130.255,1131.65,1133.855,1135.745,1137.655,1139.73,1141.42,1144.23,1145.24]},
{"Participant":[243],"TaskCode":["phonevoice_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[8.77],"Vehicle":["E1"],"WeightedDisplay":[0.6021],"WeightedTouch":[0],"WeightedHear":[0.7879],"WeightedSpeak":[0.2121],"WeightedLatency":[0.6021],"GlanceStartSeconds":[1110.15],"GlanceEndSeconds":[1110.4]},
{"Participant":[243],"TaskCode":["phonevoice_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[8.39],"Vehicle":["E1"],"WeightedDisplay":[0.618],"WeightedTouch":[0],"WeightedHear":[0.801],"WeightedSpeak":[0.199],"WeightedLatency":[0.618],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[243],"TaskCode":["phonevoice_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[10.505],"Vehicle":["E1"],"WeightedDisplay":[0.6545],"WeightedTouch":[0],"WeightedHear":[0.7911],"WeightedSpeak":[0.2089],"WeightedLatency":[0.6545],"GlanceStartSeconds":[91.535],"GlanceEndSeconds":[92.415]},
{"Participant":[243],"TaskCode":["phonevoice_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[10.06],"Vehicle":["E1"],"WeightedDisplay":[0.6123],"WeightedTouch":[0],"WeightedHear":[0.7614],"WeightedSpeak":[0.2386],"WeightedLatency":[0.6123],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[244],"TaskCode":["phonemanual_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[29.66],"Vehicle":["E1"],"WeightedDisplay":[0.2724],"WeightedTouch":[0.7276],"WeightedHear":[0.2724],"WeightedSpeak":[0],"WeightedLatency":[0.2724],"GlanceStartSeconds":[271.01,272.155,273.585,274.835,276.135,277.435,278.37,279.97,281.07,282.035,282.9,283.67,284.435,285.8,288.135,288.9,289.835,291.135,292.27,293.255,294.9,298.235,299.47],"GlanceEndSeconds":[271.655,273.055,274.4,275.735,277.1,278.155,278.935,280.355,281.515,282.6,283.37,283.97,284.87,286.5,288.615,289.555,290.815,291.635,292.855,293.87,296.37,298.9,300.57]},
{"Participant":[244],"TaskCode":["phonemanual_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[31.52],"Vehicle":["E1"],"WeightedDisplay":[0.0847],"WeightedTouch":[0.9153],"WeightedHear":[0.0847],"WeightedSpeak":[0],"WeightedLatency":[0.0847],"GlanceStartSeconds":[366.38,367.51,368.54,369.58,370.84,372.61,374.725,376.025,376.96,378.095,379.48,381.115,382.33,383.615,384.58,385.815,387.645,388.745,389.915,391.345,392.495,393.83,395.445,397.23],"GlanceEndSeconds":[367.11,368.31,369.26,370.41,371.595,373.64,375.21,376.56,377.74,379.14,380.41,381.83,383.315,384.115,385.445,387.145,388.28,389.315,391.03,392.215,393.415,394.98,396.945,397.41]},
{"Participant":[244],"TaskCode":["phonemanual_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[48.35],"Vehicle":["E1"],"WeightedDisplay":[0.0776],"WeightedTouch":[0.9224],"WeightedHear":[0.0776],"WeightedSpeak":[0],"WeightedLatency":[0.0776],"GlanceStartSeconds":[1138.47,1139.57,1140.615,1142.915,1145.2,1147.5,1149.45,1150.57,1151.5,1152.77,1153.9,1154.915,1156.33,1157.57,1158.75,1159.93,1160.83,1162.53,1163.585,1165.1,1167,1168.65,1169.43,1170.9,1172.115,1173.75,1175.085,1176.83,1178.215,1183.555,1184.97],"GlanceEndSeconds":[1138.815,1140.4,1142.33,1143.95,1146.35,1148.385,1150.27,1151.015,1152.485,1153.3,1154.515,1156.05,1157.215,1158.45,1159.7,1160.55,1162.285,1163.33,1164.87,1166.715,1168.33,1169.13,1170.43,1171.815,1173.57,1174.615,1176.385,1177.83,1179.4,1184.385,1186.555]},
{"Participant":[244],"TaskCode":["phonemanual_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[37.08],"Vehicle":["E1"],"WeightedDisplay":[0.0523],"WeightedTouch":[0.9477],"WeightedHear":[0.0523],"WeightedSpeak":[0],"WeightedLatency":[0.0523],"GlanceStartSeconds":[1247.67,1248.83,1249.9,1252.97,1255.885,1257.27,1258.13,1259.83,1260.77,1262.07,1262.8,1264.4,1265.37,1266.5,1267.4,1269.13,1270,1271.4,1272.27,1273.5,1274.35,1275.485,1277.43,1278.485,1280.77,1281.97,1282.885],"GlanceEndSeconds":[1248.4,1249.67,1250.985,1253.7,1256.585,1257.83,1259.17,1260.385,1261.63,1262.585,1263.485,1265.1,1266.13,1267.1,1268.415,1269.615,1270.93,1272.07,1273.23,1273.97,1275.1,1277.1,1278.25,1280.03,1281.47,1282.55,1284.715]},
{"Participant":[244],"TaskCode":["phonevoice_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[9.53],"Vehicle":["E1"],"WeightedDisplay":[0.6516],"WeightedTouch":[0],"WeightedHear":[0.8116],"WeightedSpeak":[0.1884],"WeightedLatency":[0.6516],"GlanceStartSeconds":[1225.685,1227.7,1230.67,1231.77,1233.1,1234.8],"GlanceEndSeconds":[1226.07,1228.07,1231.43,1232.53,1234.5,1235.215]},
{"Participant":[244],"TaskCode":["phonevoice_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[16.02],"Vehicle":["E1"],"WeightedDisplay":[0.8296],"WeightedTouch":[0],"WeightedHear":[0.9245],"WeightedSpeak":[0.0755],"WeightedLatency":[0.8296],"GlanceStartSeconds":[1306.71,1308.7,1309.47,1311.93,1313.43,1315.53,1317.53,1319.53,1321.67,1322.6],"GlanceEndSeconds":[1306.9,1309.03,1310.07,1312.8,1314.37,1316.93,1319.03,1320.73,1322.27,1322.73]},
{"Participant":[244],"TaskCode":["phonevoice_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[10.565],"Vehicle":["E1"],"WeightedDisplay":[0.7033],"WeightedTouch":[0],"WeightedHear":[0.8495],"WeightedSpeak":[0.1505],"WeightedLatency":[0.7033],"GlanceStartSeconds":[241.335,246.63,247.37,248.17],"GlanceEndSeconds":[241.77,247.07,247.93,249]},
{"Participant":[244],"TaskCode":["phonevoice_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[8.16],"Vehicle":["E1"],"WeightedDisplay":[0.6256],"WeightedTouch":[0],"WeightedHear":[0.8254],"WeightedSpeak":[0.1746],"WeightedLatency":[0.6256],"GlanceStartSeconds":[317.33,319.77,323.17,324.23],"GlanceEndSeconds":[317.97,320.27,323.7,324.93]},
{"Participant":[245],"TaskCode":["phonemanual_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[27.75],"Vehicle":["E1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[209.34,211.38,213.79,215.72,217.54,218.92,221.29,223.56,225.22,227.36,228.89,230.29,232.49,233.83,235.61],"GlanceEndSeconds":[210.9,212.18,215.19,216.89,218.29,220.42,222.96,224.56,226.66,228.29,229.56,231.72,233.36,234.9,236.75]},
{"Participant":[245],"TaskCode":["phonemanual_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[21.96],"Vehicle":["E1"],"WeightedDisplay":[0.2673],"WeightedTouch":[0.7327],"WeightedHear":[0.2673],"WeightedSpeak":[0],"WeightedLatency":[0.2673],"GlanceStartSeconds":[303.54,309.02,310.52,313.02,316.02,317.78,319.11,323.1,324.3,325.2],"GlanceEndSeconds":[304.34,309.89,311.44,313.85,317.21,318.54,319.78,323.94,324.84,325.5]},
{"Participant":[245],"TaskCode":["phonemanual_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[31.53],"Vehicle":["E1"],"WeightedDisplay":[0.0501],"WeightedTouch":[0.9499],"WeightedHear":[0.0501],"WeightedSpeak":[0],"WeightedLatency":[0.0501],"GlanceStartSeconds":[1232.49,1233.92,1235.315,1237.145,1239.135,1240.825,1243.4,1245.105,1246.845,1249.09,1251.21,1253.385,1255.49,1256.655,1258.945,1260.965,1262.695],"GlanceEndSeconds":[1233.405,1234.61,1236.22,1238.22,1240.165,1242.385,1244.32,1246.06,1248.155,1250.545,1252.96,1254.935,1256.205,1258.14,1260.53,1262.075,1263.89]},
{"Participant":[245],"TaskCode":["phonemanual_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[29.45],"Vehicle":["E1"],"WeightedDisplay":[0.0883],"WeightedTouch":[0.9117],"WeightedHear":[0.0883],"WeightedSpeak":[0],"WeightedLatency":[0.0883],"GlanceStartSeconds":[1335.815,1337.19,1339.995,1341.765,1344.15,1346.145,1347.63,1349.125,1350.715,1352.185,1353.88,1356.22,1357.455,1359.395,1361.215,1364.07],"GlanceEndSeconds":[1336.755,1338.855,1341.25,1343.3,1345.66,1346.65,1348.59,1350.415,1351.73,1352.9,1355.865,1356.87,1359,1360.515,1362.625,1365.03]},
{"Participant":[245],"TaskCode":["phonevoice_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.545],"Vehicle":["E1"],"WeightedDisplay":[0.7739],"WeightedTouch":[0],"WeightedHear":[0.8739],"WeightedSpeak":[0.1261],"WeightedLatency":[0.7739],"GlanceStartSeconds":[1149.105,1150.585],"GlanceEndSeconds":[1149.935,1151.305]},
{"Participant":[245],"TaskCode":["phonevoice_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[8.59],"Vehicle":["E1"],"WeightedDisplay":[0.5809],"WeightedTouch":[0],"WeightedHear":[0.7584],"WeightedSpeak":[0.2416],"WeightedLatency":[0.5809],"GlanceStartSeconds":[],"GlanceEndSeconds":[]},
{"Participant":[245],"TaskCode":["phonevoice_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.19],"Vehicle":["E1"],"WeightedDisplay":[0.7594],"WeightedTouch":[0],"WeightedHear":[0.8548],"WeightedSpeak":[0.1452],"WeightedLatency":[0.7594],"GlanceStartSeconds":[257.555,259.645,261.9],"GlanceEndSeconds":[258.455,260.55,262.12]},
{"Participant":[245],"TaskCode":["phonevoice_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[8.615],"Vehicle":["E1"],"WeightedDisplay":[0.5862],"WeightedTouch":[0],"WeightedHear":[0.7574],"WeightedSpeak":[0.2426],"WeightedLatency":[0.5862],"GlanceStartSeconds":[328.385],"GlanceEndSeconds":[328.925]},
{"Participant":[246],"TaskCode":["phonemanual_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[20.04],"Vehicle":["E1"],"WeightedDisplay":[0.0993],"WeightedTouch":[0.9007],"WeightedHear":[0.0993],"WeightedSpeak":[0],"WeightedLatency":[0.0993],"GlanceStartSeconds":[174.96,176.315,178,179.67,181.775,182.81,184.475,185.845,187.53,191.745,193.215],"GlanceEndSeconds":[175.465,177.25,179.05,180.93,182.34,184.04,185.475,187.18,191.18,192.585,195]},
{"Participant":[246],"TaskCode":["phonemanual_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[26.105],"Vehicle":["E1"],"WeightedDisplay":[0.2342],"WeightedTouch":[0.7658],"WeightedHear":[0.2342],"WeightedSpeak":[0],"WeightedLatency":[0.2342],"GlanceStartSeconds":[342.775,344.86,346.2,347.5,349.57,352.585,355.485,358.085,360.415,362.645,367.7],"GlanceEndSeconds":[344.505,345.555,347.015,349.185,351.4,354.185,357.445,359.63,362.13,364.545,368.88]},
{"Participant":[246],"TaskCode":["phonemanual_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[46.525],"Vehicle":["E1"],"WeightedDisplay":[0.137],"WeightedTouch":[0.863],"WeightedHear":[0.137],"WeightedSpeak":[0],"WeightedLatency":[0.137],"GlanceStartSeconds":[1284.1,1285.38,1287.385,1289.36,1291.345,1293.88,1295.515,1297.045,1298.44,1299.79,1303.25,1304.43,1306.39,1307.655,1308.625,1310.415,1312.05,1313.995,1316.81,1318.2,1319.59,1320.82,1322.83,1324.285,1327.09,1329.185],"GlanceEndSeconds":[1284.945,1286.78,1288.705,1290.245,1292.515,1294.715,1296.345,1298.03,1299.325,1300.59,1304.015,1305.485,1307.155,1308.225,1309.715,1311.45,1313.325,1316,1317.885,1319.305,1320.42,1322.65,1323.785,1325.615,1328.74,1330.625]},
{"Participant":[246],"TaskCode":["phonemanual_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.83],"Vehicle":["E1"],"WeightedDisplay":[0.1982],"WeightedTouch":[0.8018],"WeightedHear":[0.1982],"WeightedSpeak":[0],"WeightedLatency":[0.1982],"GlanceStartSeconds":[1396.77,1398.585,1400.115,1402.06,1404.495,1406.215,1408.365,1409.845,1412.355,1414.36],"GlanceEndSeconds":[1398.195,1399.335,1401.115,1403.315,1405.095,1407.785,1409.16,1411.925,1413.915,1416.425]},
{"Participant":[246],"TaskCode":["phonevoice_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[49.43],"Vehicle":["E1"],"WeightedDisplay":[0.7773],"WeightedTouch":[0],"WeightedHear":[0.8171],"WeightedSpeak":[0.1133],"WeightedLatency":[0.7773],"GlanceStartSeconds":[1190.845,1192.85,1194.055,1205.05,1207.145,1220.015,1226.485,1227.96,1231.6],"GlanceEndSeconds":[1192.025,1193.235,1194.34,1206.055,1207.785,1221.18,1227.685,1229.525,1232.415]},
{"Participant":[246],"TaskCode":["phonevoice_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[41.95],"Vehicle":["E1"],"WeightedDisplay":[0.6946],"WeightedTouch":[0],"WeightedHear":[0.8167],"WeightedSpeak":[0.128],"WeightedLatency":[0.6946],"GlanceStartSeconds":[1285.9,1287.7,1299.34,1312.93,1319.61,1321.71,1322.85],"GlanceEndSeconds":[1286.56,1288.33,1299.88,1313.83,1320.48,1322.48,1323.28]},
{"Participant":[246],"TaskCode":["phonevoice_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[34.67],"Vehicle":["E1"],"WeightedDisplay":[0.7055],"WeightedTouch":[0],"WeightedHear":[0.8742],"WeightedSpeak":[0.1258],"WeightedLatency":[0.7055],"GlanceStartSeconds":[268.99,275.21,276.7,279.59,282.48,294.13,295.3,296.13,297.27,299.63,302.62],"GlanceEndSeconds":[269.55,275.74,277.1,280.12,282.98,294.57,295.83,296.7,298.07,300.37,303.66]},
{"Participant":[246],"TaskCode":["phonevoice_b1_accoff"],"Study":["E"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[47.45],"Vehicle":["E1"],"WeightedDisplay":[0.6636],"WeightedTouch":[0],"WeightedHear":[0.7871],"WeightedSpeak":[0.2129],"WeightedLatency":[0.6636],"GlanceStartSeconds":[306.17],"GlanceEndSeconds":[307.53]},
{"Participant":[246],"TaskCode":["phonevoice_b1_accoff"],"Study":["E"],"Trial":[3],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.75],"Vehicle":["E1"],"WeightedDisplay":[0.6557],"WeightedTouch":[0],"WeightedHear":[0.8861],"WeightedSpeak":[0.1139],"WeightedLatency":[0.6557],"GlanceStartSeconds":[367.54,370.85,373.88],"GlanceEndSeconds":[368.27,371.15,374.98]},
{"Participant":[246],"TaskCode":["phonevoice_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[26.16],"Vehicle":["E1"],"WeightedDisplay":[0.7466],"WeightedTouch":[0],"WeightedHear":[0.7882],"WeightedSpeak":[0.1124],"WeightedLatency":[0.7466],"GlanceStartSeconds":[426.42,437.43,441.84,445.68,447.13,447.87],"GlanceEndSeconds":[426.85,438.27,442.44,446.75,447.63,448.42]},
{"Participant":[247],"TaskCode":["phonemanual_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[23.87],"Vehicle":["E1"],"WeightedDisplay":[0.331],"WeightedTouch":[0.669],"WeightedHear":[0.331],"WeightedSpeak":[0],"WeightedLatency":[0.331],"GlanceStartSeconds":[143.3,144.1,147.03,149.37,150.3,152.57,153.4,154.87,156.53,157.8,158.57,160,161.2,162.3,164.67,166.03],"GlanceEndSeconds":[143.6,144.43,147.83,149.73,151.03,153,154.5,156.17,157.5,158.27,159.67,160.43,162,163.73,165.23,166.97]},
{"Participant":[247],"TaskCode":["phonemanual_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[13.94],"Vehicle":["E1"],"WeightedDisplay":[0.3472],"WeightedTouch":[0.6528],"WeightedHear":[0.3472],"WeightedSpeak":[0],"WeightedLatency":[0.3472],"GlanceStartSeconds":[226.51,228.43,229.73,230.83,231.7,232.73,233.73,234.97,237.17,238.33,239.4],"GlanceEndSeconds":[226.77,229.07,230.5,231.17,232.47,233.3,234.57,236.4,237.6,238.8,240.44]},
{"Participant":[247],"TaskCode":["phonemanual_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[30.76],"Vehicle":["E1"],"WeightedDisplay":[0.2233],"WeightedTouch":[0.7767],"WeightedHear":[0.2233],"WeightedSpeak":[0],"WeightedLatency":[0.2233],"GlanceStartSeconds":[1112.7,1114.065,1115.09,1117.09,1118.24,1119.135,1120.575,1121.635,1123.43,1124.985,1126.35,1127.325,1128.9,1131.3,1132.915,1135.23,1136.965,1137.985,1139.01,1140.175,1140.97,1141.985],"GlanceEndSeconds":[1113.17,1114.36,1115.85,1117.905,1118.605,1119.805,1120.89,1122.56,1123.825,1125.96,1126.91,1127.68,1129.485,1131.985,1133.71,1136.585,1137.585,1138.52,1139.775,1140.495,1141.565,1143.12]},
{"Participant":[247],"TaskCode":["phonemanual_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.85],"Vehicle":["E1"],"WeightedDisplay":[0.3199],"WeightedTouch":[0.6801],"WeightedHear":[0.3199],"WeightedSpeak":[0],"WeightedLatency":[0.3199],"GlanceStartSeconds":[1201.06,1201.99,1203.715,1204.585,1205.605,1206.85,1208.885,1210.335,1211.345,1212.135,1213.01,1214.27,1215.675],"GlanceEndSeconds":[1201.07,1202.595,1204.19,1204.905,1206.3,1207.27,1209.275,1210.83,1211.66,1212.585,1213.865,1214.815,1216.855]},
{"Participant":[247],"TaskCode":["phonevoice_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[21.75],"Vehicle":["E1"],"WeightedDisplay":[0.7076],"WeightedTouch":[0],"WeightedHear":[0.9232],"WeightedSpeak":[0.0768],"WeightedLatency":[0.7076],"GlanceStartSeconds":[1049.7,1061.13],"GlanceEndSeconds":[1050.13,1061.47]},
{"Participant":[247],"TaskCode":["phonevoice_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[13.97],"Vehicle":["E1"],"WeightedDisplay":[0.718],"WeightedTouch":[0],"WeightedHear":[0.8228],"WeightedSpeak":[0.1772],"WeightedLatency":[0.718],"GlanceStartSeconds":[1143.17],"GlanceEndSeconds":[1143.87]},
{"Participant":[247],"TaskCode":["phonevoice_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[21.52],"Vehicle":["E1"],"WeightedDisplay":[0.7026],"WeightedTouch":[0],"WeightedHear":[0.8857],"WeightedSpeak":[0.1143],"WeightedLatency":[0.7026],"GlanceStartSeconds":[175.73,180.8,181.33,182.18,183.28,184.31,185.31,186.4],"GlanceEndSeconds":[176.13,181.1,182,182.65,183.88,184.71,186.11,187.14]},
{"Participant":[247],"TaskCode":["phonevoice_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[16.445],"Vehicle":["E1"],"WeightedDisplay":[0.8091],"WeightedTouch":[0],"WeightedHear":[0.903],"WeightedSpeak":[0.097],"WeightedLatency":[0.8091],"GlanceStartSeconds":[266.45],"GlanceEndSeconds":[266.68]},
{"Participant":[248],"TaskCode":["phonemanual_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[41.99],"Vehicle":["E1"],"WeightedDisplay":[0.3058],"WeightedTouch":[0.6942],"WeightedHear":[0.3058],"WeightedSpeak":[0],"WeightedLatency":[0.3058],"GlanceStartSeconds":[150.87,154.17,155.94,158.25,160.905,162.785,164.66,167.275,168.805,171.475,173.47,175.32,176.98,180.825,187.64,190.045,191.585],"GlanceEndSeconds":[152,155.33,157.675,159.86,162.105,163.915,165.57,168.2,170.155,172.71,174.65,176.35,178.785,182.605,189.345,190.965,192.86]},
{"Participant":[248],"TaskCode":["phonemanual_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[35.59],"Vehicle":["E1"],"WeightedDisplay":[0.189],"WeightedTouch":[0.811],"WeightedHear":[0.189],"WeightedSpeak":[0],"WeightedLatency":[0.189],"GlanceStartSeconds":[251.185,252.115,254.45,258.585,260.915,264.245,265.84,267.905,270.05,271.745,274.245,276.64,278.325,281.885,283.78,285.445],"GlanceEndSeconds":[251.78,253.07,255.355,259.37,261.745,265.06,267.25,269.375,271.07,272.93,275.745,277.575,279.995,283.185,284.58,286.705]},
{"Participant":[248],"TaskCode":["phonemanual_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[42.12],"Vehicle":["E1"],"WeightedDisplay":[0.2113],"WeightedTouch":[0.7887],"WeightedHear":[0.2113],"WeightedSpeak":[0],"WeightedLatency":[0.2113],"GlanceStartSeconds":[1246.28,1246.985,1249.615,1252.235,1256.135,1258.49,1260.555,1262.345,1264.36,1265.96,1267.575,1269.455,1270.91,1273.42,1276.005,1278.355,1279.79,1281.535,1283.965,1285.54,1286.955],"GlanceEndSeconds":[1246.62,1248.01,1250.475,1253.115,1256.995,1259.26,1261.29,1263.23,1265.06,1266.845,1268.415,1270.365,1271.725,1274.56,1277.17,1279.265,1280.715,1282.165,1285.095,1286.44,1287.99]},
{"Participant":[248],"TaskCode":["phonemanual_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[37.27],"Vehicle":["E1"],"WeightedDisplay":[0.2203],"WeightedTouch":[0.7797],"WeightedHear":[0.2203],"WeightedSpeak":[0],"WeightedLatency":[0.2203],"GlanceStartSeconds":[1340.06,1341.675,1342.83,1345.425,1346.635,1351.3,1353.555,1354.965,1358.405,1360.175,1361.465,1362.965,1364.79,1366.885,1368.815,1370.785,1372.655,1374.55,1375.885],"GlanceEndSeconds":[1340.665,1342.32,1343.785,1346.165,1347.665,1352.07,1354.28,1355.795,1359.37,1360.77,1362.205,1364.095,1365.95,1367.965,1369.845,1371.925,1373.76,1375.33,1377.185]},
{"Participant":[248],"TaskCode":["phonevoice_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[9.685],"Vehicle":["E1"],"WeightedDisplay":[0.5782],"WeightedTouch":[0],"WeightedHear":[0.7341],"WeightedSpeak":[0.2659],"WeightedLatency":[0.5782],"GlanceStartSeconds":[1135.825,1143.485],"GlanceEndSeconds":[1136.215,1145.06]},
{"Participant":[248],"TaskCode":["phonevoice_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.08],"Vehicle":["E1"],"WeightedDisplay":[0.7754],"WeightedTouch":[0],"WeightedHear":[0.8559],"WeightedSpeak":[0.1441],"WeightedLatency":[0.7754],"GlanceStartSeconds":[1218.86,1221.99,1223.2],"GlanceEndSeconds":[1219.62,1222.75,1223.89]},
{"Participant":[248],"TaskCode":["phonevoice_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[20.775],"Vehicle":["E1"],"WeightedDisplay":[0.7661],"WeightedTouch":[0],"WeightedHear":[0.8431],"WeightedSpeak":[0.1569],"WeightedLatency":[0.7661],"GlanceStartSeconds":[142.795,160.535],"GlanceEndSeconds":[143.955,161.12]},
{"Participant":[248],"TaskCode":["phonevoice_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[18.71],"Vehicle":["E1"],"WeightedDisplay":[0.7659],"WeightedTouch":[0],"WeightedHear":[0.8509],"WeightedSpeak":[0.1491],"WeightedLatency":[0.7659],"GlanceStartSeconds":[223.88],"GlanceEndSeconds":[224.61]},
{"Participant":[249],"TaskCode":["phonemanual_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[21.85],"Vehicle":["E1"],"WeightedDisplay":[0.1172],"WeightedTouch":[0.8828],"WeightedHear":[0.1172],"WeightedSpeak":[0],"WeightedLatency":[0.1172],"GlanceStartSeconds":[109.17,110.905,112.28,113.415,116.23,118.2,119.515,120.815,121.985,123.535,125.135,128.805],"GlanceEndSeconds":[110.005,111.825,112.895,114.37,116.885,118.9,120.215,121.385,122.87,124.535,127.475,130.805]},
{"Participant":[249],"TaskCode":["phonemanual_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[17.635],"Vehicle":["E1"],"WeightedDisplay":[0.2444],"WeightedTouch":[0.7556],"WeightedHear":[0.2444],"WeightedSpeak":[0],"WeightedLatency":[0.2444],"GlanceStartSeconds":[194.745,196.585,198.24,200.035,202.34,204.59,206.375,208.985,210.885],"GlanceEndSeconds":[195.7,197.765,199.485,201.02,203.01,205.575,208.205,210.33,212.3]},
{"Participant":[249],"TaskCode":["phonemanual_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[41.585],"Vehicle":["E1"],"WeightedDisplay":[0.1015],"WeightedTouch":[0.8985],"WeightedHear":[0.1015],"WeightedSpeak":[0],"WeightedLatency":[0.1015],"GlanceStartSeconds":[1217.64,1219.77,1221.57,1223.015,1224.435,1226.86,1228.54,1229.775,1232.11,1234.51,1236.64,1237.94,1241.565,1247.845,1250.14,1253.665,1255.37,1257.445],"GlanceEndSeconds":[1219.315,1220.87,1222.585,1224.015,1225.745,1227.685,1229.17,1230.275,1232.835,1235.225,1237.36,1238.825,1242.185,1248.615,1252.94,1254.995,1256.785,1258.715]},
{"Participant":[249],"TaskCode":["phonemanual_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[23.04],"Vehicle":["E1"],"WeightedDisplay":[0.1443],"WeightedTouch":[0.8557],"WeightedHear":[0.1443],"WeightedSpeak":[0],"WeightedLatency":[0.1443],"GlanceStartSeconds":[1444.345,1445.87,1448.005,1449.935,1452.105,1454.945,1456.445,1457.99,1459.605,1462.245,1463.785,1465.9],"GlanceEndSeconds":[1445.135,1447.405,1449.505,1451.205,1453.855,1455.665,1457.29,1458.875,1461.905,1463.215,1465.415,1467.065]},
{"Participant":[249],"TaskCode":["phonevoice_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[17.2],"Vehicle":["E1"],"WeightedDisplay":[0.7901],"WeightedTouch":[0],"WeightedHear":[0.8808],"WeightedSpeak":[0.1192],"WeightedLatency":[0.7901],"GlanceStartSeconds":[1091.98,1096.28],"GlanceEndSeconds":[1093.05,1096.995]},
{"Participant":[249],"TaskCode":["phonevoice_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[10.29],"Vehicle":["E1"],"WeightedDisplay":[0.6603],"WeightedTouch":[0],"WeightedHear":[0.8105],"WeightedSpeak":[0.1895],"WeightedLatency":[0.6603],"GlanceStartSeconds":[1160.58,1170.85],"GlanceEndSeconds":[1161.315,1170.87]},
{"Participant":[249],"TaskCode":["phonevoice_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[16.735],"Vehicle":["E1"],"WeightedDisplay":[0.8151],"WeightedTouch":[0],"WeightedHear":[0.9044],"WeightedSpeak":[0.0956],"WeightedLatency":[0.8151],"GlanceStartSeconds":[255.305,266.705,268.845,270.635],"GlanceEndSeconds":[255.735,267.59,269.83,270.965]},
{"Participant":[249],"TaskCode":["phonevoice_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[18.69],"Vehicle":["E1"],"WeightedDisplay":[0.8264],"WeightedTouch":[0],"WeightedHear":[0.9093],"WeightedSpeak":[0.0907],"WeightedLatency":[0.8264],"GlanceStartSeconds":[330.04,335.505,337.775,341.39,343.535,347.38],"GlanceEndSeconds":[330.475,336.505,338.945,342.14,344.25,347.815]},
{"Participant":[250],"TaskCode":["phonemanual_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[38.79],"Vehicle":["E1"],"WeightedDisplay":[0.4725],"WeightedTouch":[0.5275],"WeightedHear":[0.4725],"WeightedSpeak":[0],"WeightedLatency":[0.4725],"GlanceStartSeconds":[260.57,262,263.33,264.73,266.13,267.27,268.2,269.43,271.03,273.33,275.2,277.33,278.33,280.7,282.67,285.57,287.27,288.47,290.27,291.97,293.23,294.73,296.3,297.93],"GlanceEndSeconds":[261.57,262.87,264.3,265.73,266.6,267.83,268.7,270.37,272.03,274.47,276.93,277.9,279.8,281.97,283.57,286.87,287.97,289.73,291.63,292.8,294.13,295.27,297.47,298.93]},
{"Participant":[250],"TaskCode":["phonemanual_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[41.57],"Vehicle":["E1"],"WeightedDisplay":[0.1022],"WeightedTouch":[0.8978],"WeightedHear":[0.1022],"WeightedSpeak":[0],"WeightedLatency":[0.1022],"GlanceStartSeconds":[371.33,372.545,373.765,374.645,376.03,377.995,380.68,382.53,383.945,384.945,386.815,388.965,391.03,393.43,395.265,397.16,401.095,402.545,404.03,406.545,409.815,411.78],"GlanceEndSeconds":[372.145,373.23,374.16,375.28,376.665,380.08,382.1,383.295,384.5,385.76,388.23,390.045,391.96,394.68,396.13,398.1,402,403.345,405.715,408.545,411.23,412.695]},
{"Participant":[250],"TaskCode":["phonemanual_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[72.78],"Vehicle":["E1"],"WeightedDisplay":[0.5901],"WeightedTouch":[0.4099],"WeightedHear":[0.5901],"WeightedSpeak":[0],"WeightedLatency":[0.5901],"GlanceStartSeconds":[1115.27,1115.9,1117.23,1118.43,1120.43,1123.13,1124.73,1125.87,1127.37,1129.23,1130.8,1132.6,1134.8,1136.07,1138.63,1141,1142.97,1144.83,1147.5,1149.27,1151.03,1153.73,1156.17,1169.6,1171.73,1173.3,1174.9,1178.47,1184.8,1186.67],"GlanceEndSeconds":[1115.43,1116.6,1117.83,1119.63,1121,1124.2,1125.4,1126.93,1128.7,1130.37,1132.1,1134,1135.57,1136.93,1140.17,1142.4,1144.1,1146.4,1148.97,1150.23,1152.67,1155.67,1157.5,1170.33,1172.67,1174.13,1176,1179.6,1186.17,1188.05]},
{"Participant":[250],"TaskCode":["phonemanual_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[49.27],"Vehicle":["E1"],"WeightedDisplay":[0.1469],"WeightedTouch":[0.8531],"WeightedHear":[0.1469],"WeightedSpeak":[0],"WeightedLatency":[0.1469],"GlanceStartSeconds":[1256.33,1257.8,1259.385,1263,1264.93,1266.515,1269.93,1272.875,1275.31,1277.01,1278.66,1280.04,1281.99,1283.825,1285.475,1287.025,1288.775,1291.075,1292.925,1295.04,1296.99,1299.21,1301.775,1303.91],"GlanceEndSeconds":[1257.215,1258.9,1259.915,1264.385,1265.815,1267.57,1271.015,1274.725,1276.375,1277.89,1279.655,1281.225,1283.375,1284.96,1286.625,1288.31,1290.625,1292.51,1294.475,1296.525,1298.61,1300.895,1303.24,1305.6]},
{"Participant":[250],"TaskCode":["phonevoice_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.46],"Vehicle":["E1"],"WeightedDisplay":[0.7813],"WeightedTouch":[0],"WeightedHear":[0.862],"WeightedSpeak":[0.138],"WeightedLatency":[0.7813],"GlanceStartSeconds":[1761.27,1763.7,1765.55,1766.67],"GlanceEndSeconds":[1762.74,1764.7,1766.35,1767.23]},
{"Participant":[250],"TaskCode":["phonevoice_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[9.705],"Vehicle":["E1"],"WeightedDisplay":[0.5384],"WeightedTouch":[0],"WeightedHear":[0.6935],"WeightedSpeak":[0.3065],"WeightedLatency":[0.5384],"GlanceStartSeconds":[1829.07],"GlanceEndSeconds":[1829.13]},
{"Participant":[250],"TaskCode":["phonevoice_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[18.125],"Vehicle":["E1"],"WeightedDisplay":[0.7857],"WeightedTouch":[0],"WeightedHear":[0.8726],"WeightedSpeak":[0.1274],"WeightedLatency":[0.7857],"GlanceStartSeconds":[183.23,200.04],"GlanceEndSeconds":[183.9,200.78]},
{"Participant":[250],"TaskCode":["phonevoice_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[18.635],"Vehicle":["E1"],"WeightedDisplay":[0.8047],"WeightedTouch":[0],"WeightedHear":[0.8868],"WeightedSpeak":[0.1132],"WeightedLatency":[0.8047],"GlanceStartSeconds":[261.47],"GlanceEndSeconds":[261.84]},
{"Participant":[251],"TaskCode":["phonemanual_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[31.07],"Vehicle":["E1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[304.21,305.71,307.49,309.45,311.89,314.13,316.23,319.77,322.3,324.21,327.6,328.93,330.95,332.43,334.2],"GlanceEndSeconds":[305.25,307.16,309.16,311.35,313.75,315.69,319.35,321.81,323.64,327.1,328.58,330.49,332.09,333.9,335.28]},
{"Participant":[251],"TaskCode":["phonemanual_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[41.06],"Vehicle":["E1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[394.21,394.67,396.03,396.76,398.48,400.39,402.05,403.75,405.17,406.95,408.17,411.39,413.87,416.66,419.28,421.74,423.24,424.77,427.09,429.08,430.45,431.89,433.22,434.65],"GlanceEndSeconds":[394.25,395.29,396.36,398.11,400.06,401.44,403.14,404.87,406.58,407.77,409.67,412.89,416.22,418.34,420.12,422.76,424.25,426.06,428.16,430.08,431.56,432.94,434.35,435.27]},
{"Participant":[251],"TaskCode":["phonemanual_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[29.05],"Vehicle":["E1"],"WeightedDisplay":[0.0826],"WeightedTouch":[0.9174],"WeightedHear":[0.0826],"WeightedSpeak":[0],"WeightedLatency":[0.0826],"GlanceStartSeconds":[1124.51,1125.65,1127.835,1130.315,1131.995,1133.385,1135.24,1137.615,1139.895,1141.795,1143.75,1146.065,1148.47,1150.585,1152.155],"GlanceEndSeconds":[1125.1,1127.275,1128.685,1131.505,1132.795,1134.455,1137.19,1139.2,1141.245,1143.2,1145.565,1147.855,1149.93,1151.63,1153.37]},
{"Participant":[251],"TaskCode":["phonemanual_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[29.45],"Vehicle":["E1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[1341.79,1343.18],"GlanceEndSeconds":[1342.58,1343.68]},
{"Participant":[251],"TaskCode":["phonevoice_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[8.71],"Vehicle":["E1"],"WeightedDisplay":[0.5649],"WeightedTouch":[0],"WeightedHear":[0.7359],"WeightedSpeak":[0.2641],"WeightedLatency":[0.5649],"GlanceStartSeconds":[1278.81,1280.14,1286.28],"GlanceEndSeconds":[1279.29,1280.77,1287.52]},
{"Participant":[251],"TaskCode":["phonevoice_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.49],"Vehicle":["E1"],"WeightedDisplay":[0.7734],"WeightedTouch":[0],"WeightedHear":[0.8735],"WeightedSpeak":[0.1265],"WeightedLatency":[0.7734],"GlanceStartSeconds":[1357.26,1363.39,1364.93],"GlanceEndSeconds":[1357.81,1364.38,1366]},
{"Participant":[251],"TaskCode":["phonevoice_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[10.805],"Vehicle":["E1"],"WeightedDisplay":[0.6955],"WeightedTouch":[0],"WeightedHear":[0.8325],"WeightedSpeak":[0.1675],"WeightedLatency":[0.6955],"GlanceStartSeconds":[255.03,256.26],"GlanceEndSeconds":[255.74,256.94]},
{"Participant":[251],"TaskCode":["phonevoice_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.025],"Vehicle":["E1"],"WeightedDisplay":[0.7381],"WeightedTouch":[0],"WeightedHear":[0.8356],"WeightedSpeak":[0.1644],"WeightedLatency":[0.7381],"GlanceStartSeconds":[330.685,332.255,334.075,336.77],"GlanceEndSeconds":[331.67,332.995,334.975,337.505]},
{"Participant":[252],"TaskCode":["phonemanual_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.76],"Vehicle":["E1"],"WeightedDisplay":[0.1452],"WeightedTouch":[0.8548],"WeightedHear":[0.1452],"WeightedSpeak":[0],"WeightedLatency":[0.1452],"GlanceStartSeconds":[176.88,177.98,179.965,181.645,183.52,185.23,187.205,189.06,191.795,194.095,196.585],"GlanceEndSeconds":[177.655,179.655,180.87,182.91,184.715,186.745,188.555,191.315,193.68,196.24,196.64]},
{"Participant":[252],"TaskCode":["phonemanual_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[23.42],"Vehicle":["E1"],"WeightedDisplay":[0.1584],"WeightedTouch":[0.8416],"WeightedHear":[0.1584],"WeightedSpeak":[0],"WeightedLatency":[0.1584],"GlanceStartSeconds":[1177.38,1178.295,1180.465,1182.48,1184.255,1185.95,1187.32,1189.05,1190.385,1192.035,1194.005,1196.535,1198.375,1200.11],"GlanceEndSeconds":[1177.76,1180.115,1181.705,1183.495,1185.26,1186.83,1188.465,1189.79,1191.515,1193.36,1196,1198.06,1199.665,1200.8]},
{"Participant":[252],"TaskCode":["phonevoice_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[16.325],"Vehicle":["E1"],"WeightedDisplay":[0.7972],"WeightedTouch":[0],"WeightedHear":[0.8986],"WeightedSpeak":[0.1014],"WeightedLatency":[0.7972],"GlanceStartSeconds":[1943.235,1944.81,1946.09],"GlanceEndSeconds":[1944.315,1945.555,1947.735]},
{"Participant":[252],"TaskCode":["phonevoice_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[9.01],"Vehicle":["E1"],"WeightedDisplay":[0.6088],"WeightedTouch":[0],"WeightedHear":[0.788],"WeightedSpeak":[0.212],"WeightedLatency":[0.6088],"GlanceStartSeconds":[360.32],"GlanceEndSeconds":[361.085]},
{"Participant":[253],"TaskCode":["phonemanual_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[22.88],"Vehicle":["E1"],"WeightedDisplay":[0.4108],"WeightedTouch":[0.5892],"WeightedHear":[0.4108],"WeightedSpeak":[0],"WeightedLatency":[0.4108],"GlanceStartSeconds":[235.53,236.58,238.06,240.21,242.44,245.58,247.29,248.82,250.18,251.77,253.41,255.63,256.49,257.34],"GlanceEndSeconds":[236.17,237.77,239.89,241.72,243.34,246.91,248.29,249.67,251.35,253.04,255.05,256.24,257.1,258.28]},
{"Participant":[253],"TaskCode":["phonemanual_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[35.54],"Vehicle":["E1"],"WeightedDisplay":[0.3796],"WeightedTouch":[0.6204],"WeightedHear":[0.3796],"WeightedSpeak":[0],"WeightedLatency":[0.3796],"GlanceStartSeconds":[321.26,322.65,323.91,324.8,326.15,327.44,328.9,330.59,332.17,333.99,335.86,337.62,339.22,341.36,344.85,346.64,348.37,349.65,351.01,352.76,354.38],"GlanceEndSeconds":[322.15,323.43,324.41,325.51,326.85,328.18,330.31,331.92,333.62,334.89,337.18,338.81,340.8,342.64,346.27,348.03,349.29,350.6,352.46,353.36,356.53]},
{"Participant":[253],"TaskCode":["phonemanual_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[32.42],"Vehicle":["E1"],"WeightedDisplay":[0.2973],"WeightedTouch":[0.7027],"WeightedHear":[0.2973],"WeightedSpeak":[0],"WeightedLatency":[0.2973],"GlanceStartSeconds":[1199.1,1199.855,1202.16,1204.665,1207.515,1208.86,1210.755,1212.325,1214.83,1216.58,1218.465,1219.75,1221.115,1222.62,1224.28,1226.16,1227.96,1230.23],"GlanceEndSeconds":[1199.48,1201.745,1204.12,1207.19,1208.61,1210.485,1211.96,1214.465,1216.29,1217.925,1219.385,1220.84,1222.13,1223.955,1225.895,1227.625,1229.655,1231.41]},
{"Participant":[253],"TaskCode":["phonemanual_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[47.67],"Vehicle":["E1"],"WeightedDisplay":[0.1271],"WeightedTouch":[0.8729],"WeightedHear":[0.1271],"WeightedSpeak":[0],"WeightedLatency":[0.1271],"GlanceStartSeconds":[1295.85,1296.76,1299.1,1300.355,1301.55,1302.605,1305.655,1307.385,1309.505,1311.12,1312.625,1313.755,1315.21,1316.09,1318.465,1319.53,1321.41,1322.785,1324.66,1327,1331.745,1333.395,1335.78,1337.76,1339.965,1342.175],"GlanceEndSeconds":[1296.525,1298.44,1299.775,1301.23,1302.38,1303.96,1306.36,1308.625,1310.565,1312.315,1313.395,1314.855,1315.485,1317.155,1318.975,1320.915,1322.35,1324.34,1326.625,1328.94,1333.145,1335.32,1337.375,1339.45,1341.635,1343.46]},
{"Participant":[253],"TaskCode":["phonevoice_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[33.63],"Vehicle":["E1"],"WeightedDisplay":[0.6875],"WeightedTouch":[0],"WeightedHear":[0.8478],"WeightedSpeak":[0.1522],"WeightedLatency":[0.6875],"GlanceStartSeconds":[1208.42,1212.7,1214.76,1216.83,1218.9,1220.92,1225.68,1228.08,1229.32,1230.89,1232.68,1234.04,1235.42,1237.25,1239.15,1241.34],"GlanceEndSeconds":[1208.79,1214.21,1216.38,1218.53,1220.17,1222.51,1226.37,1228.98,1230.29,1232.34,1233.6,1234.77,1236.63,1238.57,1240.81,1242.05]},
{"Participant":[253],"TaskCode":["phonevoice_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[4.08],"Vehicle":["E1"],"WeightedDisplay":[0.0172],"WeightedTouch":[0],"WeightedHear":[0.4044],"WeightedSpeak":[0.5956],"WeightedLatency":[0.0172],"GlanceStartSeconds":[1296.09,1297.61],"GlanceEndSeconds":[1296.3,1298.11]},
{"Participant":[253],"TaskCode":["phonevoice_a2_accoff"],"Study":["E"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[34.78],"Vehicle":["E1"],"WeightedDisplay":[0.4842],"WeightedTouch":[0],"WeightedHear":[0.7573],"WeightedSpeak":[0.2427],"WeightedLatency":[0.4842],"GlanceStartSeconds":[1311.05,1312.86,1320.02,1322.24,1324.28,1326.31,1327.12,1328.39,1330.86,1334.38,1338.5,1340.74,1343.93,1345.27],"GlanceEndSeconds":[1312.29,1313.52,1321.34,1323.65,1325.74,1326.71,1327.84,1329.35,1331.66,1335.5,1340.14,1341.37,1344.63,1345.42]},
{"Participant":[253],"TaskCode":["phonevoice_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[26.48],"Vehicle":["E1"],"WeightedDisplay":[0.6012],"WeightedTouch":[0],"WeightedHear":[0.8369],"WeightedSpeak":[0.1631],"WeightedLatency":[0.6012],"GlanceStartSeconds":[256.7,258.74,261.87,264.43,265.88,267.56,271.68,273.36,275.32],"GlanceEndSeconds":[257.97,259.41,262.8,264.97,266.67,269.18,272.27,274.76,275.79]},
{"Participant":[253],"TaskCode":["phonevoice_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[9.955],"Vehicle":["E1"],"WeightedDisplay":[0.6158],"WeightedTouch":[0],"WeightedHear":[0.7695],"WeightedSpeak":[0.2305],"WeightedLatency":[0.6158],"GlanceStartSeconds":[376.795,385.64],"GlanceEndSeconds":[377.18,386.75]},
{"Participant":[254],"TaskCode":["phonemanual_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[23.89],"Vehicle":["E1"],"WeightedDisplay":[0.1206],"WeightedTouch":[0.8794],"WeightedHear":[0.1206],"WeightedSpeak":[0],"WeightedLatency":[0.1206],"GlanceStartSeconds":[186.805,187.825,188.935,190.9,192.96,194.695,195.605,197.1,198.51,199.56,200.685,202.2,203.29,204.66,205.81,206.895,208.145,209.555],"GlanceEndSeconds":[187.29,188.43,189.74,191.385,193.865,195.195,196.475,198.06,199.11,200.085,201.685,202.925,204.29,205.47,206.385,207.665,209.085,210.54]},
{"Participant":[254],"TaskCode":["phonemanual_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[25.78],"Vehicle":["E1"],"WeightedDisplay":[0.2397],"WeightedTouch":[0.7603],"WeightedHear":[0.2397],"WeightedSpeak":[0],"WeightedLatency":[0.2397],"GlanceStartSeconds":[270.65,271.595,273.015,274.085,275.575,276.475,277.81,279.37,280.85,282.105,282.985,284.315,287.645,288.59,289.705,290.84,292.565,294.03,295.24],"GlanceEndSeconds":[271.17,271.925,273.76,275.295,276.11,276.98,278.68,279.93,281.5,282.62,283.765,285.28,288.035,289.325,290.255,291.925,293.1,294.69,295.96]},
{"Participant":[254],"TaskCode":["phonemanual_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[23.155],"Vehicle":["E1"],"WeightedDisplay":[0.1663],"WeightedTouch":[0.8337],"WeightedHear":[0.1663],"WeightedSpeak":[0],"WeightedLatency":[0.1663],"GlanceStartSeconds":[1094.97,1096.04,1098.465,1101.475,1106.18,1107.63,1110.465,1111.545,1112.905,1114.71,1115.87,1117.275],"GlanceEndSeconds":[1095.3,1097.2,1100.655,1102.545,1107.015,1108.385,1111.14,1112.48,1114.1,1115.505,1116.815,1118]},
{"Participant":[254],"TaskCode":["phonemanual_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[16.96],"Vehicle":["E1"],"WeightedDisplay":[0.2706],"WeightedTouch":[0.7294],"WeightedHear":[0.2706],"WeightedSpeak":[0],"WeightedLatency":[0.2706],"GlanceStartSeconds":[1185.4,1186.64,1189.025,1190.13,1191.805,1192.88,1193.84,1195.12,1196.81,1198.825,1200.805],"GlanceEndSeconds":[1185.81,1187.62,1189.57,1191.13,1192.365,1193.475,1194.735,1196.375,1198.105,1200.3,1202.3]},
{"Participant":[254],"TaskCode":["phonevoice_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.34],"Vehicle":["E1"],"WeightedDisplay":[0.8009],"WeightedTouch":[0],"WeightedHear":[0.8821],"WeightedSpeak":[0.1179],"WeightedLatency":[0.8009],"GlanceStartSeconds":[1115.945,1119.62,1124.97,1126.61,1128.2,1131.03,1132.58,1133.62,1135.02],"GlanceEndSeconds":[1116.32,1119.87,1125.8,1127.49,1128.84,1132.04,1133.01,1134.46,1135.285]},
{"Participant":[254],"TaskCode":["phonevoice_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[12.83],"Vehicle":["E1"],"WeightedDisplay":[0.7206],"WeightedTouch":[0],"WeightedHear":[0.8379],"WeightedSpeak":[0.1621],"WeightedLatency":[0.7206],"GlanceStartSeconds":[1209.71,1212.36],"GlanceEndSeconds":[1211.74,1212.67]},
{"Participant":[254],"TaskCode":["phonevoice_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.985],"Vehicle":["E1"],"WeightedDisplay":[0.5658],"WeightedTouch":[0],"WeightedHear":[0.8549],"WeightedSpeak":[0.1451],"WeightedLatency":[0.5658],"GlanceStartSeconds":[183.825,193.54,198.035],"GlanceEndSeconds":[184.285,194.23,199.46]},
{"Participant":[254],"TaskCode":["phonevoice_b1_accon"],"Study":["E"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[10.635],"Vehicle":["E1"],"WeightedDisplay":[0.5905],"WeightedTouch":[0],"WeightedHear":[0.8387],"WeightedSpeak":[0.1613],"WeightedLatency":[0.5905],"GlanceStartSeconds":[201.815,204.84,206.875,209.975,211.225],"GlanceEndSeconds":[202.795,205.305,207.305,210.465,211.825]},
{"Participant":[254],"TaskCode":["phonevoice_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[23.95],"Vehicle":["E1"],"WeightedDisplay":[0.7031],"WeightedTouch":[0],"WeightedHear":[0.8939],"WeightedSpeak":[0.1061],"WeightedLatency":[0.7031],"GlanceStartSeconds":[275.015,285.03,286.77,287.985,291.39,293.94,295.85,296.925],"GlanceEndSeconds":[275.41,286.185,287.41,288.85,291.985,294.615,296.545,297.765]},
{"Participant":[255],"TaskCode":["phonemanual_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[71.3],"Vehicle":["E1"],"WeightedDisplay":[0.4471],"WeightedTouch":[0.5529],"WeightedHear":[0.4471],"WeightedSpeak":[0],"WeightedLatency":[0.4471],"GlanceStartSeconds":[259.8,261.63,263.77,265.77,268.03,270,271.67,274.67,278.07,279.03,280.8,282.33,283.43,287.47,289.5,291.2,292.37,294.33,297.53,299.77,301.47,303.37,305.27,306.97,309.83,312.27,313.33,314.67,316.53,318.2,320.37,323.5,326.37,328.2],"GlanceEndSeconds":[261.07,263.4,265.4,267.73,269.67,271.4,274.2,277.67,278.3,280.47,281.93,282.93,286.33,289.13,290.87,292.03,293.73,297.07,299.43,301.03,302.77,305.1,306.53,309.53,311.73,313.1,314.1,315.9,317.77,319.67,323.1,326.03,327.8,331.1]},
{"Participant":[255],"TaskCode":["phonemanual_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[25.87],"Vehicle":["E1"],"WeightedDisplay":[0.2269],"WeightedTouch":[0.7731],"WeightedHear":[0.2269],"WeightedSpeak":[0],"WeightedLatency":[0.2269],"GlanceStartSeconds":[397.82,399.715,401.69,403.605,404.805,406.02,408.405,410.435,411.855,413.635,415.205,417.435,421.175],"GlanceEndSeconds":[399.27,400.905,403.255,404.52,405.39,407.675,409.955,411.335,413.135,414.505,416.875,420.655,423.67]},
{"Participant":[255],"TaskCode":["phonemanual_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[31.38],"Vehicle":["E1"],"WeightedDisplay":[0.1514],"WeightedTouch":[0.8486],"WeightedHear":[0.1514],"WeightedSpeak":[0],"WeightedLatency":[0.1514],"GlanceStartSeconds":[1268.8,1270.675,1272.6,1274.305,1276.305,1277.705,1279.37,1280.62,1281.985,1283.715,1285.655,1287.67,1289.405,1291.31,1293.24,1295.94,1297.665],"GlanceEndSeconds":[1270.03,1271.72,1273.9,1275.79,1277.27,1278.89,1280.12,1281.515,1283.325,1285.085,1287.18,1289.005,1290.925,1292.79,1295.64,1297.38,1300.18]},
{"Participant":[255],"TaskCode":["phonemanual_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[41.29],"Vehicle":["E1"],"WeightedDisplay":[0.1446],"WeightedTouch":[0.8554],"WeightedHear":[0.1446],"WeightedSpeak":[0],"WeightedLatency":[0.1446],"GlanceStartSeconds":[1383.43,1384.535,1385.935,1387.81,1389.38,1390.805,1392.485,1393.885,1396.1,1397.815,1399.135,1400.53,1401.975,1403.675,1405.03,1406.975,1408.975,1410.93,1412.535,1413.83,1415.165,1416.24,1418.335,1421.015,1423.31],"GlanceEndSeconds":[1384.195,1385.51,1387.26,1388.925,1390.48,1391.875,1393.475,1395.55,1397.4,1398.8,1400.03,1401.345,1403.305,1404.62,1406.545,1408.405,1410.44,1412.215,1413.535,1414.815,1415.805,1417.905,1420.52,1423.03,1424.72]},
{"Participant":[256],"TaskCode":["phonemanual_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.42],"Vehicle":["E1"],"WeightedDisplay":[0.2142],"WeightedTouch":[0.7858],"WeightedHear":[0.2142],"WeightedSpeak":[0],"WeightedLatency":[0.2142],"GlanceStartSeconds":[243.51,244.685,245.89,247.695,248.815,250.735,252,253.34,254.925,256.395,257.425,258.715,260.055,261.39],"GlanceEndSeconds":[244.215,245.415,246.57,248.39,250,251.22,252.84,254.415,255.965,256.765,258.265,259.685,260.59,261.925]},
{"Participant":[256],"TaskCode":["phonemanual_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[16.86],"Vehicle":["E1"],"WeightedDisplay":[0.3132],"WeightedTouch":[0.6868],"WeightedHear":[0.3132],"WeightedSpeak":[0],"WeightedLatency":[0.3132],"GlanceStartSeconds":[1280.1,1281.105,1281.965,1284.03,1285.895,1287.24,1288.845,1290.13,1292.615,1294.02,1295.23,1296.085],"GlanceEndSeconds":[1280.665,1281.765,1282.46,1284.815,1286.495,1288.145,1289.535,1291.465,1293.52,1294.715,1295.855,1296.52]},
{"Participant":[257],"TaskCode":["phonemanual_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[27.97],"Vehicle":["E1"],"WeightedDisplay":[0.2068],"WeightedTouch":[0.7932],"WeightedHear":[0.2068],"WeightedSpeak":[0],"WeightedLatency":[0.2068],"GlanceStartSeconds":[92.93,93.825,94.74,96.29,97.82,99.245,101.315,102.87,104.23,105.535,106.85,108.175,109.49,111.345,113.175,114.69,115.85,117.095,119.125],"GlanceEndSeconds":[93.51,94.25,95.675,97.11,98.7,100.01,102.2,103.605,105.13,106.43,107.65,109.105,110.91,112.425,114.125,115.445,116.72,118.54,120.9]},
{"Participant":[257],"TaskCode":["phonemanual_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[18.845],"Vehicle":["E1"],"WeightedDisplay":[0.2205],"WeightedTouch":[0.7795],"WeightedHear":[0.2205],"WeightedSpeak":[0],"WeightedLatency":[0.2205],"GlanceStartSeconds":[1214.99,1216.095,1217.54,1218.845,1220.28,1221.56,1222.86,1224.005,1225.535,1227.81,1229.07,1230.415,1232.2,1233.645],"GlanceEndSeconds":[1215.575,1216.96,1218.235,1219.975,1221.02,1222.4,1223.655,1225.225,1227.04,1228.705,1229.89,1231.73,1233.265,1233.835]},
{"Participant":[257],"TaskCode":["phonemanual_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[23.61],"Vehicle":["E1"],"WeightedDisplay":[0.1775],"WeightedTouch":[0.8225],"WeightedHear":[0.1775],"WeightedSpeak":[0],"WeightedLatency":[0.1775],"GlanceStartSeconds":[1296.47,1297.425,1300.215,1301.525,1302.81,1304.745,1306.09,1307.47,1309.22,1311.55,1313.83,1315.115,1317.1,1318.44],"GlanceEndSeconds":[1296.94,1298.21,1300.67,1302.3,1303.685,1305.56,1306.97,1308.635,1310.14,1312.645,1314.705,1316.22,1317.865,1319.89]},
{"Participant":[257],"TaskCode":["phonevoice_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[18.395],"Vehicle":["E1"],"WeightedDisplay":[0.7771],"WeightedTouch":[0],"WeightedHear":[0.8635],"WeightedSpeak":[0.1365],"WeightedLatency":[0.7771],"GlanceStartSeconds":[1165.725,1172.36,1178.32,1181.055],"GlanceEndSeconds":[1166.805,1173.975,1179.91,1182.71]},
{"Participant":[257],"TaskCode":["phonevoice_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[10.42],"Vehicle":["E1"],"WeightedDisplay":[0.6315],"WeightedTouch":[0],"WeightedHear":[0.7821],"WeightedSpeak":[0.2179],"WeightedLatency":[0.6315],"GlanceStartSeconds":[361.45,368.41,371.04],"GlanceEndSeconds":[361.61,368.78,371.87]},
{"Participant":[258],"TaskCode":["phonemanual_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[38.49],"Vehicle":["E1"],"WeightedDisplay":[0.0392],"WeightedTouch":[0.9608],"WeightedHear":[0.0392],"WeightedSpeak":[0],"WeightedLatency":[0.0392],"GlanceStartSeconds":[258.835,260.645,261.61,263.36,264.96,266.88,268.39,270.425,271.7,273.365,274.915,276.335,279.365,281.06,283.03,284.4,286.635,288.79,290.605,294.375],"GlanceEndSeconds":[260.275,261.38,262.98,264.13,266.415,267.61,269.76,271.415,272.615,274.715,276.015,277.5,280.445,282.715,283.8,286.27,288.105,290.32,293.905,296.81]},
{"Participant":[258],"TaskCode":["phonemanual_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[21.89],"Vehicle":["E1"],"WeightedDisplay":[0.2298],"WeightedTouch":[0.7702],"WeightedHear":[0.2298],"WeightedSpeak":[0],"WeightedLatency":[0.2298],"GlanceStartSeconds":[380.13,381.6,383.43,384.7,386.1,388.37,390.33,392.43,394,395.1,396.87,399.63],"GlanceEndSeconds":[380.87,383.1,383.93,385.77,387.03,389.83,391.5,393.63,394.67,396.63,398.6,402]},
{"Participant":[258],"TaskCode":["phonemanual_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[31.44],"Vehicle":["E1"],"WeightedDisplay":[0.0751],"WeightedTouch":[0.9249],"WeightedHear":[0.0751],"WeightedSpeak":[0],"WeightedLatency":[0.0751],"GlanceStartSeconds":[1179.91,1181.67,1183.77,1185,1186.7,1189.7,1191.93,1193.77,1195.5,1202.63,1206.7,1208.97,1210.43],"GlanceEndSeconds":[1181.33,1183.4,1184.53,1186.43,1189.47,1191.77,1193.53,1195.3,1200.97,1206.5,1208.53,1210.2,1211.17]},
{"Participant":[258],"TaskCode":["phonemanual_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[31.91],"Vehicle":["E1"],"WeightedDisplay":[0.0223],"WeightedTouch":[0.9777],"WeightedHear":[0.0223],"WeightedSpeak":[0],"WeightedLatency":[0.0223],"GlanceStartSeconds":[1279.95,1281.15,1283.82,1285.2,1286.51,1289.78,1292.28,1293.8,1295.7,1297.55,1300.41,1302.35,1305.13,1306.82,1308.06,1309.41,1310.39],"GlanceEndSeconds":[1280.71,1282.9,1285.01,1286.16,1287.99,1291.94,1293.56,1295.31,1297.18,1299.64,1301.82,1304.9,1306.52,1307.83,1308.99,1309.99,1311.85]},
{"Participant":[258],"TaskCode":["phonevoice_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.79],"Vehicle":["E1"],"WeightedDisplay":[0.7804],"WeightedTouch":[0],"WeightedHear":[0.8588],"WeightedSpeak":[0.1412],"WeightedLatency":[0.7804],"GlanceStartSeconds":[1206.435,1213.13,1219.27,1221.43,1223.5,1225.17],"GlanceEndSeconds":[1206.73,1213.5,1221.13,1222.87,1224.67,1226.225]},
{"Participant":[258],"TaskCode":["phonevoice_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.195],"Vehicle":["E1"],"WeightedDisplay":[0.7345],"WeightedTouch":[0],"WeightedHear":[0.8342],"WeightedSpeak":[0.1658],"WeightedLatency":[0.7345],"GlanceStartSeconds":[1285.6,1290.1,1292.37,1293.63,1295,1296.37,1298.8],"GlanceEndSeconds":[1286.03,1290.63,1292.83,1294.37,1295.67,1297.03,1299.33]},
{"Participant":[258],"TaskCode":["phonevoice_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[13.75],"Vehicle":["E1"],"WeightedDisplay":[0.6815],"WeightedTouch":[0],"WeightedHear":[0.7905],"WeightedSpeak":[0.2095],"WeightedLatency":[0.6815],"GlanceStartSeconds":[298.46,304.13,306.6,308.7,310.36],"GlanceEndSeconds":[298.93,305.1,308.4,309.96,312.1]},
{"Participant":[258],"TaskCode":["phonevoice_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[17.2],"Vehicle":["E1"],"WeightedDisplay":[0.7596],"WeightedTouch":[0],"WeightedHear":[0.8494],"WeightedSpeak":[0.1506],"WeightedLatency":[0.7596],"GlanceStartSeconds":[366.8],"GlanceEndSeconds":[367.07]},
{"Participant":[259],"TaskCode":["phonevoice_a1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[9.815],"Vehicle":["E1"],"WeightedDisplay":[0.6836],"WeightedTouch":[0],"WeightedHear":[0.8411],"WeightedSpeak":[0.1589],"WeightedLatency":[0.6836],"GlanceStartSeconds":[1254.16],"GlanceEndSeconds":[1254.46]},
{"Participant":[259],"TaskCode":["phonevoice_a2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[17.405],"Vehicle":["E1"],"WeightedDisplay":[0.7983],"WeightedTouch":[0],"WeightedHear":[0.9061],"WeightedSpeak":[0.0939],"WeightedLatency":[0.7983],"GlanceStartSeconds":[1327,1328.84,1334.8,1337.34,1339.17],"GlanceEndSeconds":[1328.5,1332.64,1336.97,1338.67,1339.28]},
{"Participant":[259],"TaskCode":["phonevoice_a2_accon"],"Study":["E"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[8.165],"Vehicle":["E1"],"WeightedDisplay":[0.6099],"WeightedTouch":[0],"WeightedHear":[0.8034],"WeightedSpeak":[0.1966],"WeightedLatency":[0.6099],"GlanceStartSeconds":[1342.665],"GlanceEndSeconds":[1342.74]},
{"Participant":[259],"TaskCode":["phonevoice_b1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[13.25],"Vehicle":["E1"],"WeightedDisplay":[0.76],"WeightedTouch":[0],"WeightedHear":[0.8777],"WeightedSpeak":[0.1223],"WeightedLatency":[0.76],"GlanceStartSeconds":[345.37,352.76,358.36],"GlanceEndSeconds":[345.53,353.36,358.62]},
{"Participant":[259],"TaskCode":["phonevoice_b2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[9.035],"Vehicle":["E1"],"WeightedDisplay":[0.6486],"WeightedTouch":[0],"WeightedHear":[0.8152],"WeightedSpeak":[0.1848],"WeightedLatency":[0.6486],"GlanceStartSeconds":[411.56,417.03,418.83],"GlanceEndSeconds":[411.76,418.53,420.5]},
{"Participant":[260],"TaskCode":["phonemanual_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[21.6],"Vehicle":["E1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[212.4,213.83,216.7,218.27,219.7,220.87,221.9,223.1,224.53,225.97,227.97,230.1,232.1,233.9],"GlanceEndSeconds":[212.93,215.67,217.7,219.27,220.53,221.53,222.67,223.67,225.7,227.17,229.27,231.43,233.4,234]},
{"Participant":[260],"TaskCode":["phonemanual_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[23.58],"Vehicle":["E1"],"WeightedDisplay":[0.0498],"WeightedTouch":[0.9502],"WeightedHear":[0.0498],"WeightedSpeak":[0],"WeightedLatency":[0.0498],"GlanceStartSeconds":[295.36,296.4,298.43,299.87,301.83,303.77,305.47,306.83,308.47,310.03,311.57,313.13,314.3,315.87,317.2],"GlanceEndSeconds":[296.03,298.1,299.53,301.4,303.47,305.1,306.53,308.23,309.67,311.33,312.7,314.03,315.4,316.67,318.63]},
{"Participant":[260],"TaskCode":["phonemanual_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[14.07],"Vehicle":["E1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[1115.895,1117,1118.47,1120.87,1122.37,1124.03,1125.73,1127.67],"GlanceEndSeconds":[1116.4,1117.77,1120.2,1121.8,1123.4,1125,1127.4,1129.5]},
{"Participant":[260],"TaskCode":["phonemanual_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[16.26],"Vehicle":["E1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[1193.73,1194.97,1197.73,1199.37,1200.97,1203.07,1204.87,1206.73,1208.8],"GlanceEndSeconds":[1194.33,1196.9,1198.53,1200.3,1202.1,1204.23,1206.27,1207.97,1209.83]},
{"Participant":[260],"TaskCode":["phonevoice_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[9.075],"Vehicle":["E1"],"WeightedDisplay":[0.6182],"WeightedTouch":[0],"WeightedHear":[0.7983],"WeightedSpeak":[0.2017],"WeightedLatency":[0.6182],"GlanceStartSeconds":[1166.77],"GlanceEndSeconds":[1166.84]},
{"Participant":[260],"TaskCode":["phonevoice_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[15.9],"Vehicle":["E1"],"WeightedDisplay":[0.7915],"WeightedTouch":[0],"WeightedHear":[0.8887],"WeightedSpeak":[0.1113],"WeightedLatency":[0.7915],"GlanceStartSeconds":[1230.405,1243.1,1245.12],"GlanceEndSeconds":[1230.74,1243.6,1245.52]},
{"Participant":[260],"TaskCode":["phonevoice_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[22.74],"Vehicle":["E1"],"WeightedDisplay":[0.8091],"WeightedTouch":[0],"WeightedHear":[0.9142],"WeightedSpeak":[0.0822],"WeightedLatency":[0.8091],"GlanceStartSeconds":[189,191.52,192.65,193.92,194.92,196.29,198.12,202.98,204.11],"GlanceEndSeconds":[189.36,192.09,193.45,194.52,195.55,197.09,198.95,203.64,205.08]},
{"Participant":[260],"TaskCode":["phonevoice_b1_accon"],"Study":["E"],"Trial":[2],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[19.73],"Vehicle":["E1"],"WeightedDisplay":[0.6391],"WeightedTouch":[0],"WeightedHear":[0.8895],"WeightedSpeak":[0.1105],"WeightedLatency":[0.6391],"GlanceStartSeconds":[218.16,220.79,221.92,226.22,228.02],"GlanceEndSeconds":[218.73,221.26,222.52,226.75,228.32]},
{"Participant":[260],"TaskCode":["phonevoice_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[17.785],"Vehicle":["E1"],"WeightedDisplay":[0.8142],"WeightedTouch":[0],"WeightedHear":[0.9027],"WeightedSpeak":[0.0973],"WeightedLatency":[0.8142],"GlanceStartSeconds":[286.275,297.44,301.76,303.31],"GlanceEndSeconds":[286.28,297.91,302.46,303.96]},
{"Participant":[261],"TaskCode":["phonemanual_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[27.03],"Vehicle":["E1"],"WeightedDisplay":[0.0429],"WeightedTouch":[0.9571],"WeightedHear":[0.0429],"WeightedSpeak":[0],"WeightedLatency":[0.0429],"GlanceStartSeconds":[171.215,172.13,173.35,174.39,176.02,177.69,179.55,181.24,182.81,184.58,186.11,187.44,188.71,189.68,190.74,192.36,194.73,197.09],"GlanceEndSeconds":[171.77,173,174.09,175.59,177.25,179.19,180.89,182.38,184.31,185.78,187.08,188.34,189.31,190.38,192.01,194.03,196.69,198.245]},
{"Participant":[261],"TaskCode":["phonemanual_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[68.245],"Vehicle":["E1"],"WeightedDisplay":[0.0634],"WeightedTouch":[0.9366],"WeightedHear":[0.0634],"WeightedSpeak":[0],"WeightedLatency":[0.0634],"GlanceStartSeconds":[268.495,269.46,271.03,272.33,274.14,275.57,277.03,278.26,280.09,281.85,283.5,285.33,287.16,289.33,291.1,292.77,293.99,295.22,296.32,297.88,299.18,300.44,301.87,303.06,304.83,306.8,308.5,310.15,312.87,314.41,315.67,317.46,318.76,320.32,321.39,322.62,324.22,326.26,328.64,330.7,332.71,334.06,335.13],"GlanceEndSeconds":[269.065,270.8,271.96,273.43,275.24,276.24,277.43,279.83,281.5,283.25,284.99,286.83,288.13,290.1,292.44,293.57,294.92,295.79,297.45,298.84,299.95,301.54,302.7,304.5,306.43,308.1,309.53,311.77,314.07,315.31,316.47,318.19,319.89,321.02,322.19,323.85,325.15,327.93,330.07,332.34,333.73,334.69,336.36]},
{"Participant":[261],"TaskCode":["phonemanual_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[24.62],"Vehicle":["E1"],"WeightedDisplay":[0.0829],"WeightedTouch":[0.9171],"WeightedHear":[0.0829],"WeightedSpeak":[0],"WeightedLatency":[0.0829],"GlanceStartSeconds":[80.32,84.14,85.18,89.59],"GlanceEndSeconds":[80.79,84.64,85.98,90.19]},
{"Participant":[261],"TaskCode":["phonemanual_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[33.29],"Vehicle":["E1"],"WeightedDisplay":[0.0574],"WeightedTouch":[0.9426],"WeightedHear":[0.0574],"WeightedSpeak":[0],"WeightedLatency":[0.0574],"GlanceStartSeconds":[144.145,149.43,154.9,157.23,160.93,162.23,170.77,171.97,173.97,175.2],"GlanceEndSeconds":[145.37,149.93,155.5,157.77,161.4,163.5,171.2,173.13,174.37,175.93]},
{"Participant":[261],"TaskCode":["phonevoice_a1_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[8.995],"Vehicle":["E1"],"WeightedDisplay":[0.6059],"WeightedTouch":[0],"WeightedHear":[0.7732],"WeightedSpeak":[0.2268],"WeightedLatency":[0.6059],"GlanceStartSeconds":[1309.24,1310.27,1310.88,1311.65,1313.3,1314.68,1316.05],"GlanceEndSeconds":[1309.71,1310.66,1311.26,1312.23,1314.33,1315.66,1316.67]},
{"Participant":[261],"TaskCode":["phonevoice_a2_accoff"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[14.24],"Vehicle":["E1"],"WeightedDisplay":[0.7834],"WeightedTouch":[0],"WeightedHear":[0.8929],"WeightedSpeak":[0.1071],"WeightedLatency":[0.7834],"GlanceStartSeconds":[1379.36,1381.18,1382.44,1383.37,1385.2,1387.45,1388.53,1390.01,1391.47,1393.01],"GlanceEndSeconds":[1379.87,1381.55,1382.87,1384.83,1385.55,1387.88,1389.28,1391.11,1392.63,1393.5]},
{"Participant":[261],"TaskCode":["phonevoice_b1_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[16.35],"Vehicle":["E1"],"WeightedDisplay":[0.7924],"WeightedTouch":[0],"WeightedHear":[0.8847],"WeightedSpeak":[0.1153],"WeightedLatency":[0.7924],"GlanceStartSeconds":[242.22,243.53,244.67,246.43,247.53,249.13,250.83,252.7,254.9,256.57,258.3],"GlanceEndSeconds":[243.2,244.07,245.6,247.1,248.07,249.63,252.43,254.37,256.17,258.07,258.57]},
{"Participant":[261],"TaskCode":["phonevoice_b2_accon"],"Study":["E"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[7.05],"Vehicle":["E1"],"WeightedDisplay":[0.5901],"WeightedTouch":[0],"WeightedHear":[0.8021],"WeightedSpeak":[0.1979],"WeightedLatency":[0.5901],"GlanceStartSeconds":[318.255,318.93,320.6,322.83,324.1],"GlanceEndSeconds":[318.7,319.27,321.1,323.3,325.07]},
{"Participant":[262],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[49.25],"Vehicle":["F1"],"WeightedDisplay":[0.3675],"WeightedTouch":[0.0091],"WeightedHear":[0.904],"WeightedSpeak":[0.0869],"WeightedLatency":[0.3675],"GlanceStartSeconds":[428.5,461.48,463.18],"GlanceEndSeconds":[428.9,462.38,464.21]},
{"Participant":[262],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[2.295],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[334.53],"GlanceEndSeconds":[336.305]},
{"Participant":[263],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[53.99],"Vehicle":["F1"],"WeightedDisplay":[0.8029],"WeightedTouch":[0.0178],"WeightedHear":[0.9574],"WeightedSpeak":[0.0248],"WeightedLatency":[0.8029],"GlanceStartSeconds":[459.51,461.05,463.61,474.98,478.97,485.78,490.96,493.52,494.93,496.27,498.68,501.11,504.3,509.33,511.32],"GlanceEndSeconds":[459.64,463.08,465.31,475.93,479.59,487.29,491.9,493.97,495.54,497.24,500.18,502.09,505.24,510.83,512.68]},
{"Participant":[263],"TaskCode":["nav_2"],"Study":["F"],"Trial":[2],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[44.17],"Vehicle":["F1"],"WeightedDisplay":[0.42],"WeightedTouch":[0.017],"WeightedHear":[0.871],"WeightedSpeak":[0.1121],"WeightedLatency":[0.42],"GlanceStartSeconds":[520.45,524.56,555.13,559.65],"GlanceEndSeconds":[521.4,525.15,556.56,561.37]},
{"Participant":[263],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[51],"TaskDurationSeconds":[12.14],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[528.93,530.455,532.35,534.705,537.81,539.72],"GlanceEndSeconds":[530.075,531.87,534.235,537.36,539.24,541.07]},
{"Participant":[264],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[54.26],"Vehicle":["F1"],"WeightedDisplay":[0.4171],"WeightedTouch":[0.0105],"WeightedHear":[0.9071],"WeightedSpeak":[0.0824],"WeightedLatency":[0.4171],"GlanceStartSeconds":[369.77,406.1,407.7,421.87],"GlanceEndSeconds":[369.9,407,408.94,422.47]},
{"Participant":[264],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[28],"TaskDurationSeconds":[1.52],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[675.15],"GlanceEndSeconds":[676.67]},
{"Participant":[265],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[52],"TaskDurationSeconds":[1.675],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[433.28,433.74,434.525],"GlanceEndSeconds":[433.435,434.29,434.955]},
{"Participant":[266],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[54.03],"Vehicle":["F1"],"WeightedDisplay":[0.3842],"WeightedTouch":[0.0183],"WeightedHear":[0.8767],"WeightedSpeak":[0.1049],"WeightedLatency":[0.3842],"GlanceStartSeconds":[387.155,401.29,402.92,404.695,406.22],"GlanceEndSeconds":[387.825,401.845,403.435,405.54,407.04]},
{"Participant":[266],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[1.67],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[607.935],"GlanceEndSeconds":[609.355]},
{"Participant":[267],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[26],"TaskDurationSeconds":[2.005],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[696.085,696.9],"GlanceEndSeconds":[696.4,697.9]},
{"Participant":[268],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[51.17],"Vehicle":["F1"],"WeightedDisplay":[0.3598],"WeightedTouch":[0.025],"WeightedHear":[0.8837],"WeightedSpeak":[0.0913],"WeightedLatency":[0.3598],"GlanceStartSeconds":[458.9,493.44,494.71],"GlanceEndSeconds":[459.3,494.21,495.64]},
{"Participant":[268],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[23],"TaskDurationSeconds":[12.76],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[353.785,355.38,356.48,358.04,359.18,360.78,362.21,363.61,365.28],"GlanceEndSeconds":[354.64,355.91,357.48,358.61,359.88,361.44,363.18,364.54,366.18]},
{"Participant":[269],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[69],"TaskDurationSeconds":[58.21],"Vehicle":["F1"],"WeightedDisplay":[0.4094],"WeightedTouch":[0.0151],"WeightedHear":[0.8739],"WeightedSpeak":[0.111],"WeightedLatency":[0.4094],"GlanceStartSeconds":[386.67,424.61,426.01,427.98,429.88],"GlanceEndSeconds":[386.98,425.61,427.58,429.34,431.48]},
{"Participant":[269],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[69],"TaskDurationSeconds":[3.17],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[604.43,605.7,607.2],"GlanceEndSeconds":[605.3,606.76,607.6]},
{"Participant":[270],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[31],"TaskDurationSeconds":[50.64],"Vehicle":["F1"],"WeightedDisplay":[0.3428],"WeightedTouch":[0.0201],"WeightedHear":[0.877],"WeightedSpeak":[0.1029],"WeightedLatency":[0.3428],"GlanceStartSeconds":[392.79,425.32,427.39,428.75,431.83,437.19],"GlanceEndSeconds":[393.16,426.65,428.02,429.39,432.73,437.96]},
{"Participant":[270],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[31],"TaskDurationSeconds":[1.35],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[443.375],"GlanceEndSeconds":[444.725]},
{"Participant":[271],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[110.42],"Vehicle":["F1"],"WeightedDisplay":[0.4068],"WeightedTouch":[0.011],"WeightedHear":[0.8815],"WeightedSpeak":[0.1075],"WeightedLatency":[0.4068],"GlanceStartSeconds":[403.03,438.55,439.92,441.95,443.55,445.12,456.83,468.74,470.71,471.97,473.87,475.11,496.58,498.84],"GlanceEndSeconds":[403.33,439.39,440.82,442.95,444.62,445.82,457.3,469.34,471.47,472.94,474.57,475.94,497.18,499.31]},
{"Participant":[271],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[1.17],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[291.175],"GlanceEndSeconds":[291.94]},
{"Participant":[272],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[45],"TaskDurationSeconds":[4.515],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[534.455,537.17],"GlanceEndSeconds":[536.9,538.97]},
{"Participant":[273],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[60.02],"Vehicle":["F1"],"WeightedDisplay":[0.4132],"WeightedTouch":[0.0178],"WeightedHear":[0.8897],"WeightedSpeak":[0.0925],"WeightedLatency":[0.4132],"GlanceStartSeconds":[379.75,413.84,415.74,417.88,419.88,421.58,423.04,425.08,426.21,427.98,430.94,433.65,438.51],"GlanceEndSeconds":[380.27,415.11,417.48,419.34,421.11,422.51,424.58,425.71,427.48,428.64,432.31,434.82,439.17]},
{"Participant":[273],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[25],"TaskDurationSeconds":[2.025],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[401.27,402.18],"GlanceEndSeconds":[401.69,403.295]},
{"Participant":[274],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[49.32],"Vehicle":["F1"],"WeightedDisplay":[0.3427],"WeightedTouch":[0.0107],"WeightedHear":[0.8796],"WeightedSpeak":[0.1097],"WeightedLatency":[0.3427],"GlanceStartSeconds":[525.52,526.95,530.05,532.22,535.05],"GlanceEndSeconds":[526.62,528.48,531.48,533.05,536.05]},
{"Participant":[274],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[1.95],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[320.98,321.57],"GlanceEndSeconds":[321.23,322.3]},
{"Participant":[275],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[44],"TaskDurationSeconds":[1.66],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[533.27,534.39],"GlanceEndSeconds":[534.1,534.93]},
{"Participant":[276],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[49.81],"Vehicle":["F1"],"WeightedDisplay":[0.3509],"WeightedTouch":[0.0266],"WeightedHear":[0.875],"WeightedSpeak":[0.0984],"WeightedLatency":[0.3509],"GlanceStartSeconds":[438.215,470.545,472.52,478.975],"GlanceEndSeconds":[438.73,471.98,473.655,479.475]},
{"Participant":[276],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[1.4],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[317.635],"GlanceEndSeconds":[319.035]},
{"Participant":[277],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[24],"TaskDurationSeconds":[1.73],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[327.455],"GlanceEndSeconds":[329.07]},
{"Participant":[278],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[66],"TaskDurationSeconds":[5.13],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[546.99,548.915,550.685],"GlanceEndSeconds":[548.5,550.25,552.12]},
{"Participant":[279],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[55.41],"Vehicle":["F1"],"WeightedDisplay":[0.3925],"WeightedTouch":[0.0332],"WeightedHear":[0.8722],"WeightedSpeak":[0.0946],"WeightedLatency":[0.3925],"GlanceStartSeconds":[556.13,558.4,567.44,593.95,595.84,603.02,607.38],"GlanceEndSeconds":[557.52,558.93,568.2,595.32,597.21,604.05,608.08]},
{"Participant":[279],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[59],"TaskDurationSeconds":[12.08],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[523.915,526.225,528.075,529.645,531.8,533.13,534.445],"GlanceEndSeconds":[525.83,527.69,529.345,531.465,532.815,534.045,535.995]},
{"Participant":[280],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[40.65],"Vehicle":["F1"],"WeightedDisplay":[0.3764],"WeightedTouch":[0.0263],"WeightedHear":[0.8627],"WeightedSpeak":[0.1109],"WeightedLatency":[0.3764],"GlanceStartSeconds":[584.48,596.07,598.3,611.92,613.55,614.59,615.85,616.92,618.19,620.35,624.89],"GlanceEndSeconds":[584.72,597.04,598.74,612.72,614.22,615.35,616.59,617.62,619.79,621.15,625.13]},
{"Participant":[280],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[48],"TaskDurationSeconds":[1.635],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[321.985],"GlanceEndSeconds":[323.62]},
{"Participant":[281],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[50],"TaskDurationSeconds":[43.45],"Vehicle":["F1"],"WeightedDisplay":[0.3703],"WeightedTouch":[0.0541],"WeightedHear":[0.8262],"WeightedSpeak":[0.1197],"WeightedLatency":[0.3703],"GlanceStartSeconds":[366.47,399.36,405.93],"GlanceEndSeconds":[367.97,399.96,406.53]},
{"Participant":[281],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[50],"TaskDurationSeconds":[3.52],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[797.7,799.785],"GlanceEndSeconds":[799.4,801.185]},
{"Participant":[282],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[42.48],"Vehicle":["F1"],"WeightedDisplay":[0.3719],"WeightedTouch":[0.0363],"WeightedHear":[0.8399],"WeightedSpeak":[0.1238],"WeightedLatency":[0.3719],"GlanceStartSeconds":[449.87],"GlanceEndSeconds":[450.41]},
{"Participant":[282],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[62],"TaskDurationSeconds":[2.385],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[359],"GlanceEndSeconds":[361.15]},
{"Participant":[283],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[66],"TaskDurationSeconds":[103.69],"Vehicle":["F1"],"WeightedDisplay":[0.5062],"WeightedTouch":[0.0114],"WeightedHear":[0.8802],"WeightedSpeak":[0.1084],"WeightedLatency":[0.5062],"GlanceStartSeconds":[426.71,427.8,431.4,449.8,453.63,455.53,494.79,505.56,508.26,521.43,526.03],"GlanceEndSeconds":[426.83,428.33,432.2,452,454.67,456.17,496.89,505.96,509.13,523.36,526.83]},
{"Participant":[283],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[66],"TaskDurationSeconds":[18.745],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[381.81,385.27,386.67,398.61],"GlanceEndSeconds":[385.07,386.24,389.87,400.555]},
{"Participant":[284],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[42.6],"Vehicle":["F1"],"WeightedDisplay":[0.4131],"WeightedTouch":[0.0211],"WeightedHear":[0.8796],"WeightedSpeak":[0.0993],"WeightedLatency":[0.4131],"GlanceStartSeconds":[455.9,461.31,462.94,470.24,471.78,477.21,478.88,480.98,482.84],"GlanceEndSeconds":[456.48,462.14,463.98,470.98,472.28,478.41,480.44,481.81,483.54]},
{"Participant":[284],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[63],"TaskDurationSeconds":[1.48],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[576.985],"GlanceEndSeconds":[578.465]},
{"Participant":[285],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[61],"TaskDurationSeconds":[53.19],"Vehicle":["F1"],"WeightedDisplay":[0.3903],"WeightedTouch":[0.0246],"WeightedHear":[0.8951],"WeightedSpeak":[0.0803],"WeightedLatency":[0.3903],"GlanceStartSeconds":[414.6,449.65,451.42],"GlanceEndSeconds":[415.09,451.05,452.75]},
{"Participant":[285],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[61],"TaskDurationSeconds":[1.27],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[805.73,806.685],"GlanceEndSeconds":[806.435,807]},
{"Participant":[286],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[60.32],"Vehicle":["F1"],"WeightedDisplay":[0.4191],"WeightedTouch":[0.0085],"WeightedHear":[0.7263],"WeightedSpeak":[0.0832],"WeightedLatency":[0.4191],"GlanceStartSeconds":[454.87,489.45,490.94,492.48,494.07,495.67,499.5,500.89,508.69,510.61],"GlanceEndSeconds":[455.17,490.49,492.08,493.47,495.15,496.81,500.37,501.77,509.44,511.48]},
{"Participant":[286],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[2.26],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[462.01,463.6],"GlanceEndSeconds":[463.33,463.885]},
{"Participant":[287],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[10.84],"Vehicle":["F1"],"WeightedDisplay":[0.5803],"WeightedTouch":[0.1854],"WeightedHear":[0.7574],"WeightedSpeak":[0.0572],"WeightedLatency":[0.5803],"GlanceStartSeconds":[482.61],"GlanceEndSeconds":[482.79]},
{"Participant":[287],"TaskCode":["nav_2"],"Study":["F"],"Trial":[2],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[37.57],"Vehicle":["F1"],"WeightedDisplay":[0.4136],"WeightedTouch":[0.0498],"WeightedHear":[0.8041],"WeightedSpeak":[0.1461],"WeightedLatency":[0.4136],"GlanceStartSeconds":[495.94,506.62,515.23,516.69,518.69,519.93,522.29,525.62,527.29],"GlanceEndSeconds":[496.1,507.35,516.29,518.19,519.26,520.59,522.89,526.65,527.89]},
{"Participant":[287],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[62],"TaskDurationSeconds":[26.74],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[400.29,402.33,403.5,404.6,405.93,408,409.07,410.47,411.9,412.8,413.67,416.3,418.77,419.9,423.95,425.62],"GlanceEndSeconds":[402.13,403.1,404.27,405.57,407.67,408.93,410.07,411.53,412.47,413.43,416,418.4,419.5,420.4,425.25,427.03]},
{"Participant":[288],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[58],"TaskDurationSeconds":[2.275],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[325.725],"GlanceEndSeconds":[327.935]},
{"Participant":[289],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[60],"TaskDurationSeconds":[60.1],"Vehicle":["F1"],"WeightedDisplay":[0.3905],"WeightedTouch":[0.0349],"WeightedHear":[0.8314],"WeightedSpeak":[0.0908],"WeightedLatency":[0.3905],"GlanceStartSeconds":[392.775,394.035,396.72,400.885,405.785,407.105,408.57,411.77,414.3,415.73,417.375,419.225,422.27,425.7],"GlanceEndSeconds":[393.195,394.665,397.26,401.445,406.615,407.875,410.17,412.965,415.16,416.155,417.895,419.54,422.755,426.335]},
{"Participant":[289],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[60],"TaskDurationSeconds":[1.48],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[733.045],"GlanceEndSeconds":[734.515]},
{"Participant":[290],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[61],"TaskDurationSeconds":[42.47],"Vehicle":["F1"],"WeightedDisplay":[0.3588],"WeightedTouch":[0.0344],"WeightedHear":[0.8302],"WeightedSpeak":[0.1354],"WeightedLatency":[0.3588],"GlanceStartSeconds":[490.37,516.29,523.43,527.81,532.81],"GlanceEndSeconds":[490.81,517,524.07,528.52,532.84]},
{"Participant":[290],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[61],"TaskDurationSeconds":[1.53],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[565.645],"GlanceEndSeconds":[567.175]},
{"Participant":[291],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[67],"TaskDurationSeconds":[118.89],"Vehicle":["F1"],"WeightedDisplay":[0.4255],"WeightedTouch":[0.0074],"WeightedHear":[0.8306],"WeightedSpeak":[0.162],"WeightedLatency":[0.4255],"GlanceStartSeconds":[442.4,479.76,480.89,484.16,488.99,490.59,492.47,508.65,510.21,513.75,515.06,516.31,524.46,536.51,539.14,540.64,543.18,547.87,552.09],"GlanceEndSeconds":[442.67,480.39,483.29,485.79,489.99,491.03,493.17,509.35,513.25,514.38,515.51,516.55,525.16,537.07,540.24,542.74,544.54,548.6,553.96]},
{"Participant":[291],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[67],"TaskDurationSeconds":[1.475],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[374.925],"GlanceEndSeconds":[376.4]},
{"Participant":[292],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[50.24],"Vehicle":["F1"],"WeightedDisplay":[0.3698],"WeightedTouch":[0.0213],"WeightedHear":[0.8967],"WeightedSpeak":[0.082],"WeightedLatency":[0.3698],"GlanceStartSeconds":[380.03,398.41,405.04,408.3,411.72,414.07,416.8,418.64,420.33,422.28,426],"GlanceEndSeconds":[380.48,399.1,405.68,408.98,413.69,415.41,417.79,419.49,420.88,423.41,426.55]},
{"Participant":[292],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[23],"TaskDurationSeconds":[1.1],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[647.64],"GlanceEndSeconds":[648.74]},
{"Participant":[293],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[30],"TaskDurationSeconds":[41.21],"Vehicle":["F1"],"WeightedDisplay":[0.3875],"WeightedTouch":[0.0201],"WeightedHear":[0.8724],"WeightedSpeak":[0.1075],"WeightedLatency":[0.3875],"GlanceStartSeconds":[447.37,483.53],"GlanceEndSeconds":[448.13,484.36]},
{"Participant":[293],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[30],"TaskDurationSeconds":[1.365],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[348.905],"GlanceEndSeconds":[350.27]},
{"Participant":[294],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[85.34],"Vehicle":["F1"],"WeightedDisplay":[0.4031],"WeightedTouch":[0.0459],"WeightedHear":[0.8374],"WeightedSpeak":[0.1167],"WeightedLatency":[0.4031],"GlanceStartSeconds":[369.23,376.99,401.06,403.11,409.83,411.26,412.83,414.23,418.03,419.56,432.02,436.28,437.75,439.98,445.97,449.08,451.28,454.02],"GlanceEndSeconds":[369.64,377.36,401.62,403.78,410.89,412.46,413.73,415.19,418.96,420.39,432.85,437.45,439.25,441.05,446.43,449.45,451.88,454.39]},
{"Participant":[294],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[49],"TaskDurationSeconds":[3.44],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[628.69,629.565,630.95],"GlanceEndSeconds":[629.28,630.78,632.13]},
{"Participant":[295],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[51.3],"Vehicle":["F1"],"WeightedDisplay":[0.3446],"WeightedTouch":[0.0466],"WeightedHear":[0.8632],"WeightedSpeak":[0.0903],"WeightedLatency":[0.3446],"GlanceStartSeconds":[437.86,439,446.9,448.52,454.63,465.05,471.35,472.56,473.99,475.56,478.18,481.62,484.35],"GlanceEndSeconds":[438.39,439.33,447.81,449.07,455.42,465.73,472.18,473.68,475.24,476.41,478.87,482.12,485.11]},
{"Participant":[295],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[1.455],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[422.13,423.2],"GlanceEndSeconds":[423,423.445]},
{"Participant":[296],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[31],"TaskDurationSeconds":[1.68],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[613.23],"GlanceEndSeconds":[614.83]},
{"Participant":[297],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[1.16],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[461.87],"GlanceEndSeconds":[463.03]},
{"Participant":[298],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[41],"TaskDurationSeconds":[42.08],"Vehicle":["F1"],"WeightedDisplay":[0.3717],"WeightedTouch":[0.0554],"WeightedHear":[0.847],"WeightedSpeak":[0.0977],"WeightedLatency":[0.3717],"GlanceStartSeconds":[483.245],"GlanceEndSeconds":[483.6]},
{"Participant":[298],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[41],"TaskDurationSeconds":[11.7],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[534.67,536.82,538.82,542.29,543.59],"GlanceEndSeconds":[535.92,537.99,540.06,543.19,545.16]},
{"Participant":[299],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[76.68],"Vehicle":["F1"],"WeightedDisplay":[0.3382],"WeightedTouch":[0.0524],"WeightedHear":[0.8142],"WeightedSpeak":[0.1334],"WeightedLatency":[0.3382],"GlanceStartSeconds":[367.23,394.09,403.09,404.35,408.54,409.97,412.1,424.15,426.09,428.63,430.26,431.32,432.72,433.69],"GlanceEndSeconds":[367.97,394.76,403.95,404.99,409.27,411.37,412.67,424.95,426.75,429.13,430.79,432.22,433.32,434.42]},
{"Participant":[299],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[25],"TaskDurationSeconds":[1.015],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[414.34],"GlanceEndSeconds":[415.31]},
{"Participant":[300],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[59.45],"Vehicle":["F1"],"WeightedDisplay":[0.4182],"WeightedTouch":[0.0363],"WeightedHear":[0.8543],"WeightedSpeak":[0.1093],"WeightedLatency":[0.4182],"GlanceStartSeconds":[380.96,382.63,393.015,412.285,413.65,416.99,420.695,423.045,424.695,431.03,432.91],"GlanceEndSeconds":[381.97,383.155,394.07,413.07,416.16,419.675,421.4,423.605,426.755,431.91,435.275]},
{"Participant":[300],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[53],"TaskDurationSeconds":[2.06],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[412.14],"GlanceEndSeconds":[414.2]},
{"Participant":[301],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[44],"TaskDurationSeconds":[54.45],"Vehicle":["F1"],"WeightedDisplay":[0.4118],"WeightedTouch":[0.0114],"WeightedHear":[0.8957],"WeightedSpeak":[0.0929],"WeightedLatency":[0.4118],"GlanceStartSeconds":[384.55,393.74,397.52,419.575,421.74,423.56,432.24],"GlanceEndSeconds":[385.66,394.95,398.14,421.13,422.995,425.205,433.515]},
{"Participant":[301],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[44],"TaskDurationSeconds":[1.41],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[450.945],"GlanceEndSeconds":[452.355]},
{"Participant":[302],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[58.03],"Vehicle":["F1"],"WeightedDisplay":[0.39],"WeightedTouch":[0.0164],"WeightedHear":[0.8425],"WeightedSpeak":[0.0963],"WeightedLatency":[0.39],"GlanceStartSeconds":[381.31,418.57,421.32,428.74],"GlanceEndSeconds":[381.74,419.4,422.45,429.34]},
{"Participant":[302],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[26],"TaskDurationSeconds":[3.225],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[298.565,300.56],"GlanceEndSeconds":[300.02,301.79]},
{"Participant":[303],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[44],"TaskDurationSeconds":[1.27],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[529.18],"GlanceEndSeconds":[530.27]},
{"Participant":[304],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[52.92],"Vehicle":["F1"],"WeightedDisplay":[0.3519],"WeightedTouch":[0.0404],"WeightedHear":[0.8585],"WeightedSpeak":[0.1011],"WeightedLatency":[0.3519],"GlanceStartSeconds":[380.33,411.25,414.24,415.47,416.93,419.3,421.36,423.91,430.3],"GlanceEndSeconds":[380.76,411.96,415,416.37,417.73,419.92,421.87,424.75,430.83]},
{"Participant":[304],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[22],"TaskDurationSeconds":[3.05],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[641.08,642.715],"GlanceEndSeconds":[641.665,643.905]},
{"Participant":[305],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[41.97],"Vehicle":["F1"],"WeightedDisplay":[0.3712],"WeightedTouch":[0.0734],"WeightedHear":[0.842],"WeightedSpeak":[0.0846],"WeightedLatency":[0.3712],"GlanceStartSeconds":[404.92,414.23,429.34,433.87,434.84],"GlanceEndSeconds":[405.41,414.61,430.14,434.51,435.51]},
{"Participant":[305],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[20],"TaskDurationSeconds":[17.91],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[412.325,413.7,415.325,417.395,419.245,420.585,421.84,423,424.11,425.185,426.275,427.895],"GlanceEndSeconds":[413.27,414.79,416.84,418.38,420.18,421.005,422.315,423.58,424.74,425.845,427.27,429.145]},
{"Participant":[306],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[42.71],"Vehicle":["F1"],"WeightedDisplay":[0.3842],"WeightedTouch":[0.0234],"WeightedHear":[0.8527],"WeightedSpeak":[0.1239],"WeightedLatency":[0.3842],"GlanceStartSeconds":[511.65,523.28,526.13,530.54],"GlanceEndSeconds":[512.12,524.03,526.6,530.94]},
{"Participant":[306],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[21],"TaskDurationSeconds":[1.27],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[491.26],"GlanceEndSeconds":[492.53]},
{"Participant":[307],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[32.76],"Vehicle":["F1"],"WeightedDisplay":[0.6862],"WeightedTouch":[0.0183],"WeightedHear":[0.9399],"WeightedSpeak":[0.0418],"WeightedLatency":[0.6862],"GlanceStartSeconds":[465.1,477.77,479.3,480.6,492.61,494.45,497.08],"GlanceEndSeconds":[465.5,478.47,480,481.2,493.51,494.98,497.41]},
{"Participant":[307],"TaskCode":["nav_2"],"Study":["F"],"Trial":[2],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[121.14],"Vehicle":["F1"],"WeightedDisplay":[0.3889],"WeightedTouch":[0.0097],"WeightedHear":[0.8801],"WeightedSpeak":[0.1103],"WeightedLatency":[0.3889],"GlanceStartSeconds":[511.29,512.44,515.57,524.64,531.32,532.52,535.45,542.95,548.95,550.82,551.85,553.32,554.79,561.49,562.62,570.85,580.69,584.13,585.56,587.06,588.46,589.89,591.76,597.13,599.29,602.76,605.63,612.13,614.76,616.86,628.78],"GlanceEndSeconds":[512.11,513.1,516.17,525.47,531.85,533.25,535.99,543.59,549.65,551.55,552.85,554.25,555.59,562.22,563.29,571.5,581.33,584.59,586.19,587.76,589.43,590.73,595.36,597.83,600.76,603.66,605.96,612.76,615.39,617.33,629.25]},
{"Participant":[307],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[24],"TaskDurationSeconds":[1.65],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[516.33,517.22],"GlanceEndSeconds":[516.65,517.98]},
{"Participant":[308],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[43.02],"Vehicle":["F1"],"WeightedDisplay":[0.4096],"WeightedTouch":[0.0139],"WeightedHear":[0.8703],"WeightedSpeak":[0.1158],"WeightedLatency":[0.4096],"GlanceStartSeconds":[390.6,418.06],"GlanceEndSeconds":[391.03,418.56]},
{"Participant":[308],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":[null],"Age":["NA"],"TaskDurationSeconds":[1.02],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[800],"GlanceEndSeconds":[800.81]},
{"Participant":[309],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[81.6],"Vehicle":["F1"],"WeightedDisplay":[0.4352],"WeightedTouch":[0.0142],"WeightedHear":[0.8642],"WeightedSpeak":[0.1216],"WeightedLatency":[0.4352],"GlanceStartSeconds":[435.2,444,461.62,463.41,473.67,475.53,477.66,491.27,495.92,499.21,510.53,515.88],"GlanceEndSeconds":[435.74,444.88,462.81,464.04,474.66,477.04,478.24,492.04,496.64,500.92,511.37,516.29]},
{"Participant":[309],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[5.99],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[672.175,674.405,675.755,676.8],"GlanceEndSeconds":[673.89,675.35,676.32,677.99]},
{"Participant":[310],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[50],"TaskDurationSeconds":[4.19],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[850.54,854.17],"GlanceEndSeconds":[853.83,854.67]},
{"Participant":[311],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[53.33],"Vehicle":["F1"],"WeightedDisplay":[0.3754],"WeightedTouch":[0.0328],"WeightedHear":[0.8776],"WeightedSpeak":[0.0896],"WeightedLatency":[0.3754],"GlanceStartSeconds":[461.47,476.09,488.99,496.35,497.91,500.39,506.55,513.17],"GlanceEndSeconds":[462.03,476.56,489.58,497.45,499.81,501.39,507.49,513.86]},
{"Participant":[311],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["M"],"Age":[22],"TaskDurationSeconds":[1.765],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[355.08],"GlanceEndSeconds":[356.84]},
{"Participant":[312],"TaskCode":["nav_2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[42.65],"Vehicle":["F1"],"WeightedDisplay":[0.3618],"WeightedTouch":[0.0431],"WeightedHear":[0.8263],"WeightedSpeak":[0.1306],"WeightedLatency":[0.3618],"GlanceStartSeconds":[603.04,636.5],"GlanceEndSeconds":[603.33,637.44]},
{"Participant":[312],"TaskCode":["radio_m2"],"Study":["F"],"Trial":[1],"Gender":["F"],"Age":[20],"TaskDurationSeconds":[3.375],"Vehicle":["F1"],"WeightedDisplay":[0],"WeightedTouch":[1],"WeightedHear":[0],"WeightedSpeak":[0],"WeightedLatency":[0],"GlanceStartSeconds":[502.71,504.22,505.225],"GlanceEndSeconds":[503.775,504.765,505.465]}
]

